AirIO: Learning Inertial Odometry with Enhanced IMU Feature Observability

Inertial odometry (IO) using only Inertial Measurement Units (IMUs) offers a lightweight and cost-effective solution for Unmanned Aerial Vehicle (UAV) applications, yet existing learning-based IO models often fail to generalize to UAVs due to the highly dynamic and non-linear-flight patterns that differ from pedestrian motion. In this work, we identify that the conventional practice of transforming raw IMU data to global coordinates undermines the observability of critical kinematic information in UAVs. By preserving the body-frame representation, our method achieves substantial performance improvements, with a 66.7% average increase in accuracy across three datasets. Furthermore, explicitly encoding attitude information into the motion network results in an additional 23.8% improvement over prior results. Combined with a data-driven IMU correction model (AirIMU) and an uncertainty-aware Extended Kalman Filter (EKF), our approach ensures robust state estimation under aggressive UAV maneuvers without relying on external sensors or control inputs. Notably, our method also demonstrates strong generalizability to unseen data not included in the training set, underscoring its potential for real-world UAV applications.

==> src/analysis_fig/analysis_figure.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch\n",
    "import numpy as np\n",
    "import os\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "# svd funciton\n",
    "def condition(S):\n",
    "    condition_number = S[0] / S[-1]\n",
    "    print(\"\\nCondition Number:\", condition_number)\n",
    "    return condition_number\n",
    "\n",
    "def ratios(S):\n",
    "    singular_value_ratios = S[:-1] / S[1:]\n",
    "    print(\"\\nSingular Value Ratios:\", singular_value_ratios[:10])\n",
    "    return singular_value_ratios\n",
    "\n",
    "def effective_rank(singular_values, threshold=1e-3):\n",
    "    ratios = singular_values / singular_values[0]\n",
    "    return torch.sum(ratios > threshold)\n",
    "\n",
    "def frobenius(S):\n",
    "    frobenius_norm_svd = torch.sqrt(torch.sum(S**2))\n",
    "    print(\"Frobenius Norm (from SVD):\", frobenius_norm_svd)\n",
    "\n",
    "#Energy Captured by Top k Singular Values\n",
    "def energy_captured(singular_values, i,k=256):\n",
    "    energy_top_k = torch.sum(singular_values[:i]**2)\n",
    "    total_energy = torch.sum(singular_values[:k]**2)\n",
    "    return energy_top_k / total_energy\n",
    "\n",
    "def evaluate_s(S):\n",
    "    condition(S)\n",
    "    ratios(S)\n",
    "    effective_rank(S)\n",
    "    frobenius(S)\n",
    "    energy_captured(S, 20)\n",
    "\n",
    "def svd(data):\n",
    "    U, S, V = torch.svd(torch.tensor(data))\n",
    "    return S\n",
    "    \n",
    "def max_svg(data_list):\n",
    "    body_datas = None\n",
    "    rot_body_datas = None\n",
    "    global_datas = None\n",
    "\n",
    "    for name in data_list:\n",
    "        \n",
    "        body_data = np.load(\"body_\"+name+\"_feature.npy\")\n",
    "        global_data = np.load(\"global_\"+name+\"_feature.npy\")\n",
    "        \n",
    "        if body_datas is None:\n",
    "            body_datas = body_data\n",
    "            global_datas = global_data\n",
    "        else:\n",
    "            body_datas = np.concatenate((body_datas,body_data),axis=0)\n",
    "            global_datas = np.concatenate((global_datas,global_data),axis=0)\n",
    "    body_s,global_s = svd(body_datas), svd(global_datas)\n",
    "    return body_s,global_s"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1800x700 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1200x600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1200x600 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "fig, axs = plt.subplots(1, 2, figsize=(18, 7))\n",
    "def visual(data_list, id=0,data_name = \"EuRoC dataset\"):\n",
    "    \n",
    "    ax2 = axs[id]  # Select subplot; make sure plot_index is either 0 or 1\n",
    "    \n",
    "    body_s,global_s = max_svg(data_list)\n",
    "    sorted_body_s, body_indices = torch.sort(body_s, descending=True)\n",
    "    sorted_global_s, global_indices = torch.sort(global_s, descending=True)\n",
    "   \n",
    "    b = []\n",
    "    r = []\n",
    "    g = []\n",
    "    for i in range(1,11):\n",
    "        b.append(sorted_body_s[0].item()/sorted_body_s[i].item())\n",
    "        g.append(sorted_global_s[0].item()/sorted_global_s[i].item())\n",
    "    plt.figure(figsize=(12, 6)) \n",
    "    \n",
    "    y1 = np.array(sorted_body_s[0]/sorted_body_s[:10])\n",
    "    y2 = np.array(sorted_global_s[0]/sorted_global_s[:10]) \n",
    "    \n",
    "    bar_values1 = sorted_body_s[:10] \n",
    "    bar_values2 = sorted_global_s[:10]\n",
    "\n",
    "\n",
    "    x = list(range(1, 11)) \n",
    "\n",
    "    ax1 = ax2.twinx()\n",
    "\n",
    "\n",
    "    bar_width = 0.3\n",
    "    indices = [i - bar_width/2 for i in x]  \n",
    "    indices2 = [i + bar_width/2 for i in x] \n",
    "\n",
    "\n",
    "    ax2.bar(indices, bar_values1,color=\"lightskyblue\", width=bar_width, alpha=0.9, label='body coordinate')\n",
    "    ax2.bar(indices2, bar_values2, width=bar_width, alpha=0.9, label='global coordinate')\n",
    "    \n",
    "\n",
    "    ax1.plot(x, y1, marker='o', linestyle='-', color='black', label='body coordinate', linewidth=2, markersize=5)\n",
    "    ax1.plot(x, y2, marker='x', linestyle='--', color='r', label='global coordinate', linewidth=2, markersize=5)\n",
    "\n",
    "    if id == 1:\n",
    "        ax1.set_ylabel('Condition Number', fontsize=20)\n",
    "    if id == 0:\n",
    "        ax2.set_ylabel('Singular Value', fontsize=20) \n",
    "    ax2.set_xlabel('Principle Feature Components', fontsize=20)\n",
    "    ax2.set_title(data_name, fontsize=25, fontweight='bold')\n",
    "\n",
    "\n",
    "    ax1.legend(loc='upper left', bbox_to_anchor=(0.475, 0.8),fontsize=18)\n",
    "    ax2.legend(fontsize=18) \n",
    "    ax1.tick_params(axis='both', which='major', labelsize=16)\n",
    "    ax2.tick_params(axis='both', which='major', labelsize=16)\n",
    "\n",
    "    # Save the entire figure to an SVG file\n",
    "    plt.tight_layout()\n",
    "    fig.savefig(f\"svd.pdf\", bbox_inches='tight')\n",
    "\n",
    "    # plt.rcParams['text.color'] = 'white'\n",
    "    # plt.rcParams['axes.facecolor'] = 'none'\n",
    "    # plt.rcParams['axes.edgecolor'] = 'white'\n",
    "    # plt.rcParams['xtick.color'] = 'white'\n",
    "    # plt.rcParams['ytick.color'] = 'white'\n",
    "    # plt.rcParams['figure.facecolor'] = 'none'\n",
    "\n",
    "visual([\"MH_02_easy\", \"MH_04_difficult\", \"V1_03_difficult\",\"V2_02_medium\",\"V1_01_easy\"],id = 0,data_name = \"EuRoC dataset\")\n",
    "visual([\"traj2\",\"traj3\",\"traj6\"],id = 1,data_name = \"Pegasus dataset\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(122704, 17)\n",
      "(122704, 17)\n",
      "14.285689111065018\n",
      "20.21806674115161\n",
      "(156933, 17)\n",
      "(156933, 17)\n",
      "30.951270940110106\n",
      "83.14829124634991\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1800x700 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, axs = plt.subplots(1, 2, figsize=(18, 7))\n",
    "def visual_auc(body_accs, global_accs, threshold_list, data_name=None, plot_index=0):\n",
    "    ax = axs[plot_index]  # Select subplot; make sure plot_index is either 0 or 1\n",
    "    ax.plot(threshold_list, body_accs, color='blue', lw=2, label='body coordinate')\n",
    "    ax.plot(threshold_list, global_accs, color='red', lw=2, label='global coordinate')\n",
    "    ax.fill_between(threshold_list, body_accs, alpha=0.3, color='blue')\n",
    "    ax.fill_between(threshold_list, global_accs, alpha=0.3, color='red')\n",
    "    ax.plot([0, threshold_list[-1]], [0, 1], color='grey', linestyle='--')\n",
    "    ax.set_xlabel('Position L2 norm', fontsize=20)\n",
    "    ax.set_ylabel('Accurate Rate', fontsize=20)\n",
    "    ax.set_xlim(left=0, right=threshold_list[-1])\n",
    "    ax.set_ylim(bottom=0, top=1)\n",
    "    ax.set_title(\"EuRoC Dataset\" if not data_name else f\"{data_name}\",fontsize=25, fontweight='bold')\n",
    "    ax.legend(loc=\"lower right\", fontsize=20)\n",
    "    ax.tick_params(axis='both', which='major', labelsize=16)\n",
    "\n",
    "    # Save the entire figure to an SVG file\n",
    "    # plt.tight_layout()\n",
    "    fig.savefig(f\"auc.pdf\", bbox_inches='tight')\n",
    "\n",
    "def calculate_accurray(data, error_end = 15,error_step=0.1):\n",
    "    pred_pos = data[:,1:4]\n",
    "    gt_pos = data[:,4:7]\n",
    "\n",
    "    error = np.linalg.norm(gt_pos - pred_pos,axis=1)\n",
    "    print(max(error))\n",
    "    error_start = 0\n",
    "    error_end = error_end + 0.1\n",
    "    number = error.shape[0]\n",
    "    acc_list = []\n",
    "    threshold_list = np.arange(0, error_end, error_step)\n",
    "    for thres in threshold_list:\n",
    "        corrects = np.where(error < thres)[0]\n",
    "        correct_num = corrects.shape[0]\n",
    "        acc = correct_num / number\n",
    "        acc_list.append(acc)\n",
    "    return acc_list, threshold_list\n",
    "\n",
    "def cat_trajs(data_list):\n",
    "    datas = None\n",
    "    for i,data_name in enumerate(data_list): \n",
    "        data_path = os.path.join(\"/Users/can/Downloads/plot_auc/\",data_name+\"plot_auc.csv\")\n",
    "        data = np.loadtxt(data_path, delimiter=\" \")\n",
    "        if datas is None:\n",
    "            datas = data\n",
    "        else:\n",
    "            datas = np.concatenate((datas,data), axis=0)\n",
    "    print(datas.shape)\n",
    "    return datas\n",
    "\n",
    "datas = cat_trajs([\"MH_02_easy\", \"MH_04_difficult\",\"V1_03_difficult\",\"V1_01_easy\",\"V2_02_medium\"]) \n",
    "datas_global = cat_trajs([\"global_MH_02_easy\", \"global_MH_04_difficult\",\"global_V1_03_difficult\",\"global_V1_01_easy\",\"global_V2_02_medium\"]) \n",
    "body_acc, threshold_list = calculate_accurray(datas,error_end=15)\n",
    "global_acc, _ = calculate_accurray(datas_global,error_end=15)\n",
    "\n",
    "\n",
    "datas_2 = cat_trajs([\"traj2\", \"traj3\",\"traj6\"]) \n",
    "datas_global_2 = cat_trajs([\"global_traj2\", \"global_traj3\",\"global_traj6\"]) \n",
    "body_acc_2, threshold_list_2 = calculate_accurray(datas_2,error_end=31)\n",
    "global_acc_2, _ = calculate_accurray(datas_global_2,error_end=31)\n",
    "visual_auc(body_acc, global_acc, threshold_list, data_name=\"EuRoC dataset\", plot_index=0)\n",
    "visual_auc(body_acc_2, global_acc_2, threshold_list_2, data_name=\"Pegasus dataset\", plot_index=1)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "from sklearn.manifold import TSNE\n",
    "\n",
    "def dataloader(data_list):\n",
    "    body_datas = None\n",
    "    rot_body_datas = None\n",
    "    global_datas = None\n",
    "\n",
    "    for name in data_list:\n",
    "        \n",
    "        body_data = np.load(\"body_\"+name+\"_feature.npy\")\n",
    "        global_data = np.load(\"global_\"+name+\"_feature.npy\")\n",
    "        \n",
    "        if body_datas is None:\n",
    "            body_datas = body_data\n",
    "            global_datas = global_data\n",
    "        else:\n",
    "            body_datas = np.concatenate((body_datas,body_data),axis=0)\n",
    "            global_datas = np.concatenate((global_datas,global_data),axis=0)\n",
    "    return body_datas, global_datas\n",
    "body_datas, global_datas = dataloader([\"traj2\",\"traj3\",\"traj6\"])\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "activations = global_datas.reshape(global_datas.shape[0],-1)\n",
    "tsne = TSNE(n_components=2)\n",
    "global_activations_tsne = tsne.fit_transform(activations)\n",
    "\n",
    "\n",
    "\n",
    "body_activations = body_datas.reshape(body_datas.shape[0],-1)\n",
    "body_tsne = TSNE(n_components=2)\n",
    "body_activations_tsne = body_tsne.fit_transform(body_activations)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABv4AAAN5CAYAAADAfkzvAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/bCgiHAAAACXBIWXMAAA9hAAAPYQGoP6dpAAEAAElEQVR4nOzdeXgT9fo+/jtNgRYKQhegNIUqq7u4AlJtARdQ7IdQVvEHLsXdFhQ31IIHRIUjraJHFhWPCoo0WjiAithKBREQXI7gKSgVGop0QaGlbOn8/pjvlCwzk5lsTdL7dV29aJN3ZiaTScjkzvO8DYIgCCAiIiIiIiIiIiIiIiKikBbR1BtARERERERERERERERERN5j8EdEREREREREREREREQUBhj8EREREREREREREREREYUBBn9EREREREREREREREREYYDBHxEREREREREREREREVEYYPBHREREREREREREREREFAYY/BERERERERERERERERGFAQZ/RERERERERERERERERGGAwR8RERERERERERERERFRGGDwR0RERERERERE5IW0tDQYDAaXn6VLlzb1plEIS0lJkT2uiouLZcfLjTUYDCgrKwvodhMRUdNi8EdEIWHGjBmyb14nTZrUJNsT6id1S5culd3+tLS0pt408rOysjLFk0E5xcXFsmNTUlICu+FEREREFPSUzpOcf1q2bIkOHTogJSUFgwYNwoMPPohVq1ahvr6+qe8C2amvr8fnn3+Op556Cmlpaejduzfi4+PRokULnHPOOUhJScGNN96IadOmYf369Th16lRTbzJRSFM6/9b7EyqfTRGR/0Q29QYQUXg5c+YMtmzZgo0bN+Kbb77B/v37UV1djZqaGhgMBsTExCA2Nhbdu3dHr1690L9/f6SlpaFz585NvekUIFVVVdiwYQOKi4uxY8cOVFZWorq6GsePH0fbtm2RkJCACy64AFdccQWGDRuGvn37KoZSROTejBkzMHPmTK+Xs2/fPga+RERE5BOnT5/GX3/9hb/++gt//PEHioqK8MYbb6Bjx454/vnnce+99zb1JjZrf//9N15//XXk5eWhsrJSdszRo0dx9OhR/PHHH1i/fj3mzZuH9u3b484778STTz6Jjh07BnirqTkqLi5Genq6y+XdunVjlSMRNWsM/ojIJ+rq6vDWW2/hlVdewR9//KE47uTJk6iursaePXvw2Wef4dVXXwUAXHPNNbjjjjtw3333wWg0BmqzKYB+//13vPzyy1i6dClOnjwpO+bIkSM4cuQISktL8emnn+LZZ5/Feeedh/vvvx9TpkzhsUEBoRSUTZw4kd+cJCIiIvKjw4cP47777sPvv/+Ol156qak3p1n6+uuvMWbMGPz555+6b/vXX39h/vz5uO666/B///d/vt84IiIi0oStPonIa9999x0uuOACZGdnq4Z+7pbx0EMP4dixYz7eOgoGr732Gvr06YOFCxcqhn5Kfv/9d0ybNo3HBhERERFRMzF37lx88803Tb0Zzc6CBQswePBgj0I/IiIiCh6s+CMiryxevBgPPvggTp8+3dSbQkHIZrNh4sSJ+OCDD5p6U4iIiIiIqImce+65mDx5cuPfJ0+exN69e7Fy5UqcOHHCZbwgCFi0aBEGDhwYyM1s1iwWCx555BEIgqA4JiUlBenp6ejSpQuMRiOqqqrw888/Y+vWrbq/4En+ofb4UWjLysrCeeedp2nsFVdc4eetIaJgx+CPiDy2atUq3HfffWhoaFAcc8455+C6665D9+7dERsbi7q6OlRVVeGnn37Cjz/+yMm/w9zUqVNVQz+DwYC+ffuiX79+6NixI06cOIHDhw9j27Zt+O9//8uTliCQlpbGxyGMzZkzR/PYDh06+HFLiIiIKJx17doVTz75pMvlzz77LK688krZ7h4lJSWB2DQC8Ouvv+KOO+5QfN/fu3dv5Ofn46abbpK9/vjx4/jggw8wf/587N6925+bStRsjR8/HmlpaU29GUQUIhj8EZFHSktLMX78eMXQr0uXLnj++ecxceJEREbKv9ScOHEC69atwwcffIBVq1axajDMvPfee41zOMq5+eabkZeXh969e8teX1FRgTfffBNvvPEGqqqq/LWZRM2a3AdwRERERIHSq1cvmM1mvPvuuy7XHTp0SPNyamtrsWLFChQVFeH7779HVVUV/vrrL8TExCAuLg6XXHIJ0tLSMGbMGHTs2FHXNu7fvx9vvvkmVq9e3Ti1RXJyMm644QZkZWXhwgsv1LysgwcPolu3bjhz5ozD5R06dMDBgwcRFRWleNvTp0+jc+fOqKmpcbg8IiICZWVlSE5O1nGvHD377LM4fvy47HX9+vXDunXr0L59e8Xbt27dGllZWbjzzjvxyiuvoE2bNm7XWVVVhY8++gjFxcX48ccfUV1djWPHjuGcc85BfHw8Lr/8cqSnp2P06NFo166d7vu0f/9+fPzxxyguLsbu3btRXV2Nuro6dOjQAR07dsTVV1+NwYMHY+TIkWjVqpXb5aWkpMhObVJUVIS0tDT89ddfWLp0KT755BPs3bsXf/75J2w2W+P1znbt2oWFCxfi888/R3l5OVq2bImuXbvi1ltvxT333IOUlBTd9xkQv1wrZ9++fS7LLCsrw7nnnis7XgqBKysr8fbbb+PTTz/Fb7/9hr///hsJCQm4+uqrceedd2L48OFut6m6uhqbN2/Gzp078csvv6CsrAxWqxV///036uvr0apVK7Rr1w5dunRB3759kZaWhpEjRyI6Olp2ecXFxUhPT1dd5x9//KFrX9jf7y+++AKfffYZvvnmGxw8eBA1NTVo0aIFOnbsiEsuuQRDhw7F2LFj0bZtW7f3PRhoeZz37t2Lt99+G+vWrUN5eTmqq6shCILDlwFOnz6NHTt24LvvvsMvv/yC0tJSWK1WHD58GPX19RAEAe3atUOHDh1w0UUX4aqrrsL48eM1HcszZszAzJkzXS6fOHEili5dCkEQ8PHHH2Pp0qX48ccfUVNTg+TkZPTv3x9TpkzBZZdd5nK/1q5di4ULF+Knn35CRUUFYmNjcfnll+P222/HuHHjFI8Ppf0UbscFNQMCEZEHRo0aJQCQ/bn00ksFq9Wqa3m///67cPfddwt///237PW5ubmy65o4caKm5VdWVgoLFiwQMjMzhZ49ewqxsbFCixYthPj4eKFPnz7C+PHjhcWLFyuu39n1118vuz3vvPOOIAiC0NDQIBQUFAj/93//J6SkpAhRUVFCp06dhLS0NOFf//qXcOLECbfrOHPmjLBz507hzTffFB566CFhyJAhQp8+fYQOHToIrVq1EiIjI4UOHToI5557rjBs2DDh2WefFf773/9q2v533nlHdvuvv/56Tbd358SJE4LJZFI8Rh544AGhoaFB07Kqq6uFO++8U/jrr7/cjt21a5cwa9Ys4YYbbhBSUlKEdu3aCS1bthQ6d+4sXHbZZcIDDzwgfPLJJ8KZM2c8ul9bt24VnnnmGeG6664TunbtKrRp00aIiooSkpKShKuvvlqYOnWqsH79ek3L2rdvn+L+kezZs0d46qmnhMsuu0yIj48XDAaDw/XOPv/8c2HMmDFCt27dhFatWgmdO3cWBg4cKLz66qvC0aNHNa/XXlFRkezYbt26yY7Xcmz98ssvwqOPPipcdNFFwjnnnCNER0cLPXr0EO655x7hp59+0rT/fv/9d+H9998XHn/8cWH48OHCpZdeKiQkJAjR0dFCRESE0LZtW8FkMgnXXXedkJ2dLaxfv171mFN6jdHyo7QvJMePHxf+/e9/C5MmTRIuvPBCoWPHjkKLFi2E2NhY4YILLhDuvvtu4ZNPPhFsNpum+66X2n3zlJbHeePGjcI999wj9O7dW2jXrp3sa8zff/8tfP7558ILL7wgTJgwQejfv7/QtWtXoW3btkJkZKQQFRUldOzYUbj44ouFO+64Q3jzzTc1vRYIgvvX6aNHjwrz588X+vXrJ8TFxQkxMTHCxRdfLDz55JPCwYMHXZZXV1cnLFy4UBg4cKDQsWNHISoqSujWrZswYcIEYdOmTbr3YVMfF0RERP6g9P+v2nnG1KlTZW8TFxfndn1nzpwRXnjhBSE2NlbT+7bo6Ghh6tSpwvHjxzXdn3feeUeIiYlRXF5kZKTwj3/8Q2hoaHD73kMyZswY2XHvv/++6rasWbNG9nZDhgzRdF+U/Pjjj43nGc4/sbGxsu+LvHH8+HHh0UcfFVq3bq3pMevQoYMwa9Yszedw1dXVwl133SW0aNFC0/ITExOFN9980+1yu3XrJnv7oqIioaioSPH8t6ioyGVZL7zwgur2tWnTRli8eLHb9cpRWua+fftcxro7N3z//ffdPrfGjh0rnDp1SnG//fnnn5oeB+ef9u3bCwsXLpRdptI5qtYfuX0hCIKwbt064aKLLtK0jISEBMXt84bafVN6zN1x9zi/+uqrQlRUlOL1kmHDhune1waDQRg3bpxQXV2tuo1qn/kdPHhQSEtLU13Hiy++2LisI0eOuN3WIUOGCMeOHdO0/4LhuCDyBIM/ItJN7cSgffv2QllZmc/X6Wnw56+TCrWTOqvVKgwaNEh1PRdccIHw888/q67jgQce8OhN7I033ijs379fddn+Dv5ee+01xe279tprff5B9h9//CGMGDFC8bh0/unZs6dQUFCgefk//fST28fU/qdv375CcXGx6jJ99eZbEAShtrZWGD16tOo2paSkCJs2bWrS4O/06dPCE088IURGRipug9FoFObPn6+671asWOHRc6Nnz57Cxo0bZZfpj+CvoaFBmD9/vtCxY0dNy7n44ouFr7/+WvW+eyLQwV99fb1w9913a3qN0frabP8THR0tPP/88169Tm/evFlISUlRXEe7du0cQvz//ve/Qs+ePVW364knntC074LluCAiIvIHvcFfQ0ODcNVVV8nepn///qrrOnLkiDBkyBCP3r/17dtXOHDggOryFy9erPn84tFHH9Uc/G3atEl23HXXXae6PRMnTpS93QcffKB6O3eefvppxfs1d+5cr5bt7MCBA0Lfvn09esyGDBni9gtgP//8s3Duued6tPzx48cLJ0+eVFy2UgA3Z84cITo6WnG5zmHNM888o3mbXnvttSYL/l5++WXN25mdna243yoqKjx6PKSfqVOnuizTH8Ffbm6u5ue7/c99993n8ReL5QQ6+MvPz1e9f/Zuuukmj/d5jx49VMM/pXPW4cOHCxdeeKGmdSxYsECoq6sTLr30Uk3jzWaz230XLMcFkScY/BGRbtOnT1f8z83+Wza+5Enw58+TCqWTunnz5gm9e/fWtI6EhARh9+7diuu49957PX5TFR8fL/z++++Ky/Z38DdgwADFbdu2bZtP1iEpLi4W4uPjPdpPjz32mNvlf/TRRx6FE0ajUcjLy1Ncrq/efJ84cUIYPHiwpm1q06aN8NFHH2larsRXwV///v2FESNGaN5/n3zyieK+W758ucfPjYiICOHTTz91Waavg79jx44Jw4cP172sFi1auHw45K1ABn+pqanCyJEjFdfn/BrTqlUrj/f7yJEjVas4lV6nH3zwQaFt27aaHoudO3cKu3fvbqxYdPfz6quvqu63YDouiIiI/EFr8Hfy5Elh165dimEWAGHRokWK67HZbF59CA1AuOyyy4S6ujrZ5f/888+aK8akH6XwR+7/8Msvv1x27K+//iq7PSdPnhTat2/vMv6cc87RXL2oRCl4jYyMdFulo4eeD+SVfm6++WbFL5EeOnRIteuMlp+srCzF7VcK4CIiIlSXaR/WfPbZZ7q2JyIiQmjZsqXb5dpTWpbe4E/vdu7Zs0d2e7wN/gAI//nPfxyW6evg75///KdXy3v66acVjxu9Ah38uTt+7Xn7mpuZmam4jd6cj0s/7dq1EzIyMnTdRm2fBtNxQeQJzvFHRLp98cUXspdHRkYiKysrwFsj7/jx47j11lvx448/enT7L7/8EmPHjsWaNWsQERGh+XbPPPMMTpw4oWlsZWUlxowZg+3bt6NFixYebaeSqqoqjBkzBlu3bvXpcrU4evSo4novv/xyXHnllT5b1+7duzF8+HAcO3bMo9vPmzcPHTp0wNNPPy17/ddff43bb7/dZQ4OLWw2G3JycpCQkIDx48fruu2UKVM0j50xYwY2bNigaWxdXR0mTZqka1t85dtvv9U1fsqUKbjtttt0Pf+0aGhowIQJE7B371506tTJp8uWCIKAO+64A6tXr9Z929OnT+Ouu+5Cly5dcOONN/ph6/xr06ZNinO/+lpBQQHeeOMNPPjgg7pu9/rrr2sad/r0aWRlZaG2thZHjx7VdJvp06dj0qRJsvM6NOfjgoiI6Ouvv9Y1n1J6ejomTpyoeH1eXh4+//xz2evatm0Ls9mM8847D4cOHYLFYsGff/7pMu6HH37AU089hfz8fJfrHnroIcU56JOTkzFixAjExsbi559/RmFhIc6cOYP6+nqN9w545JFHZN+XL1myBHPnznW5/IsvvsBff/3lcvmYMWMU50HT4uTJk/j+++9lr7vkkksQGxvr8bKdPfnkk4rn5wkJCRgxYgSSkpLwxx9/oKCgAH///bfLuM8++wz5+fmy50tZWVkoLy+XXX7Xrl2RkZGBuLg4/O9//8Mnn3wie96+ePFiDB06FCNGjNB8v6T3vhERERgyZAiuuOIKRERE4Pfff8e6desax9lsNjzwwAOKy+nduzeGDx+O6OhobNu2DZ999hkaGhpw6tQpzdviD5deeiluvvlmGAwGfPzxx/jtt99cxjQ0NODdd9/FP/7xD9Vlde7cGZdeeinOO+88dOjQAa1bt8aZM2dQVVWFH374AZs3b5Y9l5g9ezZuueWWxr/PO+88zJkzBwDw+++/Y/HixS63ad++PZ544gnZ7ejQoUPj7z/++CMef/xx2XEtW7bE8OHD0atXLxw7dgxFRUX45ZdfXMbNmTMHQ4cOxcCBA1Xvv7fczWsouf7661FcXKxprLS/Y2JicOutt6J3796ora3F7t27sX79etnbREVF4bLLLkOPHj3QpUsXtGnTBkajEUePHsXevXvx1Vdfyb5eFRQU4H//+x969+6tadvsxcbGYuzYsWjXrh2++OIL7Nixw2XM0aNHUVhYCEB87DIzM9G9e3ds2bJF8b688847snNwhtJxQaSEwR8R6RLIEwNv+PukQol08tCxY0eMHDkSnTp1wp49e2CxWGRPBH/66ScsWLBAdR2RkZG49NJL0bNnTyQnJ6NNmzaIjIxEXV0d9u3bh+LiYtmJ77dt24Yvvvgi4B8Sb926VTEok3tD5SlBEDBu3DjF0K9Pnz645ZZbEBMTgx9//BGrV6+GzWZzGffss8/ipptuwhVXXOFw+fHjxzF27FjF+3LllVdiyJAhiIyMxHfffaf4RvKee+7B9ddfj6SkJM33Teub7z179mDevHmKy0lPT8e1116L06dPY926dfjpp590fSDhL0OHDsVVV12FqqoqfPDBB7LPv7KyMhQVFWHw4MGqy+rVqxfOP/98pKSkoF27doiKisKJEydw8OBBbN68Gbt373a5TW1tLfLz8/HCCy80XjZkyBBERUUBEIN/uTD18ssvx6hRo1wuP+eccxz+fv311/Hpp5/Kbm9CQgKGDRuGrl27ory8HGvWrMHhw4cdxgiCgAkTJmDPnj0uy/Y1rR/A5ebmYsaMGW7H2Z+oJyUl4ZZbbkGXLl1QWVmJbdu2Ka4vNjYWffv2xXnnnYf4+Hi0adMGDQ0NqKmpwX//+198/fXXsh++vfzyy7j33nsRGan/LW2vXr0wYsQI1NfXo6CgAFar1WXM9u3bG3+Pj4/H2LFj0aZNG6xZswb//e9/XcYfO3YMK1euxJ133ulyXSgdF0RERE3FaDTi7rvvxrx589CyZUvZMcePH8dLL70ke13Pnj3x1VdfwWQyNV42Z84cDB8+HCUlJS7jFy5ciCeeeAJdunRpvOznn3/G119/Lbv8m266CRaLBa1bt268bNOmTbjxxhtx/PhxTfcRAMaOHYtp06ahsrLS4fJ3330Xs2fPdrnvK1askF2Ot1/qq6ysVPzS1qWXXurVsu0dPHgQixYtkr2uf//+WLNmjUMY849//AODBw/Gr7/+6jL+pZdewn333ecQeH7//feKX64aMWIEPvjgA4fxu3fvRnp6umwgPGPGDPzf//2frqC6U6dOWL16Na666iqHy0+cONH4Hnbt2rX4/fffZW8/adIkLF682OE9bUFBAcaMGSN7Dhso06ZNw0svvdS4L5599llcd911sp8Jbdq0SXYZUVFRmDVrFkaPHo2ePXuqrm/nzp1IT093OT/89ttvcfjwYXTs2BGAGOQ++eSTAIDi4mLZ4O+cc85pHKNm5syZsvv4ggsuwJo1a5CSktJ4mc1mw3PPPedwHgmI79NnzZqFzz77zO36gtGAAQOwcuVKJCYmOlzu/Po0YsQITJs2DampqYqvz4D4heNRo0Y5BN+AuJ9WrVqFadOm6dq+bt26YfPmzY2v0zNmzMC1116r+Nlkq1at8OWXXzoEbvfccw/eeustl7HffPON7DJ4XFBYaLpiQyIKRQcOHFAsY7/zzjsVb2e1WoU5c+Zo+pGjp9Wn1WpVbB/Xv39/oaamxmV8nz59ZMd36tRJtnWKUgsbaR1HjhxxGP/LL78ICQkJsuO7d+8u265u+fLlwqpVqxTbz0hOnTqlOJ/WAw88IHsbf7b6fO+99xT3zbvvvuv18iUrV65UXM+DDz7o0k9948aNQps2bWTHDx8+3GX58+bNU1y+XEvbFStWCEajUXb8ww8/7DLeXVuVAQMGCAcPHnS53eHDhxt/nzp1quLtpcngJTabTZgyZYrqOuX4qtUnILYLslgsDuNLS0sV2yjOnDlTdh1btmwRFi9e7LAvlLz99tuyy77gggsUb+PpnKKCIAj19fVCYmKi7O3HjBkjHD161GF8TU2NcPPNN8uOV3o91MsXbVNyc3Mdlqn2OAMQ7r//fuHEiRMu2+L8mOXm5go//vijastOQRCfL127dpVd19atW2Vvo/Y6feuttzrM4bJ//37Vlr7du3cXDh061Di+rq5OuOSSS2TH3nXXXS7bEozHBRERkT+o/f+r5adt27bClClThMrKSsV1FBQUKN7+22+/lb3N/v37Fc8RX3nlFYexSnOwtW7d2uH9gL3Zs2crbpNSu26lKTQ++ugjh3EnTpwQzjnnHJdxvXv3VnkktNmxY4fidj/66KNeL1+i1DKvVatWQllZmextvvvuO8Vtcz6nePjhh2XHJSQkuLzPkqhNgbBjxw6X8UqtPgFomo95woQJsrdNSkoS6uvrZW+TlZWluE5/t/q88sorZd+jL126VHZ8YmKi232gxZgxY2SXX1hYKDte7/mqvZqaGtlWlwaDQbHtriAIwmWXXSa7TrXpVrTyto0p4Pq5jtrjHB8f79OWvpJ169bJrm/EiBGy49XOWeWm6pgzZ47ieLkpXbZv36443vm8NRiPCyJPMPgjIl08PTH49ttvNb9JkaPng3h/n1QIgvIJbYsWLRT/U//3v/+tuA6lD6612r17t+xy+/btKzven8HfK6+8ong/V69e7fXyJUrzZF1wwQWKkyi/9NJLsrcxGAwub3Yvvvhi2bE33XST4jbdf//9srfp0KGDy1wUvnjzrTSHhdIk1WfOnFEMuZWee74M/pReIyZNmiQ7fty4cW73gRadOnWSfcyV5vH0Jvj79NNPZW973nnnKZ7Q//nnn7Jzd2g5WdUi0MHf4MGDfbLdzp544gnZ9eXn58uOV3qdjoqKEioqKlzGq81Z4TyviCAofzmgf//+LmOD8bggIiLyB2+DP+mnc+fOwg8//CC7jgcffFD2NpdeeqnqtinN/XTrrbc6jBsyZIjsOLX5qQ4ePKh4X5SCv/LyciEyMtJl/JAhQxzGKb2P8MWXgTZt2qS43dOnT/d6+ZJbbrlFdh0ZGRmqt1OaE/Chhx5yGHfhhRfKjsvOzlZc9pkzZ4S4uDjZ282bN89lvFLwp/UcukePHrK3V5t3Xu1zFH8Hf2+//bbs8rds2SI7Pjo6WvX+nzlzRtiwYYMwZcoUYfDgwULXrl2Fc845R/HLs84///rXv2SX603wp/Qlgn79+qne7tFHH9W1z/QIdPDnfJ6nxd69e4W5c+cKZrNZOP/884W4uDjNc7dfc801sstUOmdt3769cPr0aZfxH374oeI65IL7Y8eOKY7/888/HcYG43FB5Am2+iQiXdTaBEpt8praV199JXv5zTffjG7dusled/XVV+PSSy+VbQ/61Vdfae7xP2jQIJx77rmy140ZMwYPPvigbGvKLVu2uLQFkRw8eBCffPIJSkpKsHv3blRUVKC2tlZTy8aDBw9q2m5fCsQxYrPZsHHjRtnrsrKyYDQaZa+7++678fTTT7u0bBAEAUVFRRg5ciQAsaWFXBs/ALjvvvsUt2vy5Mn417/+5XL5kSNHsHPnTpd2okoefPBBt21zrVar4hwWd911l+zlRqMREydOxFNPPaVpO3xNaU6LPn36yF4uNy+AvdraWqxduxaff/45du3ahbKyMtTW1qKurg6CIKjeVhAEVFRU+LxlotJ8i6NHj1Y8/jt27IiLL77YpVXJH3/8gX379im+pgSrZ555RvdttmzZglWrVmHnzp343//+hyNHjqC2tlbT/Jp6X+eGDBmCzp07u1yutJ87dOiAm2++2eVypbkp5I5bHhdERNTcnXvuuZg8eXLj34Ig4O+//8aWLVuwceNGl/duhw4dwi233IJffvnF5f3arl27ZNfRv39/1W3o379/4/xPasv73//+J3v7q6++WnHZiYmJSE5OxoEDB1S3wV5SUhLMZrNLG88NGzbg999/x3nnnQdAvs2n0WjE//f//X+a16UkLi5O8Tp378X18OYxkztHt1+eIAiyLUHdLd9oNOKqq66SbcOntL1y5N4nOjtz5ozs3HiA+nF1+eWXIzIy0qM5572lNC+Z0vmT2ucAGzZswEMPPaT4OGlx5MgRj2+rROmcf8uWLbpavUq2b98u2/LfV7KyshpfF9R07dpV8zK1HL+SyspKZGdn48MPP3R7vq1E7+N46aWXyk7r0L59e9nxkZGRuPjii10ub9OmjeI6nI/dUDsuiJQw+CMiXdRODOTm6WoK/jypcOeaa65RvK5ly5a47LLLZOeWkHsDfPz4cTz++ONYuHChx2/0/fHm2J1AnDxarVbF403tcY6Li0PPnj1l9/euXbsag7/du3crvpFVW/4ll1yC1q1by87vsWvXLs3Bn5Y330ofSADqJ49q1/lTly5dFE9SPDl5XLBgAXJzc1FTU+PxNgXy5PHFF1/Eiy++qHt527dv92vAM2fOHE3jtE5I3rp1a1x33XWa179z507cf//9+O677zTfxpnex1Hpeah08njppZfKfplA6eRR7rgNteOCiIjI1+zn5HL2ySefYOTIkS7vv61WK/75z3/i+eefd7i8qqpKdjn28/TJcZ6/Sml5Su8vlW4v6dy5s67gDwAeeeQRl2BPEAQsWbIEL7zwAk6cOCE7d90NN9zg9v5qER8fr3id3vuixp+P2ZEjRxTnwfPVMaFG6ctg9v766y/F80u146ply5bo0KGDy1xrgWA/T6Y9tbnd5HzyyScYPXq01+HlyZMnvbq9HD2Psxb+fpzGjx+PtLQ0ny5Ty/ELiPsqNTVV9XMILfQ+jnJf2ASUj8O4uDjZoFAtsHN+bobacUGkhMEfEemidmKgVH0UaP4+EfRkGRKlNy3OH1yfPHkSN9xwAzZv3qx53XJOnTrl1e09EYiTR7XHRMvjLBf82S9TaflGoxGdOnVSXHZERAQ6deqEffv2qS7fHS1vvpU+kIiMjERCQoLi7ZSOQX9TOnEElN+0K50cP/roo3jllVe83iaePELThPd69OjRAxEREZrGfvvtt7jxxhtRW1vr1Tr9ffKo9JxXOnmUO25D7bggIiIKpBEjRiAzMxMff/yxy3XLly93Cf5OnDghuxx3gYTS9c7LU3pv0aJFC4+Wr+baa6/F5Zdfjh07djhc/s477+D555/HunXrZDvG+Kp6JDY2FnFxcaiurna5zpsvZjnz52OmtGxfLd8dLR1E1N6v+uO48oXo6GjZy7W+1wfEwHPy5MlNUrGohZ7HWQtvvpTaVLR2wHnyySe9Dv08odQdRelczBddpnhcULjQ/mpNRISzJwZy1E4M+vXrB0GcV7SxraK/+PtEUI2nb9qd1zF37lyvQ7+m0qtXL8XrfHXy6O+TO6Xlu3t8tS7fHW9OHuW+3WYv2E4cAX0njyUlJT4J/fyluZ8kaD1xPHPmDO666y6vQz9P8OSRiIgo+Ch1Ttm7dy/q6uocLlNqie+uA43S9c7LU+oCcPToUdXlu7teycMPP+xy2aFDh7B69WrZNp8dOnRARkaGR+tyZjAYMHjwYNnr/vzzT9luNZ7w52OmNkWCr44JNVrOZZSOKcB/x1UwWLlypeIX4CZNmoTvvvsO1dXVDp8V+aKFrVZ6HmctgjXgVKPl+K2rq8P7778ve91FF12Ejz/+GOXl5Th9+nTj46g0BU8o4HFB4YIVf0Ski3RiIHcCUlFRgW+//dZtS01/i42NxZ9//ulyeSDe9Hv6pt35RGDhwoWy47p27Yrc3NzGOaqkEGffvn2aer0HwkUXXYROnTrJPgbr1q1DbW0tYmJivFqHu5M7tao8b04eT5w4gZMnT6JVq1ZeLd8db04eT5w4gdOnTyuGlKF84ggoPzdatWqFZ555BqNGjYLJZHJow9itWzfs378/INvX3E8StIa4xcXFinN8DB8+HI8++iguuOACxMfHNwZyubm5Lt/4DxXN/bggIiJyR6lVIyBWDdm/t1PqsrJ7927VdSi993BeXufOnWXDitLSUsVl22w2xTnc3Bk7diymTZvmss5XX30V27dvdxk/btw41fMRvW6++WbZ83sAePnll5Gamur1OhITE2XPD33xmEVFRaF9+/ay00rs3r0bN954o1fL94U2bdogJiZG9ktvpaWluOGGG2Rvd+jQIdmKz1DxzTffyF6emZmJd955R/Y6X3fKUKP0OF955ZWN04DooWduvVCybds22S8et27dGl999ZVsx6FAPo6+xuOCwgWDPyLSTe3EYO7cubBYLAHeIkf+PKlwx91k1UqtEexbz5WVlSm2TV27di0uvPBCl8uD6U2VwWDATTfdhH//+98u1x09ehQLFy7Eo48+6tU61NpV7t69W7HqUBAExcfA/nFWe8x//fVXXHrppbLX/fXXXzh06JDb5fuC2j4oLS2VPU6k60KZ0snjP//5Tzz44IMulwuCENDqKKXHefTo0ejbt6/u5WmdWy/UKD2O11xzDT799FPZADGYXuf04nFBRESkTq0zSIcOHRz+vvbaa/Hpp5+6jNuwYQOOHz+O1q1bu1wnCALWrl0ru3zn/1evuOIK2fl5161bh7lz58ouY+PGjbLzfGsRFRWFyZMn44UXXnC4vLi4WHb8pEmTPFqPkrFjx2L69OmoqKhwue4///kPli5dqmudf//9N44ePYrk5OTGy6699lr88MMPsst/5ZVXZDsv1NfXK1YNOT9m1157LdasWeMybvXq1cjOzpZdxoEDB/Djjz9qWr4vXHHFFfj6669dLl+3bp3seYx0XSiT+1wGAK6//nrZy2tra7Fp0yZd61AKwbU8H5Ue5/r6ep9PiRDKlB7H888/X3Gakc8//9yfm+RXPC4oXDD4IyLd1E4MPvnkE7z33nu44447mmDLRP4+qVDz2WefoaGhQfZD699++00xdLnyyisbf1d6UxUXF6cY5gTbm6opU6bgvffek53r6rnnnsPQoUNxwQUXaF5eaWkpunXr1vimvn379rjwwgvxyy+/uIxdvXq1YuubzZs3u8ynKLF/nC+66CKcc845stV7q1evVgz+5E42ATEMHTBggOx1nrrooovQsmVL2Xkc161bp3isNLeTx02bNuluJ+ntyaPcB1Hx8fE8SbCj9DgOHDhQ9vWzoaEB69ev9/dm+Q2PCyIiImUffPCB4pdHExMTXYK8oUOHYtq0aS5jjx07htmzZ2P27Nku173zzjuK52I333yzw9+DBg3Cu+++6zLul19+wUcffYQxY8Y4XG6z2TBz5kzZZWt1//334+WXX3Zb1X/hhRfiqquu8mpdzqKjo/H000/LthwFgKysLJw+fRpZWVmqyzlz5gw+/PBDPP7443jjjTccgr+hQ4fi9ddfd7nN3r17sWTJEtllz5kzR7FbyU033eTw99ChQ2XPxTZs2IAvvvhCtupv+vTpsuerrVq1Qlpamux6vTFo0CDZ4G/t2rXYsmUL+vXr53B5XV0dXnrpJZ9vRyAZjUbZy+WCdQB46qmn3HZqctauXTvZy6uqqrBv3z6ce+65irft27cvOnfu7PLl3V9++QX5+fmKobG906dPY9WqVVi3bh2WLFmia9tDhdLj+Pvvv8t+2eLbb7+V/SJ4qOBxQeGCc/wRkW7SiYGSu+66S7EdXyAMHTpU9nLppEKOnpMKNfv378ebb74pe90zzzwje3mLFi0c2qcovamqqamRDVv37t2Lf/7zn5q3MRAuu+wymM1m2euOHz+O9PR0bNmyxe1y/v77b8ycOROXXHIJ6uvrHa5Tepzfe+892RMJm82m+Bh06tQJl112WePfRqNRsd1KXl6e7ONQV1eHWbNmyd7myiuvRHx8vOx1nmrVqhWuvfZa2evmz58vG3Du2rULH374oU+3I9D0nDyeOHECU6dO1b0OpZPHHTt2qLahAoBhw4bJXv7WW29pnuPyr7/+wmuvvYYXX3xR0/hQpPdDgPnz52PPnj3+3CS/4nFBRETN3f79+/Hiiy82/rzwwgt46KGHcM0112DChAmKt7v11ltdLrvwwgsVzwVeeOEFPProo/jjjz8AAJWVlZg7dy7uv/9+2fEXXXSRy7IyMzMV5y2+66678Prrr+Ovv/5CQ0MDfvnlF5jNZtlARw+TyYQRI0a4Hefraj/JfffdhyFDhshed+bMGUyePBkDBw7Ev//9b5SXl+PMmTOw2WyorKxEUVERnnvuOXTv3h133HGH7LnSsGHDFL+Y+OCDD+KFF15o/GJYeXk5nnzyScVzK7llTZo0SbHyKDMzE//6179w5MgRCIKAvXv34q677sJ7770nO/7uu+/2eZt2ALjzzjtl3wMLgoDhw4fjgw8+wPHjx2Gz2bB161bcdNNNit1qQoXSdCRLlizB/PnzG+f3+/XXXzFhwgQsWLDAo3Uo7dfBgwfjsccew5w5cxpfe+y/NB0RESH7JQIAyMnJwbhx4/DVV181hpE2mw01NTX47rvvsGjRIowZMwYJCQnIzMzEl19+qXvbQ4XS43jkyBGMHj0au3btgs1mw5EjR/DGG2/gpptuwunTpwO8lb7D44LChkBE5IHTp08LQ4YMEQAo/lx55ZXCokWLhL179wr19fWCIAjC33//LWzfvl148MEHFW8nJzc3V3bsxIkTXcY2NDQIF154oez4Fi1aCLNnzxYOHTokCIIgHDhwQHjiiScEg8EgO37YsGGy23P99dcrbn+LFi2EOXPmCIcPHxYaGhqEvXv3Cnfeeafi+MzMTIdlV1ZWKm5Pv379hG3btgmnTp0SamtrhQ8++EDo3Lmz6uMg55133pEde/3112s8AtyzWq1Cly5dFLfLYDAIt99+u/Cf//xHqKysFBoaGoSTJ08KBw4cECwWi3DfffcJMTExjeOPHDnisPwDBw4ILVu2lF12586dhWXLlgm1tbWCzWYTfvzxR+HWW29V3JaXX37ZZfu/++47xfE9e/YU1qxZI5w4cUI4ffq0sHnzZqF///6K41esWOGy/H379ul6zOR88MEHisu47LLLhI0bNwqnT58W6uvrBYvFIiQlJek+VoqKimTHduvWTXa8J8eWnttcfPHFio/5p59+KtTW1gqnT58WiouLhauuukr1/hYVFcluz+eff654mwEDBgjPPPOMMGfOnMafXbt2Odx++PDhsreNjo4WnnjiCeH7779vfE08efKkcPDgQWHDhg3C3LlzhcGDBwstWrRQfH3zhNLrp55jzZm3ryH//Oc/FbfpySefFA4ePCg0NDQIZWVlwpQpUxRfE9X2k9Lr9DvvvCM7Xs//M4Kg/7kRbMcFERGRP6idJ+n9iYqKEn777TfZ9fz0009C69atVW8fERHh9vovvvhCdvmzZ892u33ulu/uvYezkpIS1eVERkY2nsf6w5EjR4TevXtruk8Gg0H1/dknn3zisvzPP/9c02Oidn3r1q2Fn3/+WXb7lyxZ4vVj1rFjR+HgwYOyy+/WrZvsbZTOKeRkZWX57LhSWq/S+H379rmM9eScVM9t1q1bp/v+Kt3/3NxcxW3q16+fpn0GQLj33nsdbnv8+HHhoosucns7o9Goer3SOYBeSucYeo81e95+9mCz2YTExESfPI5K+8nf52KCoO+5EWzHBZEnGPwRkcf0nBho+Q9R7Y2H3jcB/j6p0HpC624dkZGRwg8//OCy/GuuucYnb6qU9mcggj9BEITt27e7PSHXuq+cgz9BEIRnnnnG6+X26dNHqK2tld3+CRMmuF2+2gmvtE8bGhpclu2L4O/UqVOKIbfW7XO33mAL/p544gndj4nSMaB04vTXX38JrVq10rzfli9f7nD7Xbt2CW3btnV7u8jISNXrwzn427Vrl+7nrtLjGCrBX7AdF0RERP7gq+AvMjJS+PDDD1XX9dFHH2kOSeR+5s2bp7jsU6dOCVdccYXmZZlMJqFPnz663nvI6du3r+I6br31Vs3L8dThw4eFwYMHe/34yQV/giAIc+fO9XiZERERwkcffaS6/Q899JDHy4+KihJKSkoUl+2L4O/IkSNC165dNW/TpZdeKnTs2FHXepWW1RTBX0NDg9svY9r/dO/eXTCbzbLXqQV/7733nuZ1OAd/giAIZWVlboMtdz/hHPwJgiAsWLBA874wGAzCtGnTdO2nYAv+BCG4jgsiT7DVJxF5rH379igpKcHgwYM1jXfXIs+XbrzxRrf98BsaGhSvi4iIwDvvvIOLLrpI13qd20OqrQMAnn76adn54p599lnV2zkvV6kNQVO74oorsHHjRqSkpLgd625fyZk5cyZuu+02j5cbGxuLwsJCtGnTRvb6RYsWuZ1DQ5CZF0Jy7rnn4uOPP5adV9IXWrRogSVLlqBly5aKY5y3T6mFaajIyclB27ZtVcfY3+cxY8Y4zC+ixTnnnKPacsqd888/H8uXL0eLFi1Ux7mbwyWcnX/++cjMzFQdY//cjYuLw1133eXvzfIrHhdERETa9O3bF8XFxS5z6TkbPXo0PvvsM90t9aOjo/H+++/j0UcfVRzTokULrF27Fueff77b5XXs2BGfffYZOnXqpGs75CjNswf4r82nvYSEBHz++eeYPXs22rdv79EyWrZsqdgq87HHHsP777/vMieYO3Fxcfjss88wevRo1XGvvfYaXn75ZcW28kq6deuGTZs2Ocz77g/t27fHl19+icTERLdje/bsibVr1yI6Otqv2+RPBoMBK1asQJcuXdyOTUxMxJo1a9ye68mZMGECJk+e7MkmAhAf/++//96ruR179uzp8W1DwQMPPIDx48e7HWcwGJCXl6c41UEo4XFBoY7BHxF5xRcnBpI+ffpg3rx5vtkw+P+kQs748eMxb948TUFPVlYWZsyYIXvdLbfcgqeeekrTOqdOnYr77rtPz2YG1BVXXIEdO3Zg0qRJiIyM9GgZcXFxsh+WR0REoKCgAFOmTNG9zEsvvRTbt29Hr169FMdER0ejqKgI48aN0738QYMGYevWrYpzTfhKv3798OGHH7oNEwAgIyMDb7zxhl+3x986d+6MZcuWqYadktTUVLz99tserWfevHm4+uqrPbotID6HN27ciG7dunl0e6PRqDiXQrhYtGgRLrjgArfj2rVrh8LCQiQlJQVgq/yLxwUREdFZkZGRaN++Pc4991zcfPPNeOqpp7Blyxbs2LFDcS5rZzfccANKS0vx/PPPw2QyqY6Ni4tDTk4O9uzZg9tvv93tsjt27IitW7fioYceQqtWrWS3f9SoUfj5558V56/Ta9y4cbLzTcfFxWH48OE+WYc7RqMRTz/9NPbv34+XX34Z11xzjdvzOIPBgKuvvhovvPAC9u/fj+uuu05x7O233449e/bg0UcfdRvadunSBbm5uSgtLdX8BcZp06Zh9+7duOeeexTn7pZ0794d8+fPx65du3D55ZdrWr63evbsiR9++AHjxo2TDSijoqJw7733YseOHZoCs2CXkpKCbdu2YcSIEbKfk7Ro0QKZmZnYtm0bevfu7fF6Fi5ciPXr1+P2229Hz549ERMTo+v2iYmJ+Oqrr1BYWIhBgwa5PeYjIiJw+eWX48knn8QPP/yA9evXe7ztocBgMOD999/HSy+9pPjZ34UXXojCwkI88sgjgd04P+JxQaHMIKiVKhAR6XDs2DG8+eabKCgowPfff++2aiEyMhJXXHEFbrjhBgwbNgz9+/dXHDtjxgzMnDnT5fKJEydi6dKlqus5ePAgXnnlFbz77ruoqqpSHNelSxdkZWXhkUcecTuZd1pamuwE7u+88w4mTZqEoqIiZGdn4+eff3YZk5iYiBdeeEHTNzbfeecdTJ8+XXaC9JSUFDz77LO46667UFZWhnPPPVd2GXIv80uXLsWdd97pcvn111+P4uJit9vlqT/++AN5eXlYt26d24nKo6KikJaWhtGjR2PcuHGIiopSHb9z5068+OKLWL16Nerr6xXHXXLJJcjJycGECRM0hWWS4uJivPzyy/jyyy8VJ6qOiIjANddcg8cee0zxxEai9zFz54cffsD999+PLVu2uFwXHx+P6dOnIzs7G3/88Yeu9RYXFyM9Pd3l8m7duqGsrMzlck+OLU9u8+233+LBBx/Ezp07Xa4755xzcO+992LmzJmIiopCSkoK/vjjD5dxRUVFqt/eO3XqFJYtW4aCggLs3LkT1dXVOHHihMu45cuXY+zYsbLLOH78OJYuXYo33ngDv/zyi+K6APGYv/baa3HzzTdj/PjxPjvRV3r9BDw71gDfvYYcPXoUU6ZMwb///W+X/zMMBgOGDBmC/Px8nH/++br/H3D3Ou1M7/L1PjfsBcNxQUREFI727NmD77//HlVVVfj7778RExODuLg4XHzxxbjkkks87sTx999/Y/369Y3vKU0mE9LS0nxS5WfvwIEDSElJcela8vDDD+PVV1/16br0qK2txdatW3Ho0CFUV1fj77//RnR0NDp06ICePXvioosuQocOHXQvVxAE/Pe//8VPP/2E6upqHDt2DO3atUN8fDwuv/xyr4IgQOw6tGPHDuzevRvV1dU4fvw42rdvj44dO+Kaa65B165dvVq+t/7880989dVXKC8vR8uWLZGcnIzBgwfjnHPOadLt8pf9+/fj66+/xsGDB9GqVSuYTCZcd9116NixY1Nvmou6ujps3boVZWVlqKmpwYkTJxATE4PY2Fj06tUL559/vttgOVwdP34cX3/9Nf73v//hxIkTSExMxMUXXxyw8Lwp8bigUMLgj4j8QunEoG3btkhISEDv3r3Rs2dPXcGLt/x9UiHnxx9/xM6dO3Ho0CG0a9cO559/Pq677jpdrUdOnTqFTZs24eeff0ZdXR06deqE3r17Y8CAAX5rIRkIhw4dwo4dO1BZWYnq6mrU19cjJiYG8fHx6NOnDy688EK3YZ+cU6dOYevWrdizZw9qampw8uRJxMbGonPnzujfv7/XJ+fHjx/Ht99+2/hGz2azITY2FklJSRgwYIBHJ7y+tHv3bnz77bf4888/0b59e/To0QNpaWkBfa4F0g8//IDvvvsO1dXV6NChA7p164ZBgwZ5dOz42+HDh/Hdd9+hoqICR44cQUNDA9q2bYvOnTujd+/e6N27t6ZKxnB0+PBhfPXVV9i/fz+MRiOSkpLQv39/jyvjQgmPCyIiIpJMmjQJ7777rsvlP/30Ey6++OIm2CIiIiIKRQz+iIiIiIiIiIiIAmj//v1YtmwZBEFATU0Nvv76a2zbts1lXFpaGoqKippgC4mIiChUMfgjIiIiIiIiIiIKIKW24c5KSkowcODAAGwRERERhYuIpt4AIiIiIiIiIiIicnT//fcz9CMiIiLdGPwREREREREREREFkdGjRyM/P7+pN4OIiIhCUGRTbwAFp4aGBhw8eBBt27aFwWBo6s0hIiIiIiI3BEHAsWPH0KVLF0RE8DuepIzne0RNr66uzuHvyMhIxMXF4fLLL8eECRNw6623or6+HvX19U20hURERBRM9JzvcY4/klVeXo7k5OSm3gwiIiIiItLpwIEDMJlMTb0ZFMR4vkdEREREFJq0nO+x4o9ktW3bFoB4ELVr166Jtya8nD59Gl988QVuvPFGtGjRoqk3h0IAjxnyBI8b0ovHDHmCx01wOXr0KJKTkxvfyxMp4fmeNnyNI2/xGCJv8Pghb/EYIm/w+Ak+es73GPyRLKndS7t27Xgi6GOnT59G69at0a5dO75okiY8ZsgTPG5ILx4z5AkeN8GJrRvJHZ7vacPXOPIWjyHyBo8f8haPIfIGj5/gpeV8jxM/EBEREREREREREREREYUBBn9EREREREREREREREREYYDBHxEREREREREREREREVEYYPBHREREREREREREREREFAYY/BERERERERERERERERGFAQZ/RERERERERERERERERGGAwR8RERERERERERERERFRGGDwR0RERERERERERERERBQGGPwRERERERERERERERERhQEGf0RERERERERERERERERhgMEfERERERERERERERERURhg8EdEREREREREREREREQUBhj8EREREREREREREREREYUBBn9EREREREREREREREREYYDBHxEREREREREREREREVEYYPBHREREREREREREREREFAYY/BERERERERERERERERGFAQZ/RERERERERERERERERGGAwR8RERERERERERERERFRGGDwR0RERERERERERERERBQGGPwRERERERERERERERERhQEGf0RERERERERERERERERhgMEfERERERERERERERERURhg8EdEREREREREREREREQUBhj8EREREREREREREREREYUBBn9EREREREREREREREREYYDBHxEREREREREREREREVEYiGzqDSAiIiL/stmAkhKgogJITARSUwGjsam3ioiIiIiIiJoLm60BJSXlqKioQ2JiG6SmmmA0siaFiMgfGPwRERGFsdWrgexsoLz87GUmE5CfD2RkMBAkIiIiIiIi/7JYSpGd/RXKy2sbLzOZYpCfPwhmc68m3DIiovDE4I+IiCiM3XEHcPy442VWKzByJBAXB1RXn71cCgTN5sBuIxEREREREYUni6UUmZmrIAiOl1uttcjMXIWVK29j+EdE5GOspyYiIgpDNpv4r/PJlf1l9qEfIAaCmZmAxeLfbSMiIiIiIqLwZ7M1IDv7K9Xz0pycIthsDYHdMCKiMMfgj4iIKAx9+63+25w98TobHBIRERERERF5oqSk3KG9pzNBAA4cOIaSknLFMUREpB+DPyIiojB06JBntxNPvMS5/5qCzQYUFwPLl4v/MoAkIiIiIiIKTRUVdT4dR0RE2jD4IyIiCkOdO3t3+4oK32yHHhYLkJICpKcD48eL/6aksPUoERERERFRKEpMbOPTcUREpA2DPyIiojDUv7/4r8Hg2e0TEwNTfSetY8oUYORIoNypw0t5uXj588+z+o+IiIiIiCiUVFXVux2TnNwWqammAGwNEVHzEdnUG0BERES+ZzSK/8pNou5OQgJQVSVW29kHcSYTkJ8PmM1iCFdSIlYGJiYCqaln16mVxQJkZ7uGfXJyc4HFi8+un4iIiIiIiIKXzdaAKVOK3I775z/TYDSyNoWIyJcY/BEREYWh1av1B3GSa64BRo92DQ2tVrH6bswYYP16oKbm7HX2oaAWFguQmakvmCwvF2+zciXDPyIiIiIiomBWUlKO8vJat+MSEqIDsDVERM0Lv05BREQUZlauBCZM8Pz2330nH8hJl330kWPoB4ihYGamGOjZtwjdsEH8sW8XarOJlX6eVCMCQE4O234SEREREREFs4qKOp+OIyIi7VjxR0REFEY+/hgYNw5o2dKz2yckAJWV+m8nCOJ8gpMnq7fvNJmArCxt7T2V1nPggNhmNC3Ns2UQEREREREFM5utAd98I540ffNNOa67rhsAsYquoqIOiYltGufFc74sWNpmJia28ek4IiLSjsEfERFRmLBYxBadnjAYxH9vvx3Iy/NsGYIAVFerj7Faxfn6vGW1er8MIiIiIiKiYGOxlCI7+ytUVx/H8uXdccstn6B1a/GbndXVJxrHxcVFuVxmMsUgP38QzOZegd1oGampJphMMbBaa2W7vRgMgMnUtjHAJCIi3wmOr4AQERGRV6T2mVrFxjr+bTKJLUIzMny7Xc48be/pbMoUMegkIiIiIiIKFxZLKTIzV7nMjVddfcIh4FO6zGqtRWbmKlgspX7fVneMxgi88kq6YugHAHl56UFToUhEFE5Y8UdERBQGSkr0tc9csQIwGoGKCiAxEUhNFf+22cQQ0Gr1XUjnD1VV4pyCK1cCZnNTbw0REREREZF3bLYGZGd/5dV5mDQFQ05OETIyejRpqGaxlGLq1CLZ60ymtsjLSw+KykQionDE4I+IiCgMVFRoH5ucLM6PZzS6Xmc0Avn5YqhmMPg//PN0HdJtsrKAc85Rvj9EREREREShoKSk3KXSzxPivOjHUFJSjrS0rj7YMv2kykWlc71XXklj6EdE5EespSYiIgoDHTtqH5uXpx6Smc1iJV1SktebpWrmTNd1JCcDBQXiT3y8+2XU1ABDhgApKWz9SUREREREoauioi6ol6eVu8pFgwGYOrUYNltDYDeMiKgZYcUfERFRiLNYgEcecT/OaAQ+/FBba0yzWZzvr6RErCbcsweYMUO8Tu4ELjZWPIGrqXFfwSdO4g5Mny7+SOuwbzkKAPX1wIQJ7rcVEFuTjhwphok9e7oui4iIiIiIKJglJrYJ6uVp5a5yUUtFos3WgJKSclRU1CExsQ1SU02NbUvVrtPKF8sgIgpmDP6IiIhCmMUituXU0i5z+XJxrFZGo9hCU3LRRUB2tuNcgrGx4mXTpwOFhe5bhJ6dxP1sKGe/Dnt6Kg6l9eXmOt5+8mQGgUREpM3hw4exdetWbN26Fdu2bcO2bdtQXV0NAJg4cSKWLl2qa3nr1q3DokWLsG3bNlRWViIhIQFXXXUVJk+ejKFDh2paxpkzZ7BkyRJ88MEH+PXXX1FbW4suXbpgyJAheOSRR3DhhRfqvZtERBSkUlNNMJliYLXWejXlgvhFy7ZITTX5buN00FppqDTOYilFdvZXDuGhyRSD/PxBAKB4ndbWoWrLZ/tRIgoXDP6IiIhClM0mhm7uTgpNJnHePi2VfmqcqwCdwzSpRahzOOi8LXl52rYlNVUcb7V6Ng+g1eoYBPpqPxARUXjq1KmTT5bT0NCAyZMn46233nK43Gq1wmq14tNPP8U999yDhQsXIiJCubqgqqoKw4YNw7Zt2xwu//3337Fo0SK8++67WLBgAe655x6fbDcRETUtozEC+fmDkJm5qvELk3qd/aJlepNVsGmtNJQbpzQ3oNVai5EjV8kux2qtRWbmKqxceZvb4E5t+VqXQUQUCljDTEREFKJKSpQDNntLl/ou7JKqAMeNE/91rqAzm4GyMqCoCFi2DPjyS/Fn2TLxsn37tG+L0SgGdQA8PvG1Z7WKFYmcC5CIiNzp2rUrbrzxRo9uO3369MbQr2/fvli+fDm2bt2K5cuXo2/fvgCAJUuW4JlnnlFchs1mw4gRIxpDP7PZjHXr1uG7777Dq6++io4dO+LkyZO49957sW7dOo+2k4iIgo/Z3AsrV96GpKQYh8vj4qIQFxfl9jKTqW2Th1dS5aLSOZzBACQnu1Ykqs0NqPZFUOm6nJwi1XkDtSzf3TKIiEIFK/6IiIhCVEWFtnGHD/t3O5w5twj1hpYqQq0EQTzJzM4GzjlH3C9sAUpERJLnnnsOV111Fa666ip06tQJZWVlOPfcc3Uto7S0FPPmzQMAXHnlldi4cSOio6MBAFdddRVuu+02XH/99di+fTvmzp2Lu+66Cz169HBZzrvvvotvvvkGAPDAAw/g9ddfb7zu6quvxtChQ3HFFVfg6NGjeOSRR7B7925ERvL0nogolCjNM2c290JGRg9s3PgHjh79CWvWjMB113UDAJfxcpc19Vx1zpWLzkGbIAD33HNx49/SftiwYb/q3IBqtMwb6Iu5B4mIQgXPDIiIiEKQzQb8+ae2sYmJ/t0Wf5NajBYXA6NHAzU1ni9LEMQAcciQs5exBSgREQHAzJkzvV5GXl4ezpw5AwB47bXXGkM/SevWrfHaa6+hf//+OHPmDObPn+8Q6kmk8DA2NhZz5851ub5Hjx546qmn8NRTT2Hv3r345JNPMGrUKK+3n4iIvKMU5jlzN8+c0RiBgQNNWLv2JwwceHYZcoFUMIZUUuWi832U5OZuxuLFP2HcuD5YvvxXjwM/Z2rzC3o79yARUShhq08iIqIQY7EAKSnAlCnux5pMYkVbqDMagcGDgcWLxao9X7T+lLAFKBER+YIgCCgsLAQA9OnTB/369ZMd169fP/Tu3RsAUFhYCMGpFKK0tBS7d+8GAIwePRqtW7eWXc6kSZMaf//kk0+83XwiIvKSxVKKlJRFSE9fgfHj1yA9fQVSUhbBYil1GZeZucol7JLmmXMe7082WwOKi/dj+fLdKC7e79M2l2ZzL5SVTcbMmQNkry8vr8Xcudt9FvoB6vMLejP3IBFRqGHwR0REFEIsFjGkctf2UgrGXnwxvNpYSq0/k5J8t8yz8zmIlZSA+G9xMbB8ufivdDkREZGSffv24eDBgwCA66+/XnWsdL3VakVZWZnDdVKLT3fL6dy5M3r1Eudw2rRpkyebTEREPqI1zAumeea0BpXeWrz4J58uT47cvIHOoeaAAV08mnuQiCgUsdUnERFRiLDZxPnp1CY2l0jB2PDh/t2mpiC1/iwpEec53LMHmDFDvE7LvpEjzucgLrOmxnVOwfh4YMIEcb2cE5CIiOTs2rWr8fc+ffqojrW/fvfu3Q5zCepdTmlpKQ4cOIC6ujq0acMqBSKiQHMX5hkMYpiXkdFD1zxz117rvzkbpKDSeZuloHLFiuGIj4/2eu5Ad/dXK/u5Ap3nDZSCvLy89MZtVGqlOm5cH8ybt13TMoiIQhmDPyIiohBRUuK+0g8A5s8H7rsP+Pxz/29TUzEagbS0s39fdJFrWOeJwkJxvj/nE+CqKiAvT/zhnIBERCSn3O4/IZNJvVogOTm58fcDBw54vRxBEFBeXt7YQtTZyZMncfLkyca/jx49CgA4ffo0Tp8+rbqO5kzaN9xH5CkeQ83DN9+Uo7r6OKKjlQOjqqo6bNz4Bw4dqlMdJ6moOIrTp+MB+P74sdka8MQTRYiKUt6OO+9c49D1JCmpDV566ToMH94DNlsDvv32IA4dqkPnzm3Qv38XxbCsouKopvvrTmxsK9x336Xo0ycWTz1VAqv17Dx8JlMMXnwxFcOHn4vTp09j9eq9uOOOdRAEOKy7puY4Xn99B5544gqsXFmquoxwwdcg8gaPn+Cj57Fg8EdERBQi/t+0QW516tT8KtLkqgAXL9YfBH7wgfuqQWlOwI8+AhISxPUlJrISkIiouTt27Fjj7zExMapj7SvzamsdKyF8tRx7c+bMwcyZM10u/+KLLxTnEKSz1q9f39SbQCGOx1D4W768u9sxR4/+hNattY0FfsP69b8B8M/xM29eZw9uVYq1a8+2AW3dGjh6FPj8c+VWntrvrxbVAKoVtv3sthmNwLJlaus8in791JcRbvgaRN7g8RM8jh8/rnksgz8iIqIQYLGI1WZaJPqvI0xQc64CnD79bBDYsSMwaZIY2skFewaD2M6zstL9eqTbjxsHp2/BApMnAz17MggkImqOTpw40fh7y5YtVce2atWq8ff6+nq/LMfeU089halTpzb+ffToUSQnJ+PGG29Eu3btVNfRnJ0+fRrr16/HDTfcgBYtWjT15lAI4jEU/my2Bixc+COeeuobt2PXrBmB/v274OKLl+LgwTrF85KkpBjs3HkHvvvOimPHfkHbthdiwIBkn7WgXLnyf7j77i98sizgbJvM994biuHDezhcZ7M1qN5fX64LEKsvb7nlE7fLWbNmBAYODN65/PRUVarhaxB5g8dP8JG6dmjB4I+IiCjISXP7uWMwiG0oU1OBBv/PBR/0nIPA/HyxUk9pPofbb9cergKOoR8ghoq5uWf/ZhBIRNS8REVFNf5+6tQp1bH2bTejo6NVl2P/t57l2GvVqpVDSChp0aIFP8jRgPuJvMVjKDzJzSMnRzxPa4vrrusGozECL72UjszMVQDkz0v+7/96oU+fd1FdfRzLl3fHrbeuQlxca+TnD4LZ3Mvr7U5MbIf6et+eMIrzGG5ERkZvh4CqRQso3l+1ZamNU1oXABw6dELTfbNYfoPBYERqqhj+lZSUez2foa8ozU/ozePP1yDyBo+f4KHnceBspUREREFO69x+giAGVwyX5JnNwMqVYiBnz2QSL8/I8O36pCBw/HggPR3o3BmYMgUoLnYNDYmIKPS1bdu28Xe1tpsAUFd3dl4h53aevloOERH5j8VSiszMVW5DP0A8T7vnnosb/zabe2HlytuQlOT4um0ytcVjj12JefO2uyzXaq1FZuYqWCzet6JMTTXBZIppDBp9QRCAAweOoaTE9cRV6f4mJ7fFtGlXwmRyvDw+XvmLLO7WlZjYRuYWrhYs+AHp6SvQqdMb6NTpDaSnr8D48WuQnr4CKSmLfLKfPaF0XPny8Sei5oEVf0REREGuokLbuJwcMdwiZc5zAdpX4tlsYgio1A7UW1VVYjCblyeuJz+fjxcRUTgxmc62DCt3842dAwcONP6enJysupz4+Hi3yzEYDA63IyIKFzZbQ1BVY0nblJ39la5zhtzczVi8+KfGqi2zuRcyMno43LcBA7qge/clsssVBKnSrQgZGT282gdGYwTy8wchM3OV2+o6vSoq6mQvl7u/0mM5Z851DpdbrbWYMGGtR+uSQk2rtVbT/aquPuFymRSyrVx5m08qLLVSO658+fgTUfPAVwkiIqIgp3XOPl9XrIUrqQXouHHiv1KFpNEohnGBYLWKbUctlsCsj4iI/O+CCy5o/P3XX39VHWt//fnnn+/1cpKTk9GmjbYqByKiUGGxlCIlZZHfq7FstgYUF+/H8uW7UVy8HzabeqvIkpJyTZV+zpyrtozGCKSldcW4cecjLa0rNm8+qLpctUo3vZSq8IxG78oA1SrunO+vFF45X+68TXrWJYWaADyuaJSCt5ycIrfHgi+5O658+fgTUfhj8EdERBTkUlOBuDj1MXFx4jjyjtQO1N9FE2dPJtn2k4goXJx77rno0qULAODrr79WHbtx40YAQFJSElJSUhyuGzhwYOPvass5dOgQSkvFD4+vvfZaTzaZiChoBarloSfholJVmzvuAiWty/V0/c7M5l4oK5uMoqLRWLbsFhQVjcby5bfCYHANzdyFaAaD2LpTmjPPG+5akbpbl1KoqUdThGxaH1erVX/oTETND4M/IiIiIjtmM1BWBhQVicFcQoLj9b6aQ1E8mRTn/CMiotBnMBiQ8f/K73/99Vds2bJFdtyWLVsaK/UyMjJgcPpks1evXo1VgCtWrMDx48dll7N06dLG30eMGOHt5hMRBQ13LQ8B31RjeRouap1HTo4v5qfzZv3OnKvtRo3qrTj/4LRpV6qGgnl56T5pQalWtad1Xfah5kMPXebxtvgqZNVC6+Oak/MV5/ojIrcY/BEREQW5khKgulp9THW1OI58Q2oHOn++OBdgURGwbJn474cfQvaE11OjRgHPPw8sXy6GgKwAJCIKXTk5OTD+v2+IPPzww6ivr3e4vr6+Hg8//DAAIDIyEjk5ObLLeeyxxwAANTU1ePzxx12u/+233zBnzhwAQI8ePRj8EVFYCUTLQ2/CRXcVaVqozU/naaWbr8hVAu7bl4WXX05TDAX1zofnrr2qUtVeUlIMZswYgJMnbS63c14mAKSldcXIkZ7P0+fLkNUdrcdVVdUJn1a9ElF4imzqDSAiIiJ1FRW+HUf6SCGgvZUrgexsoNwHnV+OHAFyc8/+bTKJcw2azd4vm4iItPvmm2+wd+/exr+rqqoaf9+7d69DhR0ATJo0yWUZvXr1wrRp0/Diiy9i+/btuPbaa/HEE0+ge/fu+O233/DSSy9h586dAIBp06ahZ8+estsyceJEvP3229i0aRNef/11HDp0CFlZWejQoQO2bt2Kf/zjHzh69CgiIiLw6quvIjKSp/ZEFD4C0fJST7iYltbV4TqpIi0zcxUMBsiGh+6ozU8nLdeer6vq3JEqAZ2Zzb2QkdEDJSXlqKioQ2JiG6SmmnRtk8VSiuzsrxz2v8kUg/z8QQ7hofO69uw5gsWLf0Ju7maX2wFQXGZGRg+YTDGwWms1P1YGgxho+jtktaf3uMrJKUJGRo+AHA9EFHp4dkBERBTkOnb07TjyntkMZGSIVZYVFcCePcDixb4JAq1WIDNTDBcZ/hERBc6SJUvw7rvvyl63adMmbNq0yeEyueAPAGbPno3Dhw/j7bffxs6dOzF27FiXMXfffTdmzZqluC1GoxGffvophg0bhm3btqGgoAAFBQUOY1q1aoUFCxZg6NChbu4ZEVFoCUTLS2/DRakiTS5sqq8/g5qaE7LBjbtAyX651dVnWz2bTG2Rl5euq6rOX5RCQS2k9qrO+0Zqr+pcOSity2IpxYwZm2VvN3LkKtl12S9TT6AW6JDVnvT433ffelRW1iuOUwumiYgAtvokIiIi8ohUCThuHPDcc2fnBVy2DJg5U6zc88TZ1kLAqVNi+0+2ASUiCh0RERF46623sGbNGmRkZKBLly5o2bIlunTpgoyMDKxduxZLlixBRIT66Xh8fDw2b96MN954AwMHDkRcXByioqJw3nnnISsrC99//z3uueeeAN0rIqLAsNkaYLMJiI1tpTjGFy0vfREuyrXELCubjEWLbmzcTuftBrTPT7dmjdjGec2aEdi3LysoQj9veNpeVcvt5NgvMyOjh2zr0Li4KMTFRTlc5knrUl8ym3th/vx0TWMLC/e6H0REzRIr/oiIiILc4cO+HUf+4dwSdPp0sSKwsBB46y3g2DHtyxK/wSmGh5WVZy9nG1AiIv9ZunSpSztPbwwbNgzDhg3zahmRkZG4//77cf/99/toq4iIgpdcC0hnvqrGkuZTU2r/qLXVo1z1m3I1oPaqPaMxAgMHmrB27U8YOFBfK81g5Wl7VXe3U2O/TKU2pdI6PG1d6g/OAaWSvLwdSE01hXwoTES+x+CPiIgoyCUm+nYcBYYUBKalAbfeCgwZon8Z9qEfwDagRERERBQabLYGXWGKUgtIZ75qeak2n5ovwkVfzIUXbjxtr+rNXI7Oy1BqUxps7TLdBdP2ONcfEclh8EdERBTkUlPFSi+rVb6VifhtVHEcBae0NPXHUCtBEB/vnBxxjkGj0VdbSERERETkG3KVeyZTDPLzBzUGdvbBYMeOrfHIIxtU3yfHxUXho49uRVpaV48CDrkg0heVeWq8mQsvnEj7fteuak3jndurejOXoy+XEUhSMK00f6E9zvVHRHIY/BEREQU5o1Fs75iZCZVvozIECmZqj6FeUhvQkhIx7C0pASoqxIrP1FQeB0RERETUdJQq96zWWmRmrsLKlbcBgNuWns6qq0/AaIzwKPRzF0SyMs9/tLRvlSi1V9VT/aZ1maHAbO6FnJzLkZe3w+3YwsK9DP6IyAH/FyMiIgoBZrPY3jEpyfFyk4ltH0OF0mPoqcJCICUFSE8Hxo8X/01JASwW3yyfiIiIiEgPm60B2dlfyYYz0mWTJ3+BzMxVHs3Z5knLRymIdF6fFERaLKWNlXnjxp3vcUUhuVLa93KU2qtK1YKZmb0au5/I3c75d4kgAPfcc7Enmx8UMjJ6aBqXl7cDFkupn7eGiEIJ/ycjIiIKEWYzUFYGFBUBy5YBX34JvPMOcPIkUFwM2GxNvYXkjvNjOHOmGN7aS0jQtqy8PKC83PGy8nJg5EhgyhQeE0REREQUWCUl5aohjyCIlXuedr/Q265RSxCZk1MEm63Bsw1qJmy2BhQX78fy5btRXLxf0/5S2/dyTKa2WLnyNof2qhZLKVJSFiE9fUVj1VtEhMHldgUFt6Gg4DYkJcXILjs3dzNSUhaFZDAmVTvKhZrOeCwTkT0Gf0RERCHEaBTni2vVCpg0CRgyhNVeoUZ6DMeNA557zjEILCoSwzuTSf4bq/bLUJOXx2OCiIiIiALLk4o8LQwGIDlZf7tGLUGkND8aybMP38aPX4P09BWaQjR3+17yzDP9UFQ0Gvv2ZbmEfnLVgjabmCTm5FzucDuzuRfKyiZj5swBsuuxr/AMJdJcf1oCVB7LRGSPwR8REblls4nVQ8uXs4ooGFgs4lxxztVeVqt4OYOe0GIfBKalAS1bivMBAsqtbLQ+B1kBSERERESBorciTwulFpBaaA0i/RVYBjMtVXxa2qQq0bpPL7ggzqW9qrtqQYMBKCjYIzsX4+LFP8neJpQrPKW5/rRojscyEclj8EdERKosFs4jFkxsNiA7G4rtagQBmDwZ+PrrwG8b+Y7anI45OfqXxwpAIiIiIvI3PW0JtZJrAamV1iDSH4FlMNNSxedtm1Rv9r2nlZrhXOGpda6/5nYsE5EyBn9ERCTLZgOef16sFmJlWfAoKXF9PJxVVwO33Sb+vnq1/7eJ/MN5PsCiImDfPiAjw/NlsgKQiIiIiPxFaksIKHeuiIuLUgwGDQYx6Pvyy0wsW3aLbAtIPdwFkZ62EA1lWqv49IRoctWD3ux7Tys1w7nCk8cyEenF4I+IiFxYLEC3bkBurvz1Z7/hx+Ag0Coq9I2fMIEhTyhzbgNqNAKpqe7nAHSHFYBERERE5A9mcy+sXHkbkpJiHC43mdqioOA2LFp0IwDlYDA/Px2DB6dg3LjzXVpAamEfQpWUlGP+/HTV9XnSQjTQtLTl1LocrVV8WsOxwsK9stWDhYV73YbASvve02rBcK7w1BKqh8KxTESBw1cDIiJysHKlWBFktaqPE7/hJ1agUeAkJuq/DUOe8GI0Ks8BqBerd4mIiIjI18zmXigrm4yiotEulXtqwaCnLT0lci0sp0wpwmOPXemX9QXKxRcvVW3LqZWeKj6t4Vhe3g7F6kEAHj3WWlrGmkyu1W3hXhWn9NxJSmqLGTMG4ORJm1fBMBGFl8im3gAiIgoeH38sVhbpobcCjbxTWSkGP55U70khz8qVYhtJCl3SHIDZ2e5bv6qRvtl7331AfT0QEyMeWy1a+GY7iYiIiKh5MhojkJbWVfY6s7kXMjJ6oKSkHBUVdUhMbIPUVJNX1UpSC0vnajartRbz5m3HRx8NR0JCNCoq6tCxYzQAAw4fPo7i4v1er9tfVq/eC6MRsFodq++kYE1vcKm1im/Dhv3o0ycW8fFRqKo6oTjOaDTAZnMtHxQEMWTLySnCvn1Zuh9rqbotM3MVDAb5+e3r60+jsHCvw/1Xu124VMU5P3f27DmCRYt+RG7u5sYxJlMM8vMHhUSoTUT+E7qvdERE5DPSfH6jR+sPlDypQCPPWCzAmDGet+xki9bwYj8HYE6OeJmnFYCVlUBWlvh79+7i6wGPESIiIiLyFykY9LSlpz0tLSwffbQYqakmtGplxKRJn2HIkI+9rqDzJ5utAU88sVH2Oue2nFppreKbNWsLJkxYqxj6SecccqGf/TZK1YOePNZSdVtsbJTs9TU1JxzmJHS+XShXeLoj7c9WrYyYMWOzYjAcbMc0EQUWgz8iombO3Xx+SsQ2GeJ8Y+R/NptY3SV3MquH1KL1tdcY7IQDaQ7A+fOBggIgKcn7ZR45Ir4edOrEFqBEREREFPy0trCcPXsLMjNXKbamDKagpKSk3CXQsWcfrGmlpYWmFiZTW+TkXK5prNYqQzkZGT0QFWWUvU4t/FRrNRsu9MzXSETNE4M/HQ4fPoz//Oc/eO655zB06FDEx8fDYDDAYDBg0qRJupe3bt06jBgxAiaTCa1atYLJZMKIESOwbt06zcs4c+YM3nzzTaSmpiIhIQHR0dHo3r077r33Xvzyyy+6t4mImg+pyk/LfH5K8vLE4CEc2WxAcTGwfLn4b1OHZCUl3rV0dDZlCuf8Cze+rAAEgOpqzv9HRERERMFPa7iUn78jZIISrfdJT7AmtcIE9J0nGAxAQkI03n9/GL78MhPvvHMzYmJaarqt1ipDOd6En76sKA1GWsPub789GMCtIqJgwjn+dOjUqZNPltPQ0IDJkyfjrbfecrjcarXCarXi008/xT333IOFCxciIkL5P6aqqioMGzYM27Ztc7j8999/x6JFi/Duu+9iwYIFuOeee3yy3UQUPiwW4JFHPA/8TCYgPz+85omz2cRwraIC2LMHWLzYMWhLSgImTwZ69hTbm6amBjb09MdcipzzL/xIFYBpaeIx6os5AHNygIyM8A35iYiIiCi0aQ2XamqU56uzD5GU5iYMJK33SW+wJrXCzM7+SjU4sicIQGVlPX777S88+eRGTbczGMTKwNRUk67ts+eP8DNcaL3Phw7VoXVr9TE2W4NP59skouDA4M9DXbt2RZ8+ffDFF1/ovu306dMbQ7++ffvi8ccfR/fu3fHbb7/h5Zdfxs6dO7FkyRIkJCTghRdekF2GzWbDiBEjGkM/s9mMrKwsxMbG4rvvvsOsWbNw+PBh3HvvvUhKSsLQoUM9v7NEFFYsFjHs8bRl5MyZwPTpoR8CuAv6nFmtju1QAx0E+mMuxbOTrjPYCUdms/i4lpQAhYViha7zJPdaSK1hO3VqmtCbiIiIiMiec1AxYEAXmEwxsFprZd/rGgxAhw5RqsGfJFhCpNRUE5KSlEM9b4I1s7kXMjJ6NO7DXbuqMWvWFre3y83drGn5UjVhXl66VwGSv8LPcKD1Pnfu3AZHjypfb7GUuoTAJlMM5s9PR3x8NMNAohDG4E+H5557DldddRWuuuoqdOrUCWVlZTj33HN1LaO0tBTz5s0DAFx55ZXYuHEjoqOjAQBXXXUVbrvtNlx//fXYvn075s6di7vuugs9evRwWc67776Lb775BgDwwAMP4PXXX2+87uqrr8bQoUNxxRVX4OjRo3jkkUewe/duREby4SZq7k6dAu67z7PQz2gEPvxQDA1Dkd6gzx3nIDA+HpgwQQxa/BGMpKaKlZZWq/zjZzCIYeTSpcB//gMsXKhtufZz/j38MAOdcOOrCsApU87+Ho4Vv0REREQkCvbqH6WgYty4Ppg3b7vLF92kECo7+3JNwVWwhEhGYwReeuk6AKUubTl9EaxJrTABoLh4v6bgTyuTqS3y8tK9nlNPmpNQLdD1tqowVEn7Rq36Mjm5Lfr374LPP/+p8TL75/eePUdknxPl5bUYNWq1w2UmUwzy8weF1TyJROEueP7nDgEzZ87Erbfe6lXLz7y8PJw5cwYA8NprrzWGfpLWrVvjtddeAyDO3zd//nzZ5UjhYWxsLObOnetyfY8ePfDUU08BAPbu3YtPPvnE420movBgsYjBUGWlZ7dfvjx0Qz+LRZzPLj0dGD9eDOx8OV8eAFRViRVV6en+mTvPaBTDFsB1Pgbp7/x8YPBgYP584P339S2fc/6FP/s5AN9/H0hI8Gw55eXi3KBTpgTH/JdERERE5BmbrQHFxfuxfPluFBfvx8cf/w8pKYuQnr4C48evQXr6CqSkLILFUtrUmwpADP0yM1e5hB1Way3mzduOxx67EklJMQ7XmUxtsXLlbZg+vR9MphjFue0MBjEoCaYQafhwsRCgSxfHMFK6T74KYaQQyZv5wQHgmWf6oahoNPbty/LJtqnNSeirqsJQZTRGYNy4Pqpjxo7t7bBvLJZSh+e31gpOQHyOZWauCprXAiJyr/m9MjYhQRBQWFgIAOjTpw/69esnO65fv37o3bs3AKCwsBCC09daSktLsXv3bgDA6NGj0VqhWfOkSZMaf2fwR9S8Se09q6r039ZkAgoKgFGjfL9dgSDdd18HfWqkufN8HaKZzeJ8fElJjpebTK7z9A0fLv47Z4725ftruyl4SBWAt98OvPmmd8vyZ9BNRERERP7lHAKkp6/A6NGrZUM1pQ/8nYNDm61BdZ16xzvfNjv7K9nKL+myDz/8H3777R4UFY3GsmW3OIRQoRwi/fzzJNn75Ctq+0aPCy6IQ1paV5/uQ2lOQqVAt7lWoNlsDVi+/FfVMR9++L/G59jq1XtlQ3OtpOdYTk6RructETWd4PvfLIzt27cPBw8eBABcf/31qmOl661WK8rKyhyuk1p8ultO586d0auX+B/gpk2bPNlkIgoDNpvY3s+T9p4zZ4oVQqHY0s9mAzZsALKyPJ/P0FNn3xT7vhrKvmpr2TLx3337lB+je+8Vg0EtJ3BatttmE6u8li9ntVeoM5vFUD8uzrvlMDAmIiIiCi1KlXNylD7wlwsO1aoD9Y53VlJSrrq94hQGx1BSovyNz1ANkaS2nOPGne/zYE2itG/08KRNqpYw2GzuhbKyyX4NP0ONu+cDID4fvvnGCgB4+OENXn8uouU5RkTBg5O+BdCuXbsaf+/TR70c2/763bt3O8wlqHc5paWlOHDgAOrq6tCmTXD0Kici/7Kfz+7PP/VXu4X6HF4Wi+dzmfmKNHdeSYlYYeVLUtWW1rH5+WIw4zzfhRz77U5NPXscJSaKbWKnTnXcr6F+rDR3ZrM4L+Xs2drnhXRmHxhnZHCeSCIiIqJgplY5p8T+A/+0tK6NwaHzMqTqQOcQTe94ORUVdZq2dfTo/6Cm5kTj385zk5nNvZCR0SOo5zFsKtK+mTFjs645/zyda09pvka5ueTs5yQk7c+HiRPX4o03knHkyCmfrdtqrUVx8X4+f4iCHIO/ACq3+6TUZFL/zzA5Obnx9wMHDni9HEEQUF5e3thC1NnJkydx8uTJxr+PHj0KADh9+jROnz6tug7SR9qf3K+kld5jZvVq4IknxCocidN0oqqefhp47DHxw/tQO0xtNmDePOCFF8S/9dxvf6moaJr9aH/cDB8utgJ1Pi7U/Oc/YrWk3Hj7/VpTA9xxh/i71F6UQs9TTwFTp57Ghg3AW2+dxuHD4mV6VFUBGzcCAwf6ZxspOPF9TXDh40BERO5oqRRSUlFR57blpsEgVgdmZPSA0Rihefytt56HzZsPKoYJWqvJ7EM/QD5cDOUQyWZr8GtoaTRGYPDgrpqDP0/bpPoiDG7OtD4ffBn4SXJyvkJVlXK4TkTBgcFfAB07dqzx95gY9dJ5+8q82lrHN2S+Wo69OXPmYObMmS6Xf/HFF4pzCJJ31q9f39SbQCFG6zFjNIrhlzc+/9y72zeliy8W21AGk7Vrm27d0nHjyXGRmqpvfFPeT/Kd1q3XIyXFs+fR0aM8Dporvq8JDsePH2/qTSAioiAlBUYFBdpaa8pJTGyjq+VmWlpXzeOTkt5UDRNSU00wmWJgtdbqrlZ0DiNDlZ4KOW/o2dcmU1vk5aXrWr/e8Jhcefp88AX75ynAsJYoWDH4C6ATJ86+MLZs2VJ1bKtWrRp/r6+v98ty7D311FOYOnVq499Hjx5FcnIybrzxRrRr1051HaTP6dOnsX79etxwww1o0aJFU28OhQB3x4zNBnz7LXDwoFihU1Wlfx3x8cDu3YCbl5SgtXq1WHXmyze8SUnAxIlA9+7Ab78B776rvVoOEE9WkpKAn35qmtaHzseNzSaGou7ug8EARER4NnffmjWs9gplzseM9LwCtD+34uOB0lK2+2xO+L4muEhdO4iIiOzJBUZ62LdyXLHif5puI7Ui1NqS0F2YYDRGID9/EDIzV2mawsCecxgZigJZIae2r6W/c3IuR0ZGD48qDvWGx+TKm+eDJ9TWwbCWKDgx+AugqKioxt9PnVIvtbZvuxnt1KvOeTn2f+tZjr1WrVo5hISSFi1a8EMcP+G+Jb3kjhlv57I725YDCNUpQG02cR94W+RgMomtLXv2FOezS011DC+eeursfHd79gCLFyvvd2m/vvgioPISHRDScbNpE7B3r3/XVVgo3ndpTkDnfUihQTpmpHkb9bzGHDgAbNni+3ktKfjxfU1w4GNARETOlAIjrZxbOWptMSiN0zremVyYYDb3wsqVt7mEmLGxUS4tPuVoDSGDhc3WAABYseJXTJmyUbFCDgDuu2896uvPICkpxiftP5X2tScVfs60Pg6h9ngFmrfPB+Ds83vGjAHo2bMDEhPboLKyHlOnFjksMz4+GpWVygUlDGuJgg+DvwBq27Zt4+9qbTcBoK7u7H9uzu08nZejFvypLYeIQpfNBsyeDeTmercck0kM/aQP+EPR7NmeBZ/ugj5nRqNjmDF9uhgEFhYCH3wAVFY6LjvY9mtFhbZxQ4cC69Z5to78fPFHYjKJfwfTfiB9zGYgI0M81l96CfjsM/e30XqsEREREZF/qbVU1Mo56HHXYtC+OlDLeDX2YUJqqgklJeU4edKGpUuHAhBw+HA9EhPbwGYTMGTIx26X52kI6czf8+wBYmD7xBNFmDevM7Ky1qO+vkF1fGVlPSZMEHvu+6r9p9ncCxkZPXx+X/WGx6TM+THas+cIXntth+bbKwW5ZnNPh8fdaq1tPL7UMKwlCh4M/gLIZDI1/l7u5lPqAwcONP6enJysupz4+Hi3yzEYDA63I6LQZbEAjzyir+2kvfnzgU6dwqMiy2LRH37GxgIrVoghnjf3XQoC09LEufOkasBg3a+JidrGnXee79ZptQKZmcDKlWKAZLMF/34iV/aht5bgT+uxRkRERET+5a6lorPk5LZ45ZU0xMdHKwY97tpAAmerA6WALDOzF/LytIcRzgoL9+KOO9bKzm2XltYVNluDrjDSG4GYZ0+q0oyK8ixg82X7T6MxwucVXHrDY1InPUYWSylmzNisKWCPi4vCRx/dirS0rrJBrvPjXly8X9O2MKwlCh4M/gLoggsuaPz9119/VR1rf/3555+vupzLLrvM7XKSk5PRJlT7+BERADE0mTPH8yo/8c0z8PDD4RG2SC0+9TAYxBadgwf7dlucqwGDkX1FoprXXxfvjydz/Dk7255HXN7UqY7VmQkJwO23ixVlDAGDX2qq+BpitcrP7yC9xqSmBn7biIiIiMiV1uqbhx66DCNH9tJczaWlDaRcQGY0GmCznX0jmZCg3j5QIhcaOodbWsNIbwRinj1fVGkGes41vRWQesJj0kbPcWMwAIsW3YjBg1M0L19L5W5CQjQGDOiieZlE5F98BQ2gc889F126iC+AX3/9terYjRs3AgCSkpKQkpLicN3AgQMbf1dbzqFDh1BaWgoAuPbaaz3ZZCIKIhdd5F3oB4jtJ8MlXCkp0dfi02Q6W3nW3Eihm57xviK25wFGj3Z9vCorxWMyPR1ISRErOCl4GY1nW7lKrymScHyNISIiIgp1WqtvRo7spVj5o8Rs7oWysskoKhqNZctuQVHRaOzbl9UY+mVmrnKpNmxoEBODnJzLUVQ0GuXl98JkinF5b2nPaJS/UgofcnKKYLM1NIaRSUmO09yYTG39Hsg5b4s39FZpKrFvk+pPFkspUlIWIT19BcaPX4P09BVISVkEi6VU9Xb+fryaG63HTUJCtEf7VwprAddzQUllZT26d1/i9rEnosBg8BdABoMBGRkZAMRKvC1btsiO27JlS2OlXkZGBgxOr6i9evVqrAJcsWIFjh8/LrucpUuXNv4+YsQIbzefiJrI6tXivwcPer6McAu9bDZgwwbt42fOBMrKwuf+66U3JJU4BzgJCb7ZHjnl5WJbUIZ/wc1sFl9LkpIcLw+31xgiIiKicCBV6Sh9UG8wiO09PW2pKLUDHDfu/Mbg0F1AZjAABQV7kJpqQsuWkYphgvS3fYWg3PLswy21MNJb7oIVXwVtvp4jzV9zrtlsDXj++c0YOdI14JUqILWEf/56vJobrY/z/Pmu8/lppRTW2tP62BOR/zH4C7CcnBwY/98nqQ8//DDq6x1bGtTX1+Phhx8GAERGRiInJ0d2OY899hgAoKamBo8//rjL9b/99hvmzJkDAOjRoweDP6IQY7MBxcXABx+IbRI9kZAAvP8+UFQE7NsXPh/IWyxiddisWdrGz5wJPPdc865Cqqjw7HY2mzgn5LJl4nFUXi4GPGrfyPWW1BaUgpfZLAbpRUVnj41weo0hIiIiChdqVTr+aqmoNyBTq/zKyblc0zrtQw+5MNIXtAYr3gZtvp4jzR9zrlkspejWbSFyczfLXq+nAtJfj1dzo/VxVgvttDCbe+G33+5BfHyU7PW+rH4lIu9wjj8dvvnmG+zdu7fx76qqqsbf9+7d61BhBwCTJk1yWUavXr0wbdo0vPjii9i+fTuuvfZaPPHEE+jevTt+++03vPTSS9i5cycAYNq0aejZs6fstkycOBFvv/02Nm3ahNdffx2HDh1CVlYWOnTogK1bt+If//gHjh49ioiICLz66quIjORDTRQqLBZx7jqpQis6Wv8yDAbgzTfD74N4i0WsCtM634HJBEyf7t9tCgWJiZ7ftlMnYNy4s3/n54uPgfNcDL4gtQUtKQn+ORObu1CY15KIiIiItM3H50ueBGRmcy9kZPRwmSeupKRcdn4/Z/4Itzxdh7fbIlVpumvb+PDDffHhh7+iqqpeZf5tz6s5lSjNc+jMPuBNS+vq020gVwMGdEF8fBSqqk7IXu9tda+9zZsPKq4H4GNPFCyYBumwZMkSvPvuu7LXbdq0CZs2bXK4TC74A4DZs2fj8OHDePvtt7Fz506MHTvWZczdd9+NWSrlLEajEZ9++imGDRuGbdu2oaCgAAUFBQ5jWrVqhQULFmDo0KFu7hkRNTWbTQw7CgvFObK8YTKJ4Uy4hX42mxiIap2sGhD3Q3Ou9JOkporHhdWqP6xzDg2lVo/24bQST8NBq1WseK2oENefmur6OErPGbUxRERERESkHKz5o7rK04BMqvyyJ4VgVmttQMMtOVoDucrKetXr3TEaI/DKK+kYPXq16rhPP92LN94YgtGjV7ucd/mrmlOtjasStSDYZmsIyDEZ7iyWUmRnf6UaxgG+Ox4CVf1KRN5h8NcEIiIi8NZbb2HkyJFYtGgRtm3bhqqqKsTHx+Oqq67Cvffeqymsi4+Px+bNm7F48WIsW7YMu3fvRl1dHbp06YLBgwcjOzsbF154YQDuERF5w7nCzxszZ4oVbuEYgOiZp85kEgPUcAs/PWU06q/UE0+ixUDNmdkMZGQ4Bm+VlcDUqY6PkckEvPIKMGWKvtAxJwewK6qHyQRkZQE9e6qvKxwDbyIiIiIiX5AL1vzBXUCmJ6yTWpVmZq7yOtzyNmQyGiMwf346Ro1SD+QefbQYZnNPrwKWhAT3bX8OHDiG+PjogFZzumvjKkcpCJbCKsftjkF+/iC3283A8CytFZjvvTfUZ8dDoKpficg7DP50WLp0qUs7T28MGzYMw4YN82oZkZGRuP/++3H//ff7aKuIKBB8WeEHNI/QQ+s8dc88A8yYEZ7hpzf0VuoB4rGptB/lWj2azfJVeBER+kJH+9APELc3N1f9NlaruI6VK8P7eUBEREREFMwKC/eivv6M7HWeVKL5olWpUsj0yivpSEiI1hwgxcdrC+S8bXGop6Jq3Ljzva7m1Bqk6angUgt4lcIqq7UWmZmrsHLlbYqPqzeBYbjRUoEpzcU3fHgPn603mCpxiUgZgz8iogDzZYUfEN5Vfvb27NE2bvDg8N8XntJTqedJxaTSvG9aQkdv5wwUBHEZOTnifeQxQEREREQUWO6qj2Jjo7Bo0Y26AxpvWpUqbVN5ea1LO013AVKgWhzqrajypppTT5Cmt4JLLuBVC6vOntMVISOjh8ttvQkMw5GWCkx37T894ctKXCLyHz4DiYgCyGIRq5J8EfolJwMFBcBzz4V/yGGxuK/4Eierlm9NSWdJ4dy4ceK/o0YBZWVAURGwbJn47759vq+aM5vPricnB4iPd7ze+W9PiJOIi8EmEREREREFjpbqo+joSGRkeFZ5JIVb48adj7S0rm5DBZutARs2/IGsrM81f8FQCpAsllLZ6wPV4lCqqJJCFGfiua/3FVVSkOYcHlmttRg5chWef34zli/fjeLi/bDZGjBgQJfGCjI1JlNbxRDOXVglntOJVZP23AWGgBgY2mwNbrcvXDTlHHpSJW5SUozD5WqPPREFFiv+iIj8TGrrabWKc515U9WUkADMnw8kJZ1toxjubDaxUkwLtdaUpEypUs9f60lLA+bNc6w8tFqBCRN8sx6tbWGJiIiIiMg3tFQflZfXet0GUwu5KjYt3FWcBarFoVRRdccd/5FdB+B9RZWWIC03d3PjZXFxYuBXXa1eQTZz5gBMn95Pcds8rZrUExgGYi7LYNCxo/vWs/7kTSUuEfkfgz8iIj/yZVtPgwF4883mN39ZSYm2/TdjRvPbN6HMOWwsLvbdshMTfbcsIiIiIiJyL1BtMN1x127UHbUAKZAtDsWKqaEAHKsP9cxtqEZLUGvPXeCXnKxtuzytmgyW4ytYSOG2GjGIjlEd4y1v2swSkX8x+CMi8jGpwq+wUKxA85X33muewZbVqm1cz57+3Q7yr9RUcW5Bq9XzqljxxIbtXomIiIiIAi1QbTDVaGk3qpVSgCS1OHSdF883gZy94cN7YO3aUqxZMwKHDp3waUWVLwOyhIRo7N17N1q2dP8xs6dVk8FwfAULLeG2FES/+GIqnMNjImoeGPwREfmQLyv8AHEutNtuA44eBYYP980yQ4nFIu4DLVjlFdqMRiA/X5wD0/nbs1oJAtu9EhERERE1hUC1wVSjt4pNjVqAFOgWhwMHmtCiRQufLtOXAVllZT02bz6oqfLL06rJYDi+goHWcDspKQb5+YMwfPi5WLuWwR9Rc8Smu0REXrLZxDaFU6YAI0f6JvRLTgYKCsT5/AYO9H55ochiEUOgqir1ceLE5qzyCgdmM7BypTiHpSfi4oCMDN9uExERERERuScFOsDZAEfi6zaYSnxRxSaeX4Z/gCQFac6Plaf07HupajIpybENpcnUFitX3iZbNRkMx1cw0BpuL1061KfVp0QUeljxR0TkBX9U+GVkiCFWc65astnE/eruW2xn3+A37/0VTsxm8TlQUgJUVAB79gCLFmlr+VpdLd7Ofu5AIiIiIiIKjEC2wZTjbRWb1gBJml/N8T6KFVahEraoVd55Qu++96RqsqmPr2CgNWA9fPi4n7eEiIIdgz8iIg/YbMDs2UBurm+Wl5wshlfNcQ4/OSUl2sLU+HjgzTe538KN0egY3k2fDowZI1bBulNR4bfNIiIiIiIiNwLdBtOeu3aQABAXF4WPProVR46cxJQpRboDJKX51azWWmRmrlKsWAtGSkGaHt602DQaIzS1B7UnHV/FxftRXCx+aJCWloy0tGTd6w9Fe/Yc0TSuOcx1SETqGPwREelksQCPPKKtAklNQoLYyjMpiRV+zgoLtY2bP5+hX3NQWKgt9AM41yMRERERUVPzJNDxlaysS5Cbu9nlcqmab9GiGzF4cAoAYMSInroCSrX51QRBXEdOThEyMnoEvOWkzdageF/UrnMOavfsOYIZMzY33ic1ShWSnm6LVoWFex3CylmztoRcxaUnLJbSxsdGSXOZ65CI3GPwR0Skgc0mVqEVFoqVed6Q3hyzUk2ezQa8/762sZ7OBUehQ2r76o54gsO5HomIiIiImiO59pv25Kr59AaU7uZXEwTgwIFjKCkpD2jwqdZ6FIDbtqTO++Gii+JdbhMXFwUAqK4+Ybcc133qzbZoCQXDqeJSD7XQ2Z4gNI+5DonIPQZ/RERu+HoeP5OJbT3VlJQAVVXuxyUkMORpDrS2fRVPcFg5S0RERETU3CiFQZKZMwdg+vR+XochWudX0zrOF9SCsJEjV8nexl1IptSuFYBqMOfNtjz22JVYvvxX1YAymCsu/c1d6CyZOXNAWAafRKQfgz8iIhUWC5CZ6f1E1wCQkwNkZLCtpzta52i7/Xbux+ZA6/GQk8MwnYiIiIiouXFXCWUwAEuW/Izp0/t53WZS67xpWudh85a7IEyJlpBMqRpSqZLRm20BgLlzt7tc5xxQBmvFZSBoDZN79uzg5y0holARXl9/ICLyIanFoLehX3KyOD/Z/PlAWhrDKne0ztGWkeHf7aDgwOOBiIiIiIiUaA2DZs/egpSURUhPX4Hx49cgPX0FUlIWwWIpVV2+zdaA4uL9WL58N2w2AUlJ7sO/xYt/gs3WoPu+6KW1CkyOfUjW1NuiRPosJienCDZbQ1BWXAaK1tBZ6zgiCn+s+CMiUqC1xaASVvh5prLS/ZjkZLb5bC4GDBCfPzab8hijURxHRERERETNi9aQJzd3s8tl7lpeys1X165dS7frKi+vDUjVmS8CLl+FZP4K2+wDyuYcfqWmmmAyxcBqrZX9cro4533bxpasWnhbAUtEwY3PZiIiBVpbDDozmVjh5ymbDZg61f24V17hfm0uNm9WD/0A8frNrufxREREREQU5rwJeZwryuxJ89U5V7EdPXpK07IDUXXmi4DLVyGZv8O2ioo6pKaaEBcXpTouLi5KV/gVKozGCOTnDwIghnz2pL/z8tI1B3cWS6lHFbBEFDoY/BERKdDaYtDezJlAWRnnGvOU1irL+Hj/bwsFB60BvKdBPRERERERaWff+rK4eH9AWlqqkSqhnMMQreRaXrqbN1CLQFSdeXPfDQYgOVlfhZi/tkWLcKzi08ts7oWVK29DUlKMw+UmU1vFqlU5SqG2VAHL8I8oPLDVJxGRgtRUsXrPanU/z19yMpCXx8DPWwx5yJnWAN6ToD7Y2Gxi+F1RId4ftgkmIiIiChy2vXNPrvWlyRSD/PxBmkMHX5MqoTIzV8FgcDx3d/5bTUVFXeMxsGHDfo/nq/Ok5aKntN53uesAfRVi/toWd+z3Z0lJOaqrT6iOr64+EZA2q03FbO6FjIweHr9WqYXagiDu75ycImRk9ODrH1GI4zOYiEiB0Qjk54u/K31rLScHKCoC9u1j6OcLzSnkIW2kAN4dLXNDBhubDSguBpYvB55/HujWDUhPB8aPF/9NSQEslqbeSiIiIqLwx7Z37gVzlZBaJdTMmdomA9+z50jjMTBr1haPtsMfgZoc+6rL2NgofPTRcNn7XlBwGwoKvK8Q00rtcVDaluTktpg27UoYDO5bWGptnxqINqtNyWiMQFpaV4wbdz7S0rrqOtZKSspVQ225ClgiCk2s+CMiUmE2AytXAtnZji0oWeHnH6mpQFwcUF2tPCYuThxHzYPRKM6XOWqU+rhHHxWfj6FSIWexuL6uOLNagcxMYMUKsb0tKwGJiIiIfE8KtJwrYKRAyx8BSagJhSohpUooAFi8+CdYrbWy228wALGxUZgxY7Pu1p7x8VGoqjpbgWYytUVeXrpfjxelqsv589PRoUMrFBeLJxhpaclIS0uG0RjhVYWYHLXqWHcVaUrX9evXReZ+Oe5Pre0+2RZUGcNTouaDwR8RkRtmM5CRwRZ8RE1Fy5yOBw4Ar70GPPxw8D83LRYx0HP3wYJ0/dixYnWgxGQSq5H5xQMiIiIi74RCoBUM9FQJNWWLRakSypmWFpSetJ/cu/dubN58MGDtYdVC6lGjViMuLqqxFeasWVsc2rD66nHR0u5V6XFQu05LC0tpHkG1EDdQbVZDFcNTouaj+b5rISLSwWgE0tKAcePEf4M9WAhVJSXq1X6AeH1JSWC2h4KD1jkdp0wJ/vaYNptY6afngwX70A84Wwm4cuXZVqHFxa7jiIiIiEgd295pE+pVQu5agbqbN86effvJli0jPW65qJe7kBqAy/3wdRtWf7d7ddfCUppHEHDfFpTkSeGp0nQ2AMNTonDBV0IiIgoaWgMereMoPOiZ01EKxYI1/CspUW/vqYUgiD9jx3JOQCIiIiJvBGugZT+HW3HxfthsDQFdv7NwqBIym3uhrGwyiopGY9myW1BUNBr79mWhZ88OupYTEWHAY49dGfD2r+5CajlSIJiTU+T1MaQlePTFetxRC3HZltc9tfBUUl9/GoWFewO4VUTkD2z1SUREQUNrwKMnCKLQl5oqtre0WrW1xxRbMokteoOlOtdmE0O/ggLfLtOe1QqMHHn2vrMlMREREZG6YAy05FopJiRE4/bbz0dGRg+/t5OUEy4tFuXaTOp9bG02AfPmbUe/fl0CGjJ5Gj77qg1rMLV71dIWlJRJ4enkyV/IVrvW1Jzg/KZEYYCviEREFDQGDHAfVBiN4jhqPoxGcU47QPlbifbEk87gaQlrsYjVeOnpwIIF/luP9CFMXh4rAImIiIi00NL2Ljk5cIGWUivFysp65OXtQHr6CqSkLPJZ60atwrnFopZjQE4gqtvseRs+e1u1GmzVse7agpK6jIweiIqS//AlkBWcROQ/fFUkIqKgsXmz+3nKbDZxHDUvZrM4p11SkvbbbNjQtPPe2WzA88+LVXjetvf0RLC3PSUiIiJqavaBlpKxY3sHJFRQa6Vor7zct/O2aRWuLRa1tD501hRzP3oaUEq8DQ6DsTqWPFdSUg6rVTmk5fymRKGPwR8REQUNzvFHasxmoKwMmD9f2/hZs5qu6k2q8svN9XwZEV6+S5M+NMrOFkPQ5cuB4uKmDUOJiIiIgo3Z3AuPPXal4vXz5m0PSMimdw63pqjGUZonrylDP1/Mh6gUaroTyLkfPQkopbG+qFp1Fzz6aj0UGMFWwUlEvsfgj4iIggbn+CN3jEbg4YfFOf+0nPCWl4sVdytX+n/bJBaLWGnnbZXfs8+K99HTb/UCYvhXXg4MGQKMHy+2AO3YUaxEZABIREREJAZHy5f/qjomECGbng/Ym7IaJ5haLFospUhJWYT09BUYP34N0tNXoGPH1/H885t1P172oeYzz/TTdJtAV7cpBZRxcVEA/NuGNZzbvTZHrOAkCn98NSYioqCRmuo+0ImLE8dR86V3zj8AGDsW+Phj/22TzSZW033wAXDvvXDbokmL3r3l25u6mwfTnZoasRKxUye2ASUiIiJyV2kXqJDNkw/Ym3M1jtJ8iDU1J5GbuxmdOr2hu1JTCjVnzBgQtNVtclWXf/75AAoK/N+G1ZN2r76oyCTfYwUnUfiLbOoNICIikkiBzsiRymOqq4HCQrHtIzVf0px/2dnaKutsNmD0aKCgwPfHzscfAw88AFRV+Xa5iYlAWhqQkQGUlIgtbhMTgcpKYMwYcYw3AWN1tfhc88c+CVY2m+O+TE31PkglIiKi0BYsLe+kD+Kt1lrN7/GaazWOlvkQq6tPIDNzlUfBl1Tdlpm5CgaD43vuYKhukwJKe2ZzL2Rk9EBJSTkqKuqQmNgGqakmn2+jnvVYLKXIzv7KIZw1mWKQnz8oZOeEDBfBfowTkff47CUioqCSkSFW9SkxGICcHLYppLNz/j3zjPbb+PrYefxxMVD0ZegnfrvybGWr0SgGgOPGif+OGiVfCeip5vJ8kuZdTE8/2/a0qeaAJCIiouAR6JZ3ShVQeuZwa+7VOFrnQxQEz9u0elLd1tQC1YbVeT0AXI5ppYpMq7UWmZmrAjJvJqkLxWOciLRjxR8REQWVkhKxEkmJ2GpHHJeWFrDNoiBlNAKDBwOzZmkb78tjZ+VKYO5c75dj7+y3K9Ur0czms5WAhYXieE9J++Taaz1fRrCT5l10/la41SpevnJl86l6JCIiIkfuKu0MBvGDcF+EbO4qoKQP4p3HOG8P0LyrcfRUX0ptWp0r5LTwZxWdzdbg9+q8QFA6puvrz8g+nwRB+jJvETIyevj1PofLPvanQFWKElHgMfgjIqKgUlHh23GhjG0JtZHmhtTS8hPwzbFjs4ntPT1lMokVfMuXO263ySSGeFpCKKkSMC1N3Ada257KKSjwzbyEwchmE/eN0gcPAHDffcCttwItWwZ224iIiKjpSZV2I0eucrnOlyGbVAHl+kWkWoeWlPYfxBcW7sX77+9CVdWJxvEmU1vk5aU362ocvdWX3rRplWur6a1waYGpdEy7q8a0nzfT1/vWftvCYR8Hgj+OcSJqeozviYgoqCQmahu3Z49/t6OpKbUlXLkSKC4WA6Pi4ubRotEdaW5IrbQeY4C4f+X2d0mJONeeJ2bOFFuUvvyy+G9REbBsmfjvvn2eVZ5JbU+lZX35pb5WoAsWALfcIv6+erX+9QezkhL3gWhlpRi6su0nERFR8xUXF+VyWWxslE9a3qnNSSddZt+SUvogfv78QTh06AEUFY3GsmW3oKhoNPbty2r2wYVUpalVMM2FGC4tMLXMs+iOv+bNDJd9TETkDVb8ERFRUNFavbV4MTB9evhUwNlX9+3ZA+Tmuo4pLxfnd7NnMomhV3NvU2g2Ax9/DIwdqxyGim2azs6dp1RRKV1eWAi8/77j/H3S/j55Uv82Jie7VvNJVXu+4LysV1+Vb2/pzh13iP+GyzGltcKzshIYOVIMZsPptYWIiIjUKVUtAUBNzQnXCz3w7bcHVaug1CqgWI3jSq1K055zm9ambv3oLgAOVAtMX9A6z6IafwSy/t7HTX0MBUpzuZ9E4YzPWCIiCipGI5CV5X5cebkYzoQD5+o+udBPiTRHmb8qlZQq3oJRZqa4nXKc586Tq6hMTASGDwc6dxb/zstzDP2As/tba8XpOeeI4aE31XyeMpvFCtG4OH23EwSx9eWpU/7ZrkDTU+EJiM+/lBRW/xERETUHWqqW7CvxPHXokLbKJn9VQIUjs7kXCgpuk63UBFzbtFospUhJWYT09BUYP34N0tNXICVlUUCrv9yFZfYBcLDz5lg1GIDkZN/Mm+nMn/s4GI6hQGgu95Mo3DH4IyKioNOzp7Zx4TDPn8UiBkmezs12tjWQGMpJQd3KleLlWoM6uYBPqd3o888HbxA4apQ4X53J6RzSZBL3idmsvM8rK4H//Mc17LMn7e/Fi7W10ly8GLj9drESrykqyMxm4M8/xSq22Fjtt6usFO9fOIRfUhWx9OGPFuXl/g3UiYiISAzdiov3Y/ny3Sgu3u91uOYJX4cESvepc2dtlU32FVDBsH+CndncC3/++QBmzhyA2FjHANBkatvYpjVYWj9qDctCIQD2tFrPl/NmOrPZGrBhw35NY/Xu42A5hvytudxPouaArT6JiCjoNJd5/mw24JFH9LdidCZ+IAHMni0GTeXlQHS0GM5dfLHYurFnT8d2lvYsFiA72zEIi4sDqqtd11Ve7liRGIytRs1mICNDuY1ndrZ3+1wQxP0wcyYwY4bysqZNc23N2hSMRuC558T2lSUlYjC6YIH721VVieGXFJiGKmkOyMxM/bfNyRGPJbb9JCIi8i2LpRTZ2V85fLhsMsUgP39QQOev82UQI3efevRoi3nzOqN//y4wmWJgtdYqvne0b0kZLPvHnWBoB2g0RuC55wZg+vR+stsSTO01tYZlwTQnoRJpnkWlY9pgEOfIjIoywmo9+/wxmdoiLy/d58ex3HNGjZ59HEzHkD81l/tJ1Fww+CMioqAjVehYreoBTW4ucNFFoRtKzJ4t3kdfkWsRarWqB3VS9ZvzfpYL/eRIrS9nzFAPFwNNae68khLPqyud9ewphmLOoWlCAvDGG54FTf5kv0+0BH+AeFxMniy2LG2qqkVfkNqe3nuvekWnPSlQLy4GBg/26+YRERE1K0pz6kkVJVKVViD4KohRuk8HD4qBx9q1vyM/fxAyM1fBYJA/x6mvP43Cwr0AEJD9421oF2zhpNJciHqqOv09l6KWsMw+AA5m0jyLcse0VNW3aNGNyMjo4fdwWG2eTmee7ONgOob0sNka8M034onqN9+U47rruqnu+1C9n0Qkj/E8EREFHalCR4vs7OBrN6mFxaJvLj9fsZ8T0FfVb4Ig3hf7dqDB2iLRl+1hExPFQKmsTJzDb9ky8d+KiuAL/ezpbX1ZXQ0MGRLcj6sWZrN4/Cck6Lvd6NGhfb+JiIiCibuKEsA3c+ppJQUxSu+LtMxFpuU+PflkCTIyemDlyttcWlJKampOIDNzFSZP/sLv+8fbObxCqR1gMLXXlMIywPW9uK9aYAayRazZ3AsrV96GpKQYh8vt26xKgey4cecjLa2rX9p7upunU+LpPg6mY0gr6Tl+yy2fAABuueUTt8/xULyf3tD7XFEaz7bMFKwY/BERUVAym8UqMnfKy8XKuVAitfhsCvZzAhYX+676zV55OTBypDgXYLCFslrbyKoRPwASAzTgbCXduHGhURWnJ1i3Zx8ah6qWLYE339Q3319NTejfbyIiomBgszXgtdd2+HROPW/5IohxVyUDAOXltSgpKUdGRg9ERcm/WZS+UFddfUJxOb7YP96GdsEW3rrTsWO0T8d5S0tY5ilvA11PmM29UFY2GUVFo7Fs2S0oKhqNffuyAlb1qeX5J/F0H4dai1ZPn+Nat79jx9Zeb6O/aA3h9D5XlMY//nhxwJ9zRFox+CMioqDVs6e2cbm5ofWhvC9bfOoJMCT2LQz9KTcX6NYtuB4bvdVuSvLygj/gUyO1vtRT/SZ9GBWqVbYS6b4nJem7XU5OaN9vIiKipiR9aDplSrGm8YGsKPE2iNFTJVNSUu4w35mnPN0/vgjt9LQDDA5a3/ifHefvCh65sGzv3rsRGxslu04t29OUVZj+rupTo/W58Mwz/TwOJH1RGRwo3jzH3d1PycSJa4My2NIa5ul9riiNLy+vxdy520Oi8pmaJwZ/REQUtPRUZ4XKh/J6W3zOnHm2heSKFWJoZc9kEscEq2CrErOvdvMk/EtOFkOjUJ1X0p7ZLFZnxsfru10oVtk6M5uBP/7Q/tyRwvLXXguN1xkiIqJgovShqZpAV854U7WkpxrIV4Hmrl3VHgVSvgjttN4Hq7U2KNrfHT58XNe4QFXN2YdlNTUn0L37Epd1rl4tzvl48cVLVbcnEFWYwdrOUOvzb/BgzwPJQLRo9RVvnuNq99PewYN1yMxcheef3xw0x4PWMO/UqTO4917t7ZT1tJJVWw5RU2j6VyQiIiIFUnWWFgcOACUl/t0eb+lt8TlzJvDcc2dbSI4a5Tqf3L59wPTpnlWxpaX5pvrNHUEA7rsPOHXKv+vRSm/FV0KCGCxL+zscQj9Jy5bAwoXiMaDnOAi1Kls5RqP4/CooAGJjtd1mypTQn+uQiIgokPR+aNqUlTOeVi1pqZIxmWKQmmryWaA5a9YWTYGUc1hjtWoLX9XCPa33YcqUoqBof6cnmG2Kqjm1dU6YsO7//V7ncp399vi7CtObMNTfgWGgqvH82aLVF6T9XFCg7RhVeo4r3U97UieY3NzNAX1+q82xpyX4XrnyfzCZFqKqSns7ZT2tZNWWQ9QUGPwREVHQ0jsXWUWF/7bFF/S0+DSZxEDPmdx8cnqr2KQ56tLSlG8n/R0Xp2173amsFIO2YAlMzOazIWpOjmvVm33YV1EBzJ8fGvP3eUIKQrt00Xe7UKmydcdsFqtptQq2KlYiIqJgpudD02CrnNFKSzXQiy+mwmiM0BRSxMVFyS5LjlogJRfWTJlSpOk+qYVlWtsBVlbWa95Wf9IaDA0Y0CXgcxdqCSzkOG+PnnazenkThgaietKTajxPw8imns9Qif1+XrDgB023UXuOm829sHTpzbq2wd/Pb7VjSWvwPWrUapfXJSUbNuzX9dxSEsi21UTOQuedFBERNUtms/Z2fHv2+HdbvKG3xWd+vr6QSWsV29mTH3H5SrczmcRKqD//PFthOHOm/nnR7FVVASNHAs8/HxyBkRSizp8PHDrkWEkZ7mGfM7MZ+Pln8fcOHbTdJhDzRAaKnupX6RuuWVnAhg3BcSwTEREFKz0fegZL5YwnlKpkpL+HD+8BQFtIsWjRjSgoUK+4kSgFUkphTVWV+w+93VVHaW0HqHVb/U1rMLR588GAz13oaTWR8/boqWrUw5sWooGsntRTjedtGNmU8xnK0dtKWWsF5OHD2gIyiVKbTF9Ue6rNsTdy5CoUFu71aLlqZs3agpSURdiz54hXywl022oiewz+iIgo6E2fri1wCtb2gzYbkJ2tffzMmZ61k7SvYnvrLfEy5youk8l1jjr729m3EDWbHSsMn3tOnBfNPgj0RG4u0K1bcD1WcpWUzY10n197TfttRo8OrsfRU57M/VhTAwwZwtafREREzuw/7P3zT23B3/z5aUFROeMNuWqgn36aCAD45pvyxg+/MzJ6uA0p7Jf1zDP9VNfrHEh5WkUmGTu2t9swQyloSUiI1rWtgaIlGPJn1Zw/l1VRUeezdpfOQU1x8X7dYajN1oANG/5AVtbnAa2e1FKN1xStXP3Jk1bKgLaqak8CK/vjQU/AqhYQarmPb731s+5t1cJqrcWMGZsRG9tK922bsm01kSSyqTeAiIjIHaMRePVVsb2e2hs+g0FsP5iREVzBTUkJUK7x3FapxadWUoB1+jSwdi3w3/8CW7aI7QkrK8UWlrGxYhhpv4+k22ldvuSii8RQU+v9k1itYvXfxx+LjysFj+HDxVBXS4VqTY34+DmHyaFIqn7VezyXl4vHckFB6O8DIiIib1kspcjO/srhg3Wj0QCbTf5NvMEghi8PP3x5k1fO+IJUDSSxWHbDaARuueUT1NeLH2abTDHIzx+EsrLJKCkpR0VFHRIT2yA11eSwD6Rl6Q2kvKkiA4B587ajX78ubkNYs7kXMjJ6ONwHcV66tW7XYbXWorh4v+J99we57bVfr7+q5vy9rMTENo1VjZmZq2AwOJ4zaw175J67sbFRmrZBOvbkliHHPiCyf754y/n5Z89dIC5+llCEjIweIfNapPe5bjK1RV5euqYvWEhhstVaqzlYlBQW7kV+/g6X20kBq30V5sqV/8MDD3zp0IJTeo00m3tpuo/Hjp3Wt4EaSdv/118ndd0uVNtWU/jh0UdERCHBbAZmzFAfI55AiEFbMNEz96DeFp/uGI1iOPPkk8CUKcCECUB6uu+qlKRqQU+r/8aOFcM/Ci5aq2wl4TTfX1mZ2OZVr8mTw2MfEBEReUqpmkYt9APC98NRi6UUd9yxzuVy6cPvwsK9mloG6g2kfFFFprUay7ntoZb2pAAwZUqRX+d9U+K8vQAaK41stgbV7fdHBY/W+RK1bI+edpfOlJ67NTUnNG1LYmIb3S0ngcDOf6Z1HrhAV6N6Q0+LyzVrRuiqqva0pS8AvP32z5qqPR9/vFh23r3y8rMVmMEwR16DwkthTEwLjBnTC0lJjq/Rody2msJL+L2zIiKisNWzp7ZxeoK2QEhM1DbO0xafalavFiuynCuYrFbxcl+Ef0aj2Aa0oECsKNTDZgufdpHhRKqy1TrnXTAG7p4yGoGHH9Y+55+kuhqYPdt/20VERBTMtLRjMxod/2MN5w9HvZkbzZmWcMhkimkMgLytIvMmANEaZDl/0N8UrRadWxEOGbISFRXywZC/Qmot8w+qXee8PVraXTrT2y7SeTuSk9tiwIAuHi0jUPOfie1H92saGwxBkxYWSyny8nZoHj9woP6qWqUwWU27di1x9KhyBZ70+vKPf3yLuXO3q47LySlCx47q7YObUm3taXz0USkMBgNmzhyg+TlHFCgM/oiIwpDNBhQXA8uXi/+GSxWK1gCtY0f/bodeqanuq6e8bfGp5Ikn5Nujnv3AwXfHh9ksBozx8fpve999wKlTvtkO8g2p9WVsrLbxhYX+3Z5A8mTOP0AMS8Pl9ZaIiEgLaW6mGTM2u630sdkEzJ+f1iw+HPVldZGWypv6+jON1T/eVJHZ8yQA8bRKyF/zvilRqk5TquyJjY3yW0itVqn3/vtDAQBdumivKHKuanQX9njaGtY+fNy8+aCuZQRy/jMp4J01a4um8YEKI70hhbXuiK2UtYd2cqQw+csvR2ma607r8/eVV5RDP8mBA8cAGDyaY8+ewQDExUU1/u5r0lyArVoZNT3niAKFRyIRUZixWMQ2junpwPjxZ9s6rlwZ+mFgaqq2KpyJE4OrgqywEDih0CXFYBB/fN3iU2K1Kl/nj0qtli2BhQv1v6GurBTD0WB63EgM/1as0DY2Ly+8Hj8p+NTT8rS6Wnx9JSIiag7sK6a0fqjeqVMbzYFEKNMamm3YsN/hg3IpSF2+fDeKi89eJ4VDSnOu1dScaKyY01pF5o6nAYhSkJWQoF65E6hWi55UuEVHRyIjo4fftkmpUm/4cHGdP/88SVcVnx5aj1Xn8MU+fNQTEgeyxa+e9qOBDCO9pTWsFQTgxRdTvV6f0RgBo9GAmhr3c93V1Z3RtEyt8/IdPnwc2dlXaBoLKL/mLVp0IwoK5AP2uLgorwLBQH9xgUir8H2XRUTUDFks8m0dy8uBUaNcw8BQ+5BeaxXOwYO+a2PpLekxqa6Wvz42VgwXfN3iUw9ft0aVAhOTznOmqqrgedzorLQ07W0vw2WuP4k059+XXwJtNH72xda1RETUHHgynxcQGtU0vqD1fs6ataVxfjvn1pPOc99lZPRAdHSk7HKcP3hWqyL7+OPhqhWB7gIQpXDSnlyQNX9+uqZ94u9Wi55UuJWX1/o9kFSr1NNbxaeH1mN1xYrbFMNHPc/rQLX41RPwhtp8o1rn9svJubwxPPaWL5+XMTEtNI9NTGyD6dP7NVbsyZFes1asGK46x6Xc61JZWRYWLbqxcTmeCsU5Iin8yb9jICIin7PZxMqqigqxZWVqqm8rvGw2IDtbvq2jHGmOt6YOnfSSQqXsbNeAUyLtg+xsICPDP5V0Wmh5TKKjxW1sSlpbqOphNov3a/ZsIDdX321zcpr2cSNHUuA+cqT7sVIFaVqa3zcrYIxGYPBg4PHHtR3LNTWh+dpKRESklScVU2LLudCopvEFqd1mTc1xt2Ot1lqMHLlK8brMzFWN1X5a24empXWF2dwLGRk9UFJSjoqKOiQmtkFqqjjPV0SEAZmZq2AwOJ6ruAtALJZSZGd/5bAdJlMM8vMHuQQ5RmMEUlNNjeuvrHS/LwD/h8OeBhihMvebXtKxarXWyj6npeduWlqyYijmbhmA2Grxo49uDVi1r56A12Rqi7y89JBoPaxnbj9fVqn6cq69UaN64Z13fnE7LiEhuvE1a9GiG5GZucrl+LJ/zRLDvZ6yr3kSKUS3J31Rwvm1zWg0wGbTN3FluL5OUGgK/q8xEBGFAaX2m76sCikpUQ7C5AiC+DN5MrBhQ2hV6ZjNwNKl7seVl4vBU1PR8piUl/u21aYzLW0Kq6r8s26jEXjuOeDjj7WHeFL7UbZLDC5msxjIahFqrydaTZ8OxMVpHx9u1Y9EREQSvRVToVZN4wtGYwTmz0/XFI6qjbGv5LNate1z+w+elSrF1CoClaqxlKo8pXBSqky0H29fwThlSjGMRuWSGmk+MptNUK0m9JanwaLz7bRUPoYCLa1h3T133S3DYBBbLQ4enOKwHH/uQ60BzDPP9AuZ+Ub1zO3ny7alFkspJk36zO06Taa2SEpqo1o5FxcXhTffvEHT3INvvDHE5TXL+XbOr1meVsfKVQMuX35r4/Gr1Z9/1oXsawGFn+bxjouIqAnYbGJ4MWWKWCnjHABJFXfehn/SegoKPLt9dTUwZEjotf48fFjbuNzcprtfWlto+rrVpr0XXnA/ZupU/wYUmZni3JJ6sF1i8NFamTprVui9nmhhNAKLFmk78fPH/JlERESBpPaBvN6KhkC19gsmFksppkwp8smypEo+X1fMKc0rJ/c4qVV5ys1vpRQSKlXPSJWH9fVnMGTIx7KtTn1Fqk7T+mG+XIjiri2rFsEUHHoSBHu7DF/sQzVanweDB4fOfKN65vbz1RcttLR1lp5L+fnpePXVwQ6XOVu06Ea0bBmJ/PxBqs/BadOuRGZmb4fL9LxmecI5NBw1qrfsMa1mypRiv7xuEXkiNF7ZiIhCjH2FX16e/JizJ0iehy7261mwwLNlSHwVRAaKnvaUTVV5o3Ub/dFqUxIf735MIAKKUaPEcDohQdt4qV1iqByPzUFqqva5/kLt9UQrqdVwbKy28QUF4hczWPlHREShxN0H8lo/UH/mmX4+/2A2FHg6/6E7CQmtvZqbT47W6hh3gYN9m1EtrWCdK/9iY8X5u6qrTzhcrlRN6A216jRnchVveisfndlsDXj++c3o2PF1v4VenvBFqKJ1Gd7uQy3cBby+rooLBK1fusjJudwnr7la2zonJcU4zKMnF5YlJ7dFQcHZAFipgi8hIRorVgzHyy+nya7Ln/NdyrE/pnNyLtd0G3+8bhF5gsEfEZEPSFV3y5cDzz8vfuCtpe2mN1UhFov29WjhiyAykKQQQoumqrwZMMB9i0ujURznL4cOaRvnz6pDidksHq9awkhJqByPzYE01x/g/kOSUHs90cNsBlas0DZ2wQL/tHYmIiLyhlqlkZYP5LV+oD5jxoCAzecVLDyZ/1Crzp1bIyvrEsV52AD/tVPVGjhUVNRpqkqy2QTMn5+GZctuwZdfZiI6OlJ2nFw1oS8ohRPOgaRztZreykdnFkspOnV6A7m5m1FTc9LhumAICzwNVexfU0pKypGaalJchrf7UM998baFabDR+qULX83tp7XCcOnSoQ5Bo9YAWG5cRcX9GDWqt/MqmpT0vJg/fxAKClzDSmf+et0i0it0Xt2IiIKEfchXXCxWf9jP35ebqz5Pgxy9oYvNBmRn61+PO6HUns4+hNAiEMGWs82b3YceNps4zl86d9Y2zp9Vh/ZatgQWLmS7xFAlVbxpmTsynOdrTEvTXv0IhG8FJBERhR61aj6tH8gDCLsP1H1F7/yHWhgM4rxYkyZ9htxc+RMHf7dT1Ro4JCa20RwSdurUBuPGnQ+jMUJzNaEvyYUOx49nq4YVeiofnUmhunNVo/1tgdALC/S27PRmH+rlixamwaSyst7tPJm+rGLU+lw+fNi1DbHWEDnQFXzekl435s9PUx3nr9ctIj3kv1JDREQAxFCmpEQMjRITgaoqcc4+X1XZSfSGLiUlvt8Ge00RknnCbAZmzhTDVncCFWzZ07ofCwvFIMEf+vcXAwp3x0tVlX/WL0cKj7KyxJae7oTK8dhcmM3ifH8zZojz+bkzejSweLF4u3AhffEgM/PsnDRqBEEcl5Mj7jt3lcBERET+IAUPzv9vSZVGM2YM0PyBvPSBenb2Vw63MZnaIi8vPeQ+UPcVvfMfAo7vJZzfV0h/K4VFADBz5gBMn97PLx+Y22wNKCkph9Vai4SEaFRV1StWHJpMYuCg9YNuKUzUU03oa1LoYM/5b0+2wXmc1kpQ++eY2nYEC3evKXLhmt59KB2DFRV1SExsg9RUk65j3WzuhYyMHl4tIxhYLKUYM2a122PIl1+60BP4NydGYwQ6ddJ2n/3xukWkVWi9yhER+YlzFZ/N5jh/3vjx4r+jRvk2cBO/kSW2rdRDaxDy0ENAUZHYlk5rW0wA2LNH3/Y0penT3VcfGY1AZWVgtsee1rDxgw/81w7RaAReecX9uKlTA9uSUU+7xKYIbUmd0QgMHqxtbE0NMHKkGPaGEz3Vj0B4V0ASEVHw01LNl5+/Q9OypA8yfTEnWLjx5ANwk0mc+6qgwLUyKSkpBnFxUYq3NRiAJUt+1r1OLewruSZMWIvKSuXQDzgbOOidWy2UwgVPt1VvJWgohAWetuzUsw/1VhMqCbWqMmda581csWK4T19/w3GeRF8Jpdctar5C65WOiMgP5AK+Tp3ED6r9WVV39gRJf/WH1iBk5EixkmzUKKCsDPjySyA21v3tcnNDpyWd0Qi8+qp6yz2bDRgzJvD3KTVV23x2lZX+bWeZkOB+TFO01HTXLtHTYJwCQ5pnU2u7y/+fvXcPj6q69//fwwgkXErNBYVMFA8XL8We1ur3h9FoImirgnOchFQonvpUQY4tklC0PYWvSfhCaxVIaGwPBNvaVkm5zWmgYqtgovFEPIeDPfYcrYAHqhkQcrGlYLg4md8fy5XsmezLZ+3b7JlZr+fhAZI9e9bee621Z9Z7v9+fe+4Btm51tk1uEwqxubWlhT1oQaGiInXmV4lEIpGkD5R4vZ4ebVeZEuVCZqovqNsNZaE8EBiF3btnDxJL1YTUZ565Xdft51ScnFatRzUSYxNFa6ulkrhgtq2iQl4qiAVmIzup57Crq9ew3qiT6NVCdRtq3cwLL9R+SMAM6Vgn0S5Sad6SZC6ZNzIlEknGo3T3rVjBotoSBb7ubufbEQgwt4iZ+Du+4K5HomDCHTobNxov1PNIOjcdYFbg7jEjAdXtY/L7gXnzaNs6GWdJ3bfbkZrKOo3aXyRkLKJXEa2zGY2mp+jl9zMRu6yMtn1Pj6z3J5FIJBL3oQoPOTlZciHTApSF8nXrbsH06ZeqiqWJQqpa7Sw17HSIUdxF+fnZePbZOzRdnpTaalxY2bLlXcyf/3kA3hcXzAohIkKel8aYnvhlNvaUcg7XrClBVVWLsJvQLuxyGtoF9VxXVNgviKZbnUS7kKKoJBWQvU8ikWQUie6+6mrj2kx2U1nJ3CGHD5uveeX3A3Pm6G9zzz3qgkkoxGpz6cEj6dx2gFkhL09f1EvWMQWDtO2cjLOk7jsZEa9acYlWhHGJe/DrR3ESc1LpoQIRRB2Q6XoeJBKJROJNqMLD4sXXAJALmVawc6E8GXFyFHdRZ2cvCgpG6bo89aJgE4WV6up25ORkIScn3rHkRXHBzPU1cgcp8coYMxK/rPRNo3OYn59tyk1ohkRxc+vWd5PqNFSDeq57es460kYZ66yOFEUlXueCZDdAIpFInCQaZULPsWNM1KipcV/o4xQWMveSHUJGNMoci3r8+tfAD36gLv5Nnkx7n0hEvG3JwquuNi4GRCLqfY/F/TgbZ2nUBk5NDTB1qvtiWyjEBFI+VseNY22WTr/UIBQCxowBZsygbf/BB0BDA7BoUXpdY+6ALC833lb5IEJJieNNk0gkEomkX3iIRE7pfCYdjWXLpmHq1DwsXvxy3MJ3IDAa9fWlciGTSCg0BcHgJLz66p9x8uRbeP75u3HTTZcKCzrU62anQ8ysk0sN7mBUwmNEE4+np+cMYjGgtrYIkydfiHHjRqK4OOAJESwRfn3b2jpw7Nhp3bZGo31oa+tAefkU1Nfvh8+n/p0sNzcLjY23eWKMaV0jLn5t23YXgsFJlvqm3jlsanqH1E6rTtdw+MCguc7v92k6DVkyUguCwUmu9kujeSARJ9qoNpYlYnOBROI2UviTSCRpSzgMLF7sbJ0+LfiH+dpaJrLZLWS0tRkfl96iMtUBVlkJZGenhuvKq642pRiQ+CXPrThL3gZKFGFlJRPh3BZkeFyiJDXh9Rqp821VFbBmDeuXqTC/UOEOyPnzWaSnEdu3s7+l0C2RSCQSp+GxZOXlO3Q+kzKnUaYsZHJBxqlj9PuH4MYbA9i16y3ceKO5fYtcN7tw0mWoFyPKhZWnn/4jDh+e7/n+RhFC1ISlIUN8iEYHTkBubhYefvgaLFs2LWnHrBwLY8dmG14jLixZ7Ztq5zAa7cPx4zRBz4rTVUvcVF6bRJROQzdFMOU8YESy2pjJSFFU4lW8fReVSCQSk4TD6rX73CIQYAu6jz3GIjlLSuxd1LXqbqNG0nV1pU4tKkrdQ4DVOHQ7Xs8LcZahEBOi9UjFiFeJNxCt9wcwB2qqzC8i8JqjFJ56ikVPT5iQfudBIpFIJN5DJJYssdacXYKEXs0wN/FaDS893I6TM4qltFLr0ShG1M4Ix2TDhaXE4+XCUnn5ZCxfPg2bN89MquiXOBZmzNhGukYNDftx9mwUNTVFtvVN3paqqlbd7UT7YOK8c+7cJ4Z1LPWws6YmFT4PJMbhapGMNkokEm8hHX8SiSTtiEaZ08+tSM/CQuZcyc93L6aQ6m7T2k7PhZZILAYsWMCi/OwWMO3E72cum+pq/e06OpITr6cWZ1lUBLS3s9hWN/oNNeLV7ThUSXoQCgFbt7L6ohRxnc87CxcCM2cCw4Y52z434Q5Io3hdDhdBZV1LiUQikTiNXW4+M245NfdTIDAK69bd4mq8ISXG0Atxi0rcdGE66TK0M0bUy+g5Gznbth0EcBArVyZnHADaY4GCUpwrKBhpOaKV2ha9Pqg2LzU3Hxo07+TnZ6Ozs1eofUrsrKkpQig0BWPGDMOMGdsMt01WG5OB0+5tiSRVkcKfRCJJC5S1/I4ft+70419wcnOB7u6BnydD5FODUrMtN1e/bhx3oS1cCHR26r9fdzer3xUIeDuaz+vCljLOMhwGJk6M76tOn1+rgrFEYkR5OROyKyror+nsZG7YDRu8O7eIIvJwBaCMTUpO1K5EIpFIMgursWRmBDyviG2UqMlk1PCi4GacHHcX2V3rkSpGHD9+Gk1N76TsIr6RszGRZIjOFHGSytGjp1FT045t2+4y1UdF2qLVB9XmpdzcLHR3nxm0D7OinxM1NUUpKbnE9bqfXsYrD5RIJF4kte6cEolEokI4zGLSSkuBuXNZ7Sir8KjO48eBlhZg0yb29+HDwOzZTLxxIsKTCl9U1vtg3N0NNDfr7ycUAurq6O/r9Wg+r9b5S0Qritbp80uJeM3JYUK623GokvRh9mw2f1KidzmpFCtMRSviVwsetdva6mizJBKJRCKxhFZ8IRcu1KIyjcQ2gIltbsR+UqMmGxr2Jz2ONNmEQlNw5MgCtLRU4Nln70BdXQl+8INi5ORkmT4nRUXjkZ+frbuN3+9DVVWr5yNY9RB1LLo9DgBxcVKPWIz9WbjwJZw794ljbamrK8Hhw/NVRT+1eUlN9DOLUzU1ReGOXGWbOF5po1uYuR9JJJlE+s8CEokk7YhG2cJoUxOwYoX1Wn78w1FtbbzAFwoNOLSSKfJpEQwyV58W3D1iJOBQF6WB+Gi+555j18FLAhG1dmF1dfIEBr0o2oEvfM6cV2UdNq1z1NPD3J2y5pjECqEQcOSI2IMFbLEAOHfOsWa5Dj8PLS3At75Fe01FhRx7EolEIvEmZgU8L9V1owoyqS482YXfPwQ9PWfw3e++iqqqVsybt8v0OQmHD2DixKcN3Va8Bh5HuYjvlRqRRpiJWXS7vmEkYo/op6SzsxeBwAbhvkEdlxddNFI13tMu56ISvz/+C7NTNTXN4HbdTy/ipQdKJBKvIqM+JRJJShEOM9HEapSnkkAAqK93N2JOGU1qNi60rS0+hjQR7h4xqmdHiQ1N3G9nJzBvHvu/l+I/lfF6eiQzUq+tTb//Uq+bWbgLyWgcyZpjxijH8dix7GcnTsTXb0xmJHCy8fuBRYtYPDJ1fknX2E8+lp96ynj7nh459iQSiUTiTUQEPGXcn5fqupkRZLxc+89p7IpopdRv8/t9g0Q/YCCCdcGCF1Mm0q+4OKAbx6iHG+MgHD6AqqoWR/bd2dkrPF6o41JtOzudi8DAA7K//vVMXHjhcLS2si/NJSWFKCkptO19rOJm3U8vYvZ+JJFkEpkxG0gkkpQnGmXuvrIy59x9bpEYTVpaas5dRa1TZ7QdxQWmh9fiP0MhoKZGfxuluOY2dl03K3AX0u7dLNpTDafdh6lIottYOY5nzGB/+JgeMUJ/jCv35TXnrJ0o5xcq6Rj7CdAdyUB6uh8lEolEkvqYFfCsLOrbDRdkRL73ZKp7xC5HDcWRNWbMMFXRT/l+3d1nUibSTy+O0YixY0c40KIBuAhr5LxkteJGYffu2di06U7U1ZUIvY/IeDEalz4fUFioXrfOqlCal5cV93/umhsyxIf77vsdVq7ci5Ur92LGjK2ec//yup9z5lyJkpJLMkb0A+jXfc8e7zuEJRKnyJwZQSKRpAyJC+LbtgGXXsriGa3Ca/c99lhy4ju1art1dDBRs6qKLgJQ69lRthOtRaVkIM/fO4vUkyfTtotEnG2HGnZeNyv4/exPT4/2NskUSL1GomBfXa3/EELiGFYK5HaJ/6kCn1/y88Vel26is6gI2tnJ7lnp2i8kEolEknqYFfCsLOrbjVlBxu0YRjPYHYNpV0QrxZH117+a+yLpZVFWK47RGJszKxWIxmKuW3cLpk+/FHPmXIlFi64hi+ai48VK3TqzDwzweScSWYiWlgps2nQnWloqcPjwfACQteM8DvW6r1y5V8Y2SzIWKfxJJBJPobYgPnu2NYGmri557j4lerXdOPX1dBGAu0eM6OqitY/iAtODR/R5YZGaKppVVrrfXiPXD/sCwrZzGqqrMBkCqVewy23Mx/2CBfaJ/6lEKMSOMS+Ptj0XnWtq0ut8cBGUOsd2dqan+1EikUgkqUlxcQC5uVmav9cS8Kws6juBeUHGnRhGM4TDBzBhQiNKS7fYtshtV0Sr0+fMy6JsKDQFR44sQEtLBb71rS+QXnPihL4TzwrUWMz8/OxBUZ3KcUxF5Nrr1a3bvHkWcnKy+kXtc+c+6Re5o9E+YRevct4ZNuyCONccAFk7LgUw496Wwq0k05DCn0Qi8QxabjizcAFl0aLkuPsSMartpoQSn+n3A2vXGu9ryRL6ornfD0yfDmzcyM6faCyJVyL6qJF6yWivUbRqLMZqornRV6kCaVVV8q9pMgiH7XMbAzyiyD7xP9UYNozV7hOZV1auTL/zEQoBW7aIvSbd3I8SiUQiSU2amw+hu/uM5u9jMW0BT29RPxm185SCjEiMoRtxpKLw6Ea73Ul2RbRS9zNmzDDSdlp4VZTlcYxlZeL17ri4tG3bu5ouThGnJ/Uc1dWVqo5JPo4T4zG1EB0vieOypaUCa9eWYMmSljhRe8SIdf3/nzFjG3p7P+mvBamE/z/xgQW9eccup6vEWcy4t6VwK8k0pPAnkUg8AcUNJ8LAE1zJFfuUiNRsU8Zn8gVitUVfSnSemahGK9GfQPIXqUXrFrrdXqPzu2SJOyKHlwXSZMGjhquqmAMvWW7HdHUAmo395OdjxYr0OBclJWL1/mTkrkQikUiSDY8I1CM3NwvB4CTN36st6h8+PN910Y+jrI9lFGPoZhypCHbV4VPDrohWijPH7/eZjvvkeFGUVSJ6PsPhA7j66mcAAPff/6Kqi1PU6Uk9R3pu2FBoCiKRhcjPz9bcxsp4UY7Lnp4zqKjYOUiIS6wH2dPDHkjIyRks8G3ffheOH3+IPO/Y5XSVOI8Z97YUbiWZhBT+JBKJJxBxw1EIBNjicrJiPdUwU7OtsxOYzyLmcfXVg4UXqpgoIjpyePRnSwvw7LPiEX0NDcldoOcCg1G7k7WoHgqxGFo1KI5PO6DWHPNiHUcnUEYN19cnuzWMdHQAisZ+KqmuZi7MVD8XovX+gMyO3JVIJBKJOnbXdNODEhHY3X0GDQ37ddujXNQvKbnEtXhPI7wWR0rFSXeSXeeE4sxJFHKUBAKjkJubZSgcdnY6F5FpB5TzuWZNCdraOlBV9TLKynYgEokXl5QuTjNOT7vE3GHDLsD69beqpgTZNV5E6hFyt1929gXYvXv2IIFPZN6xy+maibh5T+IkPlCyfPk00uukcCvJBLz1iUUikWQsZoSpRGprvVHLTwuqu0qLo0cHi0FUMdGM6AiwxemSEuBrXxOP6KuqSr5YoSeuJdLc7GxbEolG2TlSgwttbjgRqQIpwIToQCD1RRc17I4athu3xGC3UMZ+is6J6XIuRMYekLmRuxKJRCJRx4mabhy1xVvqImlVVWtce3hEoZsLwWbxWhwpBafdSXadE639+P36HwTz87Px3nsPoLHxNt3totEYvvrVnZ6v3aV3PpcuvbY/0rK+fr/q67kItnjxy6acnlbE3MR5IRic5Oh4odYj5MRiQEfHKfj9PpLApyVScXFUDy+6f5ONk/ckI5TC7vTpl5BeI4VbSSZwQbIbIJFIJIB5YQpgQsS6dd4T+hLhDo/ycvahWjTWdOADPBAMsv1xMTESUd+fz8d+X1xsufn9i9QLFzIBiAJfoE+m+5IaV1pfz86TW+2kuFy5E7GkxNm2hEJAby8wb57xtp2dyb+mdmN31LAafMzn5gI9PebH//z5wJgxya9Zagd8Tlm8WFxw5Q7UmTOZiJiqhELsGAIB43mVR+6m09iTSCQSiTm40yfx8wR3+lhZdA+HD2Dx4pfjFtwDgVGYP//zwvvq6DiF2bN3xv0sEBiFdetu6W9fNNqHtrYOHDt2GuPGjURxcSCprrpQaAqCwUmeapMebriT7Donifs5fvw0qqpadV/T2dmL9vajCIWmYMuWWbjnnt/qugMrK1sQDE7y7PUC1M9nV1cvKip2kt1tRoKY0ulZUhIvhHDxcfA4H436evXaflrzwrp1t+DIkQWOjBezYjXldXrHEwpNwZw5V+DJJ/dpvv6eey73dB8DlHPrSYwYwf4/dKgz70W5J7k1r3LhNhI5pbNGJoVbSWbg7VlKIpFkDGbdcLW1LI4yVRZBrdbOS4yl1Ktl50SdQ9GIPqVYmazYT5G+5WY7qS5Xt5yIIn0yFmNiTTrUWgPsjxoGBo+5QADYvh1obGT/N+v87ekBZsxIvpvWLpSRwsuXi722s5P121Q/D8OGAevXG/eJTInclUgkEok+TtZ004oO7Og4herqdowaZX3VODGqMFkOET28Gkeqhl3RjUbYdU6U+7noIpoYyYWcvLxsXdEvlWp3Kc9DcXEAVVUtjjyEqCWCidTbNIoUbW4+ZEvfSHTgjR07wtR+jERuo+PZtu1dNDX9SXcfv/71u552Lyvn1vvvfxEAcPXVz/TPrXZGclLuSQsWvIhLL93gylyfqrHNEokTyF4ukUg8gZ6ApUZhIVtEf+yx1HO9KBe6KyvZz0RFAKVopCUm5uUxcSYnx16BRjSiL1k19Di8b1G+SH3wAdDa6niTANBdrs89547AJiq+d3QAq1Y52ya3MFs7raBgIGJ49272h8cNf/wx+zsxftiq+K9sczrEXQIDkcI1NeIPgHAXXKqfBxm5K5FIJBIqIjXdRBZ3KfW0Tp06b6Xp/e0D2EKwaH0yyWBSeZFb1K3odKxpshCNtBRB7xxTxFwnHzRQovYQwNe/vsuwtqMSNZE7cQ48d+4Tw+N56KHdhtfDywKzlrB59OhplJfvwKOPttr6wAXlntTdfWZQvcqOjlMoK9uBFSvabRdRUzG2WSJxAu/d+SUSScaitSBeWAhs2aK+iJ6q8IXuujomYIqKAImiUaKYmJ/PFofr64HSUvvdQWbECzvqOJolFBoQWY2oqHBnQb24mL7I74ZoqhTfqVRXp774EA7T+4aS2lrgz39mDx/MmQNMn87+zJnDxvawYexv/n/lAwp2iP/p6P4y0wc5yXQV20UoxOZsCjxyN9XHn0QikUjEoYoazc2HhBZ3nRQfEuELwU6LCZmCm4vcdjqFRN2KbsSa6mHnsSsRFSpZVOEoV5yeIg8amEVPqOLzhNF3JTWRW01MDAQ2GB5PZ2cvqd1eFJiNhNpYDHjyyX3CD1zo9X2r56G6uh2XXrrB9oc9RFytEkm6IoU/iUTiKZQL4kqRb/Zs7UX0VEd5zM8+y0Q7vQ+2WjX7/H4WA7hu3eBaUU64g3i76+po27/9NnPTJWtxPhikbdfT486Cut9Pq6kHuBf3KeI64qRy5Gc4zK51Vxf9NXa5ja2K/5x0c3/xPhgQWKPgruKamuTOMXYg2g/SQfCUSCQSiRhUUaO+fr/Q4q6Zxdvc3CysXn2T8OuMSKXIRq/gxiK33dGsem5FgPWDsrLJ/e5Vt2JN1XAyllZEqOTHvm7dLa44PZ12WRoJVT4fm2cSRW2/P/6gE0VuLTGRKupRcEpgtoLZBzj0Hrgw6vt2nIdI5LQjTu9Uim2WSJxA9niJROI5+IJ4Oop8WvBj/trXWK0nQFv86+1VF4KiUSbC6D3dZbdI4/cDixbR4vlWrnTGfUhFJMrSLScVVYysr3fvnIVCTCjOz6dtn6qRn3rjRY3KSufcxlYdgJ2dQFkZsGJFeohA/HzU1oq9LtlzjB2IzlNuxhNLJBKJxBsYiR/A4EVxjt7irpnF2+7uM/jCF8YatscsXnTUeBknF7mN6qKZXbDXcivyPlxfv79faGhuPpSUWFOnjp1DGdMcpcDFz9348fFjt6BglG1OT6ddltSYyGee+UqcqP3xx4s1RW5KbLEReXnaEaNOCsxWsTJnqj1wQen7Iv3XCOn0HsDIYeyUA1mSXkjhTyKRSDwGd7zk5Kj/XsuR1tbGRBg9nBBpROszJqs2mWiMYGcnc9842U6+yG+Ez+eus2fYsAEBmkIqRn5SxgvABNDt25kzz8kHEexwAFZXp7bopcTvZ67K7dvpIjQnlesfmok7dSueWCKRSCTegFLTLRrVXvHWctOZXbw9caJX17VlBS86ajIRp+u8Kd2KlZXXfPqe8W/GhQYArtbucqPGnZHzEQAeeujvNV2cPidU90+x02WpJlRQhaoTJ3rjRO1hwy7QFLmtxBbz4/nJT27t/3/i74HUr5upB78m1L4PwJZ7AL83tbZ+YH4naYKRy1Lr99u2vSvFQEkc3pulJBKJRIJgEMjOVv/dwIeseCGIWkPPCZFGpOafVvvdwEhUTaSry1kBgbrIz509btT644RCYo6rVIscpI6Xujr364lyx9vu3fS+yunoSF3RS41QiB2TSPxsqtc/FI3cdSueWCKRSCTeQa+mGxdOjEhccKeID2qMGzdSsz1q8H3n5qamoyYTcaPOm98/BMXFAWzbpu6eUwoNweAk12p3uXHsgN6YZv//wQ9uGiRwOe1EBGgPGlBEMC2h4uDBj0jtEBG0mpsPkbdVojye2bMvd1Vgtgs73Hf8XIv0fb17kt5cr0ZFhf2Rn6mE0bh+9NFW1d93dJzC7Nk7HYkjlqQuUviTSCQSi0SjLGqtqcm++lJGbiQ1IWjcOPr+nRBplHGFy5frb5sMIYsTCgFbttC3dyIiNbE9PN7RCLdq/XGWLaPXWku1yMGDB2nbma29ZxW/H5g+Hdi4UfzJyVQWvdQYNgzYsIGdB9EIVKddu04hGrnr9DwlkUgkEu+hVdMtGJxEer3aQrqogKcU5xJdW3l5WaqvCwRGY/v2u9DYeFv/fhL3C3jXUZOJOF3njSMiNLhVu8utYwfUx/Rbb31ddVs3nIjKdlkRwfSEjJqadlsfAgiHD6C+fj9p28Q5KvF43KibaTcUoVaLxHMt2vfVzteRI/P753oqPT1nHan3lwpQxvXatf9JjrGNRE6hrGwHqqpelg7ADEV+ipJIJBILhMMsWq+0FJg7d6C+1IoV1oRAqhtJuR01NhJwTnTjcYVXXUXbfs8eewVTKiUl9DpagPN17LxY6w8Qjx1MlcjBcJg5X/VgX3zYuEomou4vTmcn6+OpcD0oiLiKlTjt2nUSHrnrlXlKIpFIJN5DTfywGs2nFrtIFef8/iHo6TmDdev2o6vrjOr+16wpiatPlmqOmlTCrhpQTtd547gpslFx69g5VEHTLScix6wIRhEy+L+tPgQQjfbh4Yf3GG7H58BIZKHh8bglMNuJ1txaUDAKjzxyrerDlGrn2kzfVztfvD3cvUolE+v9Uca1XpS32vZAfK3UTBRUMxnvz1gSiUTiUcJhtqCc6Mzr6GCiglIIFF10prr3lNuJijRUcdEM1PavXDlwnsaNA6qq3BEBzdTRcrKOnYho67arRyTyMxUiB6NRdg4p1Nc7V9NPBFH3F6ez0/vXQwQRV7GSVHbDicYTp2K9TYlEIpHYix3RfHzxtq7uFmzfThfn9Bb5+ft/+9ut/Yu5qeio8QpGop5RjSgR7KzzpofbIhsFt45dFKr4uX37AducPmZEMIqQ0d19BrW1RZYfAli1ai8iEePzEouxOVCvTmCqo5xbf/pT5rh7662v44knSjRFwZqaIpw9G+3vL3b2fd6e2toiUvu5cN3QsD+jxD+nH2qwMwZYkhqkz6wmkUhSEidiMt2AiwcUi30kIr74zoUg/Q9Zg91IIiKNSDSoKEbtV6OzkwktXCzdts3ZvsEX1EXEFKfq2IkIkclw9YhEfnpdZDGK0eXU1Lhf208PUfeXklSrv6gHdxXX1HjLteskovHE6XS9JRKJRGKOUGgKtmyZhby8+KLhgcBobN48Czk5WWQXmIg4Z8aFlIqOmmSjJupdfPFPsHXru/2/t7P2m1113ozwosjm1rGLQhU/n3rqD0l1+lCFjMmTL4ybZ3bvLsfPf/6VOCFKj3D4AKqr20nvVVl5jaWHC+xy0joNn1vLyy/v/z8weE7nYlx1dXvcQwLNzYds7ft+/xA89lgRtm+/Czk56lHQiVRVtWaUS83phxpiMfZnwYIXsWfPEc/2XYl9yE9UEokkaWjFZKaCW4EqHgDKjH36YqxSCFL74sOeUlN3IxmJNG5EGBq134iODmD27MF9w24xMBRi70WNUXSyLqFIrT+3XT38eqaDyEJ1uk6e7Gw7zGAm7pLX02xoSC8xyGuuXafh8cQUUq3epkQikUjsJxw+gKqqFnR29vb/LC8vCxUVl2PJkhZhFxhVnPNiVGO6oSXqdXWdQUXFTjzySKsjtd/ciGb1qsjmxVhaI5E0EaecPkYimIiLk88zw4f7cd99v8OMGVtJ8xR3GlOh1kFVw04nbTJRnuuamnbNhwQA2N732YMpM8nbZ5JLjfLwg99vYoEtge7uM5gxY1tK9l2JGFL4k0gkSUErJtOMOy4ZiMZk8sV3EdGIL/JfeOHg3+Xmar9OKdJof2FyPsLQbE0uLbTEQKt9ZdgwYMMG+vZORqRSa/0B7rt60iVy8OBB2nZOOmKtEAoBf/4z3dnLqapKnQcrqHjJtes06VpvUyKRSCT2oycMrVmzz7QLjOJy8WJUYzphFKUKAKtXD77GSqzUfnMjmtWLIhtvl5diafVEUjWsiL5aUEQwipARCIxCNBpDU9M7WLGiHWVlYm5VI6exEiuOUbudtMmGUn+xsrIFweAk2/t+ScklZOHaib7rVSgPPyxZ8iXVtT4zpGrfldCRwp9EInEdvZhMbj336uIsjyZ9+21zrzcjGn300eCfGdVS0xLdAgH2c7ciDJU1uTZtEqvLRYELxStWWHMBei0ilYKT7kMtUj1yMBoFGhuNtwsEnHXEWsXvBx57DNi+ne5WBVLnwQoRvOTadZp0q7cpkUgkEvuhCEOJUBZVqS4XL0Y1phMiAocRZl2XbkSzek1k43gtllZLJNXCiuibCFUEMxIyYjGgt/eTfnefVlyn3jwl0pepjtHEBx3OnfvEESetE1CjSKnRzA0N+wHA1r5vRri2q+96HaOHH7TqNJrBa31XYj9S+JNIJK5Dicn04uKsMpp05Upz+xARjYwEUkBfWEkU3VpagMOH3a9bxmtyzZkDTJ9u7765UFxdbd0FuGyZvjvR7YhUCs3NzrVFC9HIQS+N47Y2Jn4ZMX++845YOwiF2PFQHW9mYodTAS+5dp1GpN4mkH7XWiKRSCT6mBWG9BZVRVwuXo1qTBfsjEgdOzbbeKMk4jWRzasoRdJvfesLpNdY7UdUpxgXErSEDF7nrbv7DOl9teYpqoO4traIJB6rPegQCGxwzElrJ2ptv/rqZ1S3pfYDp+rsiQrXQObERBs9/KD2+y1bZiEQEBcDvdJ3Jc4g75wSicR1qIuuyRA1tNCKJqViRjQyEkgp8aFK0a2kJPliBne02RFLoIVZV5PfD/zoR96ISKW6eurr3Xf0iIqTFKHNLVK5vp8Ww4YB69er91s1+LxRU2NPnUyvIDJu3n47dY9dpN6mmYhpiUQikaQ2VhdFE18vusAPeDeqMRWwq14aDQe/kElchYukZWW0saXWj6guMYDuFFMKCYlCxe7d5cjOvoDU3kQS5ylKvcNAYDSWLZtmuG+tBx2U9VJF2uYmWm0/epS1aefOQ3E/F5lPnIqE5P2irq6EtH0mxUQbPfyQ+PvZsy/vH2OVldcIv9+ePfrjXpKaSOFPIpG4DtX19txz3liY1XPeUTArGlFFilRyryhFI6fEPyuuJq9EpFJdPT5fchw9IiJLVZV34gapc49X6/tpYaae5sqV9tXJ9ApGrl1Oqh+7aL3NVLpHSCQSicQaVhdFE19vZoEf8G5Uo5eh1kvLy8uy5f1OnPjYlv1IvIPZqF1qlC+HKm4lbqcUKvz+IaZjaxPnKSOnsc8HrFtn7DQ2E5Vs1Da3oDyk8d3vtsUJOxTBNHEfTkRC+v1DsGjRNTIm2gb4GKuruwXbt98l5ABcuXKvI85OSXKRwp9EInGd4mJaPabOTm84FSjRpADwve8xMcQu0YgqPhw8KLbfZGNGpBCFO11aW8Vf64WIVKqrLpmOHqo42dXlnVpjRo5TN+JcnYL327o6sdelU90/PdeuGql87CL1NlNNyJZIJBKJeUQWcpVoLaqaXeAHUjOqUcT1ZCci9dJ+8pNbbXnPTHLOZApmonZFonw51L6jt50ZZ5ye+GOH09iOGppdXTRnoB0o56uGhv2Gbe/oOBX3kIaX6uzJmGj74Q/g7N49Gzk5w0mvccrZKUkecsRIJBLX8fuBefNo23oh7pPqlli/HrjySuAXvwCWL2d/du82LxoVF9PEsY0bveGMFEEprlVW0oRgM1RUmFvU90JEaijEzg2FZIwTauSgl+rK6TlO3YxzdQq/H1i0SCxO10vXxw5EHixI9WPn9Tb1rnV+PhM4UzXaVCKRSCRiiC7kKrdTW1S1Y4HfKxiJeqKuJzvbJRKnOnv25XjkkWs19+fzAbm5WdI5k6GICGBmonwB885CJaJzBkX8seo0tiOmc8mSVlceGEicr6qqWkmvSzxGL9XZkzHR9uP3D8H06Zdi48Yvkx6OddLZKUkOUviTSCRJIRikbZeMGmaJUN0SPT1MaJoxg0XJrVwJ3HffgCgTjbLF16Ym9ve5c/H/T1yU9fuBBQuM37ejwxvOSFG4uFZXB3z4YbzDbssWmpvMiJ4eoKwMWLEiNRe9vT5OuMhiJNxacWDajVfiXJ3CTJwuvz4bNjjXLjdRPliwfLn+tqlcB49yrTs72YM2qRxtKpFIJBIxtBZPCwtH45FHrh0U/aW3qGrHAr8XMBL1zLie7MJMnOoTT5Rg69ZZyM/Pjtu2sJBdy8bG2wDY45xJlgtSYh6qAGY2ypfqzgKg2XdE3clU8ceK09iOBxg++OBvaGjY7+h40ZqvKKgdo5fq7KVTTLSX5k4RgddJZ6fEfcxVUpVIJBKL8Mg9owhNXsMsGEyeC4e3NRIRr/PHo+SWLmUCn/J4/f54MSoQYIu4SuFh8mTa+6R6DScuAioJhdhi/LFjTHzt7ASWLKHFriZSXQ00NrIYwFQSdqjjBGB1KJMxTkIhoLeX5uKtqGAO1WRfg1CInStl/youTl2nXyJc3Fy8WGy8/PM/s3lq587kXyOr8DklHWulKhG51vx+lA4Ct0QikUj0CYWmIBichLa2Dhw7dhpjx44AEMOJE7348pcnAPDhxImPMW7cSBQXBzQXx/kCf3n5Dvh88d+F1Bb4jx07bbhPt+GL5Inf47iot3nzLCxZ0qLpemLfR1sQDE5y5JjMxqmWl1+Ou++e3H+NE8/7tm13YfHil+PEgUBgNOrrS8mL6OHwAZV9jMK6dbek5EJ8JsEFMD2sRPlyIeHhh/cgEhn4fUHBqH5RcMKERs2+Q5lbamqKMHnyha7NKVyMjEROWarzp3Tf2T1erNQhDARGaT6kwevsrVmzT/P4fT42hzj9oAel73odL86d/HNBTU07Vq7ca7i9U85Oibt445OYRCLJOFKhhhmH2lY1YjH258knBy/KJjrQ1OpNUd2G6VjDKTFuc/bs+Np7tbVi+0vFel4ifa+jA1i1ytn2aEGt19jT451r4IU4VycRcb0lcu+93rhGdpCutVKVKK/1s8+yeE81+P1o8eLUdEBLJBKJhE402tcvCB08+BG+/vVdmDFjG+bOfR4zZmzDffe9gOHD/SRHjFH8GoCkRGRSoEQZfvObu025nuyCibLmttNzN1l1ziTTBSlxBzuifH0qlr29e4+S+o7R3PLYY0Wu1gilOBlFsWO8iNbyS4S3/fHHi3XPo6yzZw9enjtZ9CdNVE2FCG+JMXK0SiSSpCFSwyzZbgzuqsjJce491OpNGdX5Y/E6bLtMQCnWPPYYsH27+DVJtXpeIuOkujo5gg13JlK/EKXaNUhV+HipqRGv+7dwIYsjTnV43zQiFWulKuHXuqCAuaP1SOZDAhKJRCJxnsRYy+rq9jhHDiC+AKklIgFI6gKnUZQaJcqws7OX9F7OuR+o1h1xi4/Z2EOztd/swEvxeOkONcq3qGj8oGuiJ248+eQ+ct/xWrSjnhi5dessoXhSwPp4MVvLTwk/llmzJhluK+vsWSOZcycVSsyu3+8j3xsl3kZGfUokkqQSDLL6ZEZ4wdEWCgFjxrAafk6hdDhyF9IPf8h+p/3UVfq5laiIXpPE85sqUMcJwASbmTPNP5VoBu5MLC833pZfg4YGYNGizO27bqK8PolROlp0djLBbP361I6F9PuB+fOZKK4Hr5WaSvOCGtSHZKqrgalTU/vaSiQSiSSeaLQPq1btRXV1u+G2ZiIsE+PXjBY4nY7IpESp2SnW2eV+ULoxx40biQ8//Jj0uhMn3FuEFan9JhrJl3j8yghHL8bjpTOUuM177rkcEyc+Peia9PZ+oituaKHWd7wW7ZgYlazsp0OG+FTPlx5mx4tWTDGFuroSXHTRSIwbNxLTpl2E3//+d+TX6h2/RB8n5067UI57LaLRGL761Z3w+32YNesyF1snsRs5aiUSSVKhOIUCAe842kpKxJwzZlEu3s6axf4ePz5+m0BA1moCzF2TZDtIRaG6loABwWbnTmfblIioK7aqCpgwIX0iJb0Ovz7UWFaA9aWyMmDFitR2w2VKrVRA7CEZGfkpkUgk6UM4fACXXrqBJPpxtCIsqY4r6gJnQ8N+290N1Cg1qliXn59t6Hqyo65VonuntHQLqqpaSK91M3bNSu03PdSOn8fCejkeL53Rc3gtXXotVq/eN+iadHScQnf3GUvv60b9MCvuUS23rNb5oiByzGZr+fH5atGiayzFpJp1C2cy0Wgf9ux5n7RtsuvnhUJTsGXLLPj9+otoyXYnSqwjR65EIkkqyhpmWl+2enuB5mb32qRGNAq0tgJbtjD3COCs+Ke2ePvHPw7Ut2tpAQ4flqIfYK4GoxccpCKIHmNnJ6vT5jahEBsjVFKx7mIqw2vB1dWJva66OrVF2kyqlSrykICM/JRIJJL0gAsmiXGeVJQLkHrCjN7r9KiqarW15p9IlBo1yvAnP5nR///E3wP21LXaufOQqrDV1aXv5LNTeKRipe6gFkbC3oIFL3o6Hi+dUYvbPHTofjQ1/cmU24wCRci2ItyJzGWiJJ6vuroS0utExHujByvUkHX4kgfvbytX7iVt74X6eXl52YhGtQc4f3jn9dePutgqid3ImUAikSQdI6dQT4/74gAX+pqamNtlwgSgtBSYO5ctgufkACMduFfr1exT1rfjMaASBu9DRgveqVwTMRQCamvFX+e2o0fEgRmLpVc9uVTA72cRq6Iu2Y4O5v6rqmJzYyo5xYqKjOdLv59tl+qIPiSQrLqgEolEIrEHs64QJXwBUsRxFY324fhxutBop2tLJEqNR5oB+qJeefnljte1+s53XhWORkzeQr69dQeNxNpYDLoOMi13KuV9Zb1AGokOr/b2o8LCEwWqkG1FuHPDPao8X4sWXUN6wKC4OEDuk2YcYbIOX3LQ6m9qJONBDi2ofezDD5PrTpRYQwp/EonEEwSDQHa2+u8GnvJzZ7E5HB4s9HUkfMfo7gZOET4HFxYCjzzCbvBGi+yyZp81uJtJSxxLh/O7bBndzcPHzeuvO9ceNSgu3kR4PKkUINzBjEuWU1/P5sZUcgC2txvfO6JRtl06IPqQgFv3Vokkk/D5fKQ/JYTCoi+88ALuvvtuBAIBDB8+HIFAAHfffTdeeOEF5w9E4kmUC8cNDftNL84nLkZTXXR8Qb6qqpX8Xna6tkRjKPWiDJWL5Gqup8OH59u2iE5xZOblZem20S2o9QSp25lxL6khIoZQhCMpDGrjRBQhVcjWElI6Ok6hrGwHtm17V/O1InOZXVAfMGhuPkQWM6mOsLq6EkfmKwkNkYdvvObIpPaxiy9OvjtRYp4Lkt0AiUQiAYC2tsHimhL2lB/bjrBGYppwmLkLrUZa5OSwyEPuzJs2jdVTUh6j3x+/2BoIsEV1Gd9pHr8feOwxYOrUwec7Hc4vF2xE+uiHHzrbJjW4AzPxGujB68nV1rKabOPGMWdmqoq0XodfowcfBLq6xF/PY1pToc4otXZfOtT44yxbBmzcSBt/btxbJRKJOH19fViwYAF++tOfxv08EokgEongN7/5DR544AFs2LABQ4YkfwFJ4g7h8AEsXvyyZRElcQGytfV9kotu1aq9qKlpN/VdSenaKim5RHfbaLQPbW0dOHbsNMaNG4ni4kD/Qil1sVK5XSg0BcHgJM19criLJ1nU19+CgoJRum10AzPnWA+7RCTq+3HhKLGfcsfXtm13AcCgsRQIjMK6dbdI8QTmowj53LJ06bVoavpTwvkdjfr6Ut3zSxFS7rnnt2hqAmbPvnzQ70QcwXaOdf6AweA+xY4ZgGGfVJ4XHlMciZxSPRc+H9v3okXXeEJEylREHmrIycnCww9fg2BwksOtosH7mFH7u7p6MWyYS42S2I4U/iQSiSfwwsJsNMqECjty7Ht6mGDBRYtQiLka29rYMYwbx2Ll2tsH/i9FDvtQO9/pcn5FBZsTJ1jfdvvY+TVoaGDxkFSqqwf+HQgwodPrwlKqEgoBM2ey89zZKfZaPk/Onw+MGePt+OFMqvHH4Q8JlJXRtk8n0VMi8RL/9E//hIceekjz9yN1cuOXLVvWL/p98YtfxKOPPoqJEyfivffewxNPPIE333wTTz/9NPLz8/H973/f9rZLvIeWmGGGxAV4qjCzbt1+y+9v9F5q4qZSkKEuiCdGqSVb1KNQUDAqKW1MFFqLisabOsdaWK1nJfJ+5859goULX9J0fPl8wIIFL6Kn5wxZhMlEKOMsJycLWVn+ODcrn1uCwUn48pcvQ2vrBwCAkpIASkouMRSpKEJKNBpDRcVObN/uG3SdRB3BdqL1gAEATJjQqNsnKytbEAxO6j8/3EVYXr4DPl/8GpXXnGOZjEg/6u4+g+rqdmzc+JYnHjDw+4egrq4Us2fv1N1u2bLX8OSTF7nUKondSOFPIpF4Ai8szBq5DkVJXEjlNfqUSIeFc6id73RBRLD5538GVq9OjoDG68mtWcMcYqILRbyuXG0tczDZKSxFo+kpDIsybBiwfj1z75mhpweYMcPbIm1xMZCbyyKatcjNTc3an3rwyE+lmK7F8ePJeUBAIkl3xo4di6lTpwq/7sCBA1i9ejUA4Nprr8Wrr76K7E8z8a+77jrcdddduPnmm7Fv3z48+eST+MY3voFJk7zxBLnEGazW8gsERmH+/M9j8uQLVZ1kVGGmp0e7DhsVvfeiOLVCoSkpuSBeUDAS7733N1uENDvRElrnzLkCTz65T/U1sZjYOaaKSN3dZyxd03D4AB588EV0denXC9SqJ6glwmQiFOGpsfE2VaGLR1oq+9Qzz9DclCJCitp1stutKoraAwZUR3WiC9HIRZhs4Uhirh956QGDvDyNeksKWN+Twl+qkrl3MYlE4imKi2m1y8xE0lGx2/HgZfdINAq0tgJNTexvWd8p9eCCDaV+JI9lTEZNNiv15DjV1aym3Natg/ttYl8+d854m23b4ut4KmvWZeLY4C7S8ePN74OLtCtWZMY5SxWodUGrqlKrbqNEku7U19fjk08+AQA0NDT0i36cESNGoKGhAQDwySefoK6uzvU2StzFSo202toivPfeA7jpJu0bAhdmtD5TcmHGCsqagmqI1Oai1u3zEj/84U0A9GuAOSU0adWy06qlFomc0hT9zECpgdbYeBu2bzd/Tfmx6Il+FJQijBqZVBeQMs640DVnzpUoKbkEzc2HNPtUefkO1Xp2SkSElA8++BtaW9+P+xllLtObh5zAigvR6dqjEmvw/iaCU7UmzeCE81XiLaTjTyKReAK/H1i7Fqio0N9uyRLg7rudcSXYJdSxJza95R5RupsOHgQaG5kYxAkEWGSfrK2WWlBr6Q08vcriN5MR+2mlnhzAji9xfsjNZX8rnVyJtTPVtlEjEmHCVaIzTOlkS2eXYCgE3HEH8PvfW9tPdTWrLecl99+qVcbXv7s7PevcKeuCAvqu21Sq2yiRpDOxWAzNzc0AgCuuuALTpk1T3W7atGm4/PLL8e6776K5uRlPPfUUfEZPAklSFjOLc4WFA7WlJk58WreWGcXds3jxNaiubie9txnXlmhtLmrdPq8wa9akpLh3tBx9a9eWYsmSFl2hVQszrjgt91JBAXOjnj0bxbhxI/Heew+gvf2o0DW16ohVQ23MGcXQpiMi48xIvKf0G2rdMU5FxW+xceNtQnOZ245gqy5EN2OK9eqrSgbj9w/RdUdr4VStSVGccr5KvIMcvRKJxDPk5xtv88EHbHHWCbjr0MqaycCHSXcFAT2XUjgc726qro4X/QAmqlRXD3Y/SbxPKAQcOQIYPezPPlyy/pEMQiHW7yjjnEp392BBJ9FtpraNGvxLYeK2XAx59FFtl2C6wOesZ5+lucS08JL7LxymRV0C6VvnjgvvBQX628Vi7M/Chcw5K5FIksPhw4dx9OhRAMDNN9+suy3/fSQSwZEjR5xumiSJUBfn6upK4lwhAMjuGyN3z7Jl00hOmq1bZ5lybZlxxSS6jby+QO22e0fP0VdRsdO0i9TIFadF4vHX1hYBAKqr2zF37vMoLd2CiROfRk/PGaFrasURq0XimNM7lxQnWypDHWdU8b619QNN16TSHUqhp+eM8FzmtkjrRReiGuHwAUyY0IjS0i3943HChMa07ttWiUb70NT0J9OvT7bjjtI3RR2NEm9h6VPRRx99hD/84Q/4z//8T5w4ccLUPn73u99hxYoVWLFihZWmSCSSNIC66OrU4qwyktBI/CssBB55ZPDieCDgvlsiUdhTChLhMBMtRGsXJjMaUiKO3w9cRIxdr6hI3nUViSf1ClwMefLJweNIOU7SKSJ01iwmJre0MJcoYO568YjWZPW3aJS5Yal4OZ7ZKtQHBABWNzQQkPO/ZAD5nc88W7duxVVXXYURI0Zg9OjRmDx5Mr7+9a+jpaVF8zVvv/12/7+vuOIK3f0rf//OO+9Yb7DEs1AXjhctuqZ/cR4AOTqToydMUeIa6+tLUV5+uSlxK9m1udzCLbGSEp1qlWPHTgtHX/LjHz7cj5qadluENNHF89zcLN3Pton1FkViaDMZ6nWoqNihKy6FQlOwdess+P30LyAic5nbUOfOZD64kMnCthWsPnSQ7PsZ75ta94RYDHj8cQ9FmUmEMRX1+fvf/x4rVqzAG2+8gZiid3zuc5/Dt771Ldx///3wE60uzz//PH784x/D5/PhscceM9MciUSSJlAXXZ1cnNWKTtSKwvzBD5Ib/ceFvcQbNRckcnLMfbFLdjSkRBzquOjpYW6sLVuA2bOdbZMa1HjSVICPkwULBh9PXh4wbx4bP6kYCer3s9jLkhLWfrPXq6MjefGRbW30NhcWeiue2QlEHhDo7JSxnxL5nc8OlCIeABw6dAiHDh3CL3/5S/zDP/wDnnnmGYwZMyZumw7FxBUwsF8XFhb2//uDDz7Q3fbs2bM4e/Zs//9PnjwJADh//jzOnz+vfyAZDD83XjhH69bdjHvvfQGAVnzdTejri6Kvjz199NprHeju/hjZ2dqLyV1dp/Hqq3/GjTfG97Ubbhj4YKnc56xZl2Hbtjvxne+8ikhkYJE/EBiFxx8vxqxZl/WfK619aDFt2kWYNGk0jh49rfr9xedjsZDTpl3kietBJVl9iHL9rfLee9244oqNcX2hoGAkfvjDmzBr1iTN10WjffjOd1qQlaXeNp8P+O53W3HHHZf2iyHRaB9ef/0oPvzwNC6+eCSuv358/+8uvjiLdJx5eVn98bdqY4kTi32C5uZ3+4/ByliyipfmICOo16G393zcdj09H+Pee38L4Pb+cx4M/h2amm7H17/+O9J7i85lbiMyd9qNUR8yMx4l7Ly1tBwxNccq72dnzpzVnNvcIWpwDGzMpMIclCmIXAtfLCa2JLxs2TI8/vjjAIDEl/KaAp/73OfQ1NSEz33uc4b7W7RoUf+XwGgqPx6fZpw8eRJjxozBX//6V3zmM59JdnPSivPnz2PXrl244447MHTo0GQ3x1NEo8wdEoloi1V+P/DrXw/UK3KyLV6p5aXVZ/j5clo8aWlJv7pX6Uji+MnOPo+mpl2YM+cO9PYOnmvcGktaJNadrKmx7+ljr6GsE+hl9O5P3NFYUcHEYxF43dPDh92dR5uamAuawvbt3r8+dtDaylzhVAIB5hTUu27yc423sOszvPzOZ42RI0firrvuwvTp03HFFVdg1KhR6OzsxCuvvIL169ej+9Nc6ZtvvhkvvfRS3Nh58skn8eijjwIAXnjhBXzlK1/RfJ8XXngBd9xxBwBg9erV+Pa3v625bU1NDWprawf9fNOmTRgxYoSp45RIJBKJRCKRSCTu8fHHH2Pu3Lmk73tCjr/169fjBz/4gebvY7EYfD4f/vu//xvXXXcdNmzYgHvvvVfkLSQSSQbDozb1hIholC08O+1C4G4XLyPiZrFCuta9Sjco40dJNMocf8kSPBLH2NSpwMMPD64/mQ7wmnfcQZuqDsDp04GNG9Vdxnrw+pJtbe7OqwcP0rarrc0M0Q8YqGWr94CNko4OYNUqIIMMWhLI73x2EIlE8NnPfnbQz2+99VYsWrQIt99+O95880288sor+Jd/+Rc8/PDD/ducOXOm/9/Dhg3TfZ/hw4f3/7u3t1d323/+53/GkiVL+v9/8uRJFBYW4rbbbpMPeupw/vx5vPTSS7j11ls983CDnvNJyWuvdeDOO//VcH/PP3+37S6lRKhtBoCdOw8NcsXk5LC+3tMz4FqlOMu8QLL60CuvfIC77voNaVufb7CLlP9f63c5OcPjrkfi/goKRuGtt76uep23bXsX99//omG7Fiy4Gnl52fj+9/9d9T0A4Fe/Yi6xnTsP6Tpi+XacaLQPU6f+HEePfmx4DK+/ftTWsaTWx7X6sxfnID20rgMVtXNI7ct2z2Ui8xYFketuJ0Z9iDoef/rT21BefrkTTUwpeB+n9m+/P74MCHd5AlDdj9ac5QSUzwnZ2T787Gd/lzJzUCbAUzsokIW/jz76CI888gh8Ph9isRiuu+461NbW4oYbboDP58Mf//hH/PznP8fPf/5z9PX14cyZM7jvvvtw4sQJ3ScPJRKJREkoBGzeDMyZo18jKxMjKKNR4N/+bcCF6JZAks51r6h4yQGqB4/RnD8fMFj/68crYykUYu1YtYrVhktH6uvZn1RxAKrB+5gZkdbNhwjCYVo/CgSAZcucb49XEH1AAGDncerU1OyvEnHkdz57UBP9OBdddBG2bduGK664AufPn0dDQ0Oc8JeVldX/73Pnzum+jzK6Mzs7W3fb4cOHxwmFnKFDh8qFHAJeOk9DhwKlpZcZbnfTTZciN3cEIpFTmtGZgcBo3HSTs/Ft4fABLF78clwdpEBgFNauLUV+fjaOHTuNceNGorg4AL9/CEKhKxEMXo62tg4cO3YaBw9+hOrq9kH7fe+9v6G8/Hls23ZXUup2ieJmHwqHD+Dhh/egt1e75hy//mvXlqCqqiXu+hQWju6PxEy8doWFo/HAA1erXhMlBw+exN69x/vrTSoZN+4zum3jrFv3X7q/Z6UpXkUweDlCoSsB+FXbW19fOqiP/Nu/vY/33tOvzcWPwc6xxGqpPT9oP2r9ORrtwxtvsCd933jjuONj1Q60rkNubha6u89ov/BTPvzwzKBxUlo6wfW5TGveWrfuFlPzjch1dwqtOYg6HseN+4xn7oPJgtX7fAUff2x8vriAt3nzrEH3OgCYMKFRcz/Kuc3JMf/hh2cI1569v5c+B2U6IteBLPz9/Oc/x+nTp+Hz+TBjxgz89re/jXsC8frrr8f111+Phx56CPfeey/+53/+B7FYDI8++ig++ugjrFy5Uuwo0hgej2PEzTffjNbWVt1tXnjhBTQ2NuI//uM/0NnZifz8fFx33XVYsGABbr/9dhtaK5G4T36+vuiXLPdIsrn6auDQoYH/5+c7+348ni/d616pkRhDuXFjvLuyoIDVdUus+egFQiFgzBhg1iza9l4aS34/cxZNnep+DcDcXKC7e/BTzU7Aa3Cmav00syKtWw8RnDsHLFxovJ3Px0Qwr4xdt+Di7YMPAl1dtNd45QEBifPI73zu8Hd/x56c3rVrFw4dOoSjR49i/PjxAIDRo0f3b3fqlP6i9OnTA66BUaNGOdNYScri9w/BunW3oLx8h6prCwDq60tNLSpGo339wpxStEuELXbvGPTZqqPjFCoqdsb9TLmo7vcPQUnJJYhG+zBhQqNqGwZqkrcgGJzkeUHELbTOuRLl9Q+FpuDuuyf3X8+xY0cAiOHEiV6MGzcS7733ANrbj8Zd6y1b3iW15dix06o/Ly4OIBAYpSnkUGHrAn9DW1sHSkouQSg0BcHgJFLf1Gqb2nZ2jSUmGrysUVcwvj83Nx/C4sUvo7v7YzQ1TcSdd/4rcnNHmBae3ETtOkSjfZgxY5vha8eNGznoZ07OZWpojaFI5BTKy3cIi3Qi1z0Z81hXVy/8fh+iUfXByIVVLlhlMm1tHXFisB6BgPpDBwDQ2vq+7n4S5zanUBtvkvSCPKPs3r0bAFMVf/azn2nGjnzhC1/AG2+8gfJPHyWOxWL4wQ9+gEWLFtnQXAmnr68PDzzwAO644w785je/QSQSwblz5xCJRPCb3/wGd9xxB+bPn4++PuOnECQSr0F1hWRKBOXOT78TJ7prjBZsfT4mZvB/izDwATrzFnrDYVYrr7SU1Qerrh4sQEUi7Odz57LtJkxgr/MKJSVMnKTS3OxYU0wRCrG6Yi0twKZN7O+tW5kQrSQ3d6CPcxL7q9o2hYXAli3x+z9+nMWeJp63wkLgkUfYmBAdR1rEYuzPwoVMpEpFuEirds4S8fnYeXTjIYJwmLWns9N425qa1BRe7SAUYvMY9QGSDz4AGhr0H8qRpAfyO597XHXVVf3/jig+5AUUN7sOgydgPvjgg/5/FxYW2tg6SboQCk3Btm13oaAgXhgOBEabdpiEwwcwYUIjSku3YO7c51FaugUTJjQiHD4Qt53eYrcafFFduR+jRVbl4qiEfs4LCuKvPxdahw/34777XsCMGdv6r+3EiU+jp+cM5sy5EiUll8DvH0JeLNbajgs5gD2fryORU2htfR9NTe+gra0DxcWBuPaKtE1rOzvGErU/r1q1F+XlOwZtqzZGrBKN9vWfu9bW9xGN2rOGyPsUvw4lJZcgEBileb3Z9wVtccmJuUwNI5EOYCKdyHny8jwWDh9ARcVOTdGPY1VYdaqfuQ31gYHvfe//w89//mWcPRtVPV6RBw+cpLPTOCYqEJAPlqUyZMffH//4R/h8Plx//fVxX0bUGDFiBLZs2YLvfOc7ePLJJwEAP/nJT3Dq1Cn87Gc/Izve0p1/+qd/wkMPPaT5+5EjtT+ILFu2DD/96U8BAF/84hfx6KOPYuLEiXjvvffwxBNP4M0338TTTz+N/Px8fP/737e97RKJk1BdIdT6TalMNAo8+iiwZs3g31Ge4mz89AHZRPdUIMDiICdPZuexsTFeWLzwQvaaYND6MaQS4bB4/TLAew4uvx/44Q/p29fXM1HGC23nqNXZvPvuwZGrQPzPioqA9nb9bbQcmtzJprbttGnq46i3F+jpMecS7Oxk+1i/3lvnXgQj95+bDxGIjt/Jk51tj9cZNoz1vbIy2vZVVexelKoxtRIa8jufe2idH6Ug+Kc//Ul3H8rfX3nllfY0TJJ2iLigjBBxwog4IwB154tXFke9jNJ9efz4adI5f+aZL2P69AlxPxO5tpTFYj0RBxgQchLjFM1QWfkyuroGYiQpkYxFReN1XU4A4Pf7UFQ0Pq7NVsYStZ+uW/efJHcYAEvj2u44Sz3scO3ZOZdpISLSUZ1YXp3HKA8K+P0+NDXNtNQf3OxnTkN9YGDjxrfw/e+/0f//xOO1+vCEHUSjfViypMVwu+9//0YAGbD4mqaQhb/u7m4AwGSBVZIf/vCHyM3NxXe/+134fD788pe/xOnTp7Fp0yZccAH5rdOWsWPHYurUqcKvO3DgAFavXg0AuPbaa/Hqq6/213S47rrrcNddd+Hmm2/Gvn378OSTT+Ib3/gGJk3ydsFriURJcTFzbBjVj9q4kdVmSmdH2qpVwNGjxtvl5cU7AAMBttDOF2e1xAzOsmXsvdatYyJGTw9bxN+4MXMWeaNRJuyYEXAGvoR5Jw5v1ixg1y5aW7zWdi3UxEBg8M8o24i+h5Yo2NwsVi8tkc5OJrzU1qbufKYX0Zo4FzmFmfEr65ey61JbS49s9dpDDhL7kd/53OPtt9/u/zeP+QSAyy67DOPHj8fRo0fxyiuv6O7j1VdfBQAUFBRgwoQJjrRTkh5w940VROPqzCxiJy6qe2Fx1MuoLahTOHEiXrgTubYASIvFa9eWaAoyXKw8ezaKZ575CgAffvObg3jqqT8IHQdHKfoBtEjG9vajhi6naDSG9vajcWPHylii9tOenrOav1O6AjdufMu0mGJ3nCUFLbFXLxIxETvmMj2cEOm8Oo9RHs6IRmPIz9evIaxHMvqZk1BjihMfjkg83uLigGHdy9zcLEfjVakP5+TmZuPkSceaIXEY4ccijAqMJ/Loo4/iX/7lX/r/v337dtx9991xhcglYtTX1+OTTz4BADQ0NAwq5D5ixAg0NDQAAD755BPU1dW53kaJxAp+P6ufZkRHB1uET1fCYfpibH19fGzh4cPxi7JczJgzh/3NxYVoFGhtBZYuZe/V0xO/X77I66UYS7vh56CmxlpNOWXtSS/x858bb+PVtnsNtXHE66UZGGMMqa72XmSsKGoRrYlzkVOsWkUfv25Gj6YCy5bR++9AxJGM/Ux35Hc+Zzl8+DBeeuklAMDEiRNRoMhM9vl8CH4aufCnP/0Je/fuVd3H3r17+x1/wWBQOiwltqIWyyYaV2dlEZsvqvNFVrPxgOkMX1A345ZLvDYi15a6WJyXpy4WJEbFzpixDffd9wLy80cIHYPelEeJZLRb4KFEGVL6c25uFun9qqvbTUeBOhFnSSUUmoIjRxagpaUCmzbdiZaWChw+PN8z4o8TIp1X5zGnnYjJ7GdO4fcPQV1dqfDD4onHG4324fz55B53c/Mh0nYffpi5jvp0gCz85eXlAYivP0DlwQcfxC9+8QsMGcLebteuXbjjjjvw8ccfC+8r04nFYmj+tBjTFVdcgWnTpqluN23aNFx++eUAgObmZsSsVEyWSJIA9UFzr9UmswvuXqFSUKAu7OmhrGVXX6++Tbov8irPwcqV9uzz2LEBMbGpif2dzHMXDLLrRyFT6mbajVLwqqyk101LpKMj9YV2rYcMnETkIQlOJtYv1cLvZ85uah1L/qCArPmXnsjvfNbZuXNn/0Oaahw/fhxlZWX94qpa6YfKykr4P52kFi1ahN7e+CfHe3t7++spXnDBBaik3uglEgJaNfyoi4RU0U4PvqiuVwtOGQ8IIC3qR1ERrZ/I0RIYRAQAK2KBllgZiZxCdXU7cnOzyP1FS1jkGNVNs1Pgoda9pPTnhx++htQuNahiSrJrziXW/7MzqtMqTol08+d/XnW8UmNOncBpJ2Ky+5kThMMHUFWl7ng2ckYq3boFBetx8qT+Q3bd3WccOzfh8AHU1+8nbXvxxZnpqE8XyLPKFVdcgVgshjfeeAN9feIfoubNm4df//rX/XEvra2tmDFjBv7yl78I7yuTOXz4MI5+mvt38803627Lfx+JRHDkyBGnmyaR2Ao1gq2+PrUXydWIRtmCKtW9Ysa5wmthUd4jXd1gIudAhIMHB8TEuXPZ39zJlSxBkFqrUUYfmocLXnV1TEDlIqAosRirv7lnjxRVKJw7ByxcSN8+P1/GVKrBnasK05EhVVVsbtu507FmSZKA/M5nnUWLFuHSSy/Fww8/jKamJrz++uv4wx/+gN27d2P58uWYOnUq3nzzTQDAjTfeiG9+85uD9jFlyhQ88sgjAIB9+/bhhhtuwObNm7Fv3z5s3rwZN9xwA/bt2wcAeOSRR4SiWSUSPfSEGeoiIUW000JtUZ3HAxYUjIrbNhAYjW3b7gIAkuiSTojWTwT0BQYRAcCsWECJE01sqxKfD6itLep3idXVlZLaoSVU2iXw6I0ZNfedUX9etmyaacEcoIkpXq055wUo4uyaNSVoa+sgPWjAReHq6nbV3/PrngzHY1dXL/x+7Y5m1YlI7T979qTGQxtGLus5c2i1lqur2wfFE2vhxBjkc7ER/Ppff/14w20l3oUs/F177bUAgNOnT6OlxTjPW42ysjKEw2EMHz4cAPDGG29g06ZNpvaVDmzduhVXXXUVRowYgdGjR2Py5Mn4+te/rnt+lbUgrrjiCt39K3//zjvvWG+wROIixcW06DFemyxdFsi5A62qiv4aUeeK2Vp26eQG42KBnWZoFs2iHhkaibA6bhddpC4IAs6Kgnw86X+xldGHdqEUAbdvZzU4RejpAWbMSP3oT6cJh5lQ1dlJ2z4/n41NKfqpw52rIgnxkQhw772ONUmSBOR3Pns4evQoGhoaMHfuXBQVFeGLX/wibr31VqxatQpdnxZlLisrw86dO/vPUyKrVq3CN77xDQDAm2++iXvuuQfXXXcd7rnnnn7h8P7778dKuyILJBkPJZbN7/cJCSVaIofW6wF1YUorHhCAkOiSLphZDNYTGEREMLOCGcX90919BjU1RcjJGRx3mZOThalT8/pdYpQ+BWiLmlQ3qZ4Ly2yUoV7cJaVdFPT6yMGDH5H2kam1M/XE2aVLr8WSJS26Dxrw2NeqqpdRVqYtFNXWFiUt5jQcPoCKip2GdS6tOBGp/Wflyr2ef2jDyGXt8wFNTfavuzsxBltbPyA9OBKLJceJKrEXcrX16dOn4/HHHwcA/OxnP8P06dNNveGdd96J3/72twgGg/j4448zOoJSKeIBwKFDh3Do0CH88pe/xD/8wz/gmWeewZgxY+K26VCsJgcMVJHCwsL+f3/wwQe62549ezauBsfJTyt3nj9/HufPn9c/EIkQ/HzK82rMunXAvHnG23V1MXeNgQnW8+zcyRZQYzFAWbozO/t83N9Kvvc9YNYsQKQ7vfYa0N0d/x4ULr5Y7H28ys6dTPg8dUr8HGjh87HrlpXF/mjx8cfx79nTw675f/wHc9sok9UKCoAf/pBdXzMo55qhQ9l44gv0ylvvwBdboK+P/ZHYx6xZwJe/DFx5JZurROD9g+/HaVLp/qQ1X+qxfj3r7ylweEll4ULgxz8Gjh6lPRyRlcVO6Nmz8sR6AavjV37ns84vfvELvPLKK3j99dfxv//7v+jq6sLJkycxatQoFBYWoqioCF//+tdx/fXX6+5nyJAh+OlPf4qysjI0NjbiP/7jP9DV1YW8vDxcd911ePDBB3H77be7dFSSTIDiIuOLxPyzL8dItAsGJ6GtrQPHjp3GuHEj0dXVi6qqlrj3CwRGo76+VHMRnMcDDrTF2EFWWdmCYHBS2i1cUheD6+pKcNFFzKVXXBzQPA9cbCov30G6tiLbcqhi5UcfnUF392A3TE/PGZSX7+gXL7kAGYmc0oxQDAT03Upc4Fm8+GWhvgiw/tfQsJ8cZajsu8Dg/qzVru7ugbjsQGA0Hnjgak33mBKtPhIOH0BNjf7rKecu3dGatyoqdg7qb/xBA+5ATuxPavh8wNNP/xHLlqmXb3ISSlSw3+9DU9NMS6Kk0RhVQ3kuvVL3EaA9uNDZ2Yv8/Gx0dfVafsDcqTEYDh/A/Pm/J21bWXkNQqEpKbE2INHGFyN+Czt//jwuuugi/OUvf8HQoUPx7rvvYsKECabfuL29HXfeeSdOnjyJWCwGn8+HaLpYdgwYOXIk7rrrLkyfPh1XXHEFRo0ahc7OTrzyyitYv349uru7AbCozpdeeglDhw7tf+2TTz6JRx99FADwwgsv4Ctf+Yrm+7zwwgu44447AACrV6/Gt7/9bc1ta2pqUFtbO+jnmzZtwogRYkWWJRKJRCKRSCQSift8/PHHmDt3Lv7617/iM5/5jPDr5Xe+zOHkyZMYM2aM6b6SKZw/f76/XqXye3k60tT0DubOfd5wu8rKa7Bt24G4RdDCQmOhJJFotC9uUV1PmFKjtfV9lJZuMdyupaVCU2BxAyf6UDTahwkTGg1Fr8OH5wud03D4wCDRQuvaimwL0K9XXl6WZgxe4nHx6D1AXYCkigeifVHt2PXYtOlOcgxgYrteffXPOHnyLXzmM5/HTTddCgCmr/25c58gENiAzs7ewS9MYPt268KL1THuJfiY07rmPh9zpfb0nBESfdyYnxLnIDfnTq0xqofZ+ctJRO6P69axWOzEOUmkX/h89PmLCr8W1Hbw659Jn4NSBZHP8GTH39ChQ/HAAw9g56eFPH75y1/iscceM93IoqIivPzyy/jyl7/cH3eSKUQiEXz2s58d9PNbb70VixYtwu23344333wTr7zyCv7lX/4FDz/8cP82Z84MfAAaNmyY7vsoY2MSC8In8s///M9YsmRJ//9PnjyJwsJC3HbbbfKLoM2cP38eL730Em699VY5aRJ47TXgzjtp2/p8wK9+5Y4zxm70jjM7+zx+9rOX8I1v3Ire3qH9X2REjzUaBV5/ncVIPvkk7TVm38uLRKPA1VfHu+qMeOQRFtl4/fXxcar8XH74IXNCXn898K//Ctx/v71t9vmY8++tt8TiXAHtuUat7aL7lphj507g0UeZk0qUvDzmynRyHKbK/emVV4C77qJvX1AA/PGPsp+LsnMn8J3vGM+ZynvUxo1DU/5ekerw1A6zyO98EknmQnWRBYOTsHp1ieUFfT3HEwUrdcpSXZAQdehRUXM5aZ0bkW0BY/ePzwfk5WXrilKJDjotx15eXjZ+8pMZ5EVzkb4oungOmI/r8/uH4MYbA9i16y3ceGPA0HEJsP+vWVMy6DqEwwfw4IMvkmqL1dYWWRYc1MTRQGAU1q27xVNOLirUqFpRklFH0c0aj1pjVA/lOC8uDnhirha5PxYXB1RdxFS3bn5+Ntavv9WWccLvdZHIKVRVtZDmLen4TS/Iwh8APPHEE3jiiSdse/MvfvGLOHHihG37SxXURD/ORRddhG3btuGKK67A+fPn0dDQECf8ZSky5M6dO6f7PsrozmyDHKzhw4er1pcYOnSopxf/Uhl5bmncdBOrmxaJGD8hw+v9BYOptcAbjQIvvwwY6PPo7R2K3t6hKCxkAoBInapwmMVbJtaeM8LMe3mVf/s34NAh2rbsww7w2GPqfWnoUFajT8m4ccbX0AwHDwJ79zIB0gyJc41a2yXuEAqx+WnVKqC6Wuy1H3zA6kTW1gLLljk7x3n5/hQOA/Pn08eaz8cic/UieCXq8P7a0ECrO9vbOxSVlUNT7h6cbtgxduV3PokkMxGJTrQq2lEwEueoC7GJ26WLIGElplIPkWsruq2RWPm1r12J+vr9hvtSChKh0BREozE89NBL/aJWZyeLkh0yxGfrNaVEJCpxagHdSExZsqQFfv/AsYuKlZMnX2ipfVrv59UYRwpOCXTJqKNodu40S+JDAm+/3Y2VK/cavq65+RDuvXeXJ+Zq0fuj2kMRALBx41u60af5+dno6HgQw4YJyTWqiDqTlcjafumDvIoe5O/+7u9w6623AmB1/44qrAGjR4/u//epU/qD9/TpgRvTqFG0wscSidfw+1ltMgrsySCgrc3ZNtlJOAxMmACsXEnbvq4OOHxYXPQrL6eJfvxLV2Ulq5so+l5eJBplLsft28VeV18vtnhdXMzEQpGi61SOHbN/n5Lk4PczQXn7dtZfRKmuZnNGOGx70zwPn8t6emjb5+ez2pmpPoclE78fWLSI3lc/+IAJhTLJUSKRSFIPLswA2p9n3VoMDIcPYMKERpSWbsHcuc+jtHQLJkxoRDh8oH8bvhCr1Vafj0VPKkUXLkgkLoRyQUK5/1QgFJqCI0cWoKWlAps23YmWlgocPjzfs6IKF6wKCuLXpwKB0di27S4Eg5NI+1EKEuHwAXz1qzsHOdmcuKaUOpgcK85LCsHgJNx//9Wqv1Meu6hYCVgTfIxqbwKs9mY0mlqF5e0W6NTmJ7cwM3dahT8kMGfOlZg+nfawQH394BqayZqr9e6PamNdebwlJZfA7x9iuA+fD1i//tY40S8a7UNr6/toanoHra3vk8eN1r3OiNzcrJQU5iXaSOHPo1x11VX9/44oMpYCipWXDoNV/A8++KD/34WFhTa2TiJxl1CILd7m5NC2F4lyTCYighzAFl4XLRITo6JR5vSjftAPBJggUVfHHGap7trgwmppKfDUU7TXmBULuEhttZCzGuPG2b9PSXIJhYAjR4Ddu+lzG6ejg80dmST+ic5l+fnsPEnRzzoiD+AAzB2YqeK0RCKRpDpcmMnJGWyVV/uZE1DFOdGFWKogce7cJ6YWWjlmF2rNorbAnEyMjl9PrBQVJNwWmURcX1zMdGIBPRw+gEsv3YDa2tdVf6889tbW94XESquCDyUSk8c4phJGfVMEp0VhI0TnTruhnEu/X/2XyRSPjR5coIx1kX1QHoBRw4zYz9m8eaYU/dIM695RiSP4NGZApSD4pz/9SXcfyt9feaV4IWGJxEuEQsCYMcCMGcbbVlUB2dneXvAVWcTm08Hjj4sLcW1tNGFx+XJg+nTmWkt1sY/DhVWRDzxcLDAooapJMMiiabu7zb1eDb8fKCqyb38S7+D3s3G3caN4X43FgIULgZkzzffXVKK1lf6QBHtaMjPOi1uEQixmlhpRG4mwPi0dlxKJRJKaqNWq6uk543hMn5GQw0o7tPQ7w3JysrB48TV49tm34xxfanGXVEEiENgQV2dOJFpOLVpt0qTRWL36YsPXpgPUGFWtiFDR2oUiIpMd0bRU11ddXQkWLbrGEeGEGtvJj721VUxgsyr42FE/zos1OI36ZizG3FI9PWcMr43VOF47cCoqmALlXEaj2ifR7nEtgmhtU7P7sBKXK+JM5vCoUrfPp8R5pOPPo7z99tv9/x4/fnz/vy+77LL+/7/yyiu6+3j11VcBAAUFBZgwYYL9jZRIXKakhBal2NXlfTcMVZADgIIC9vesWWLvEY0Ce/bQtr3qqvRw+HFE3UED0QrWxIK2NntFnlHhqgABAABJREFUP4AdS7txDWhJCsNdzXl5Yq/r7GRzopfnOjsIh4GKCtq2ublSbHKKZcvokZ+xGPuzeLGM/ZRIJJJUggtvarjhtKAKOatW7e13QtTX70dX1xnk52ejsvIazbhLqiChFP0AerScllPx6FH2vjt3HnLdDegmdsWoijhi7BCZRKA6Ep0S/aw4eYzIz8+2RdS3Wj/OrMvJDfT65vbtd6Gx8TYA2utVevOTm/B56OzZKJ555nbs3l3uelSw3rmsrLyGtA+n6i4aYYfLWm8fFCfz4sUvY8+eP6veS0TPS7IdqBJnkVfUgxw+fBgvvfQSAGDixIko4Kv+YE7AYDAIgDn69u5VL4i6d+/efsdfMBjUdBBKJKkENW5s4EupdxccqTXbli8H3npLfP+itQNTOUqS1/BramJ/R6NiwirAFrPtEAucqsUna/ylP6EQc0nl54u9rrPT+w86WEG0rt/mzVL0cwp+D+YPSlDo6ABWrXK2XRKJRCKxj2TH9FEXLKur2we1s6urF+vW7UdPzxnVxUuzNboogidlofbhh1/GpZdu8KSgYRWzkZtaQii1dqFVkcnomBLbluyIRDNOnpKSQsNYxfz8bHR0PGiL4GOlflwq1ODU65taYlZhIRMG6+puSXocb6KwOmPGVtx33+8wfLjfkbbpPeygdS7N1PpMJyj34Y6OU5gxY6vqvUT0vDgZSyxJPlL4c5mdO3fik08+0fz98ePHUVZWhnPnzgEAHnrooUHbVFZWwv+pLWfRokXo7Y1/Iq23txeLFi0CAFxwwQWorKy0qfWSVEJNDEkHqM4Y9qUUaGjw5rFThbbp08VdeCK1A9kHbxbxmYooa/jNncv+njABaG6mvf5b3wJaWoDDh+0RC5wSUFNZmJXQGTaMuU7NPKvj5QcdzCIaiVxYyJzLEufg92DFM2mGVFenrzAtkUgk6YbbDqpErCzkGgl0Vmp0GQmeFEGmp+csIpH48+YlQcMKZgRjI2eXkasmGu1DNNqnW3vSbM06vbbZUefLLCLjjh97SUmhrljJUm9uxbBh9lSCMiuOul2v0Qp6fZMqWieDnTsPuSqsUtybaufSinicDpi5vyqvIeVel5+fjWefvcNT/VPiDFL4c5lFixbh0ksvxcMPP4ympia8/vrr+MMf/oDdu3dj+fLlmDp1Kt58800AwI033ohvfvObg/YxZcoUPPLIIwCAffv24YYbbsDmzZuxb98+bN68GTfccAP27dsHAHjkkUcwefJk9w5Q4gm0xJB0WXgLhYD6etq2VVXePPbiYv3YUrOCnJnagfX17kZ82iVKawmckQi9f5SV2RtxanRdOdQFh1QXZiXimBFW+IMObW3OtSsZiDp33Z7LMpVQCDhyBKiro78mHYVpiUQiSUecdFBRsCLOAcq6Zh8IubWoaC3ImhVCvSZomEVUMLbq7OKCwowZ29DTM7geJWDegUdpW7LEHdFxx49dS6wsKBiFmpoinD0btSV6VhkhWVNTJCSOJtttbCd2REE6wXe+86prwqqVMZ5sZ22yMXN/VV5DACSx/2tfu8pT/VPiDPY80iER4ujRo2hoaEBDQ4PmNmVlZXj66acxfPhw1d+vWrUKJ06cwM9+9jO8+eabuOeeewZtc//992MlNedPkvLweMPmZnXRIxJhIkdlJRAMMiEhlRdIRRbFIxEmEHmp7hOPTCsvHyhgzEkU5PoEPnu1ttIXygMB9h5OnxPeN48dAw4eBBob2TVRtmPdOno7uHA4f766wMl/xs+d2jaseLH9ghrlui5dykRPo+uULGFWknxCITZPr1rF3FJUtm9nf6f6/M6hOndzc9m84sRcppy/xo1Ln3NrFb8fWLQIWLOGVtf0gw/YvD19uuNNk0gkkowhGu1DW1sHjh07jXHjRqK4OGB5AY8Lb5HIKZ3P0M45LfiCb3n5DtXP0tTaZhUVO9DTc7b//4HAKKxbd0u/ALJ48ctxC9L5+dmDavupobUga9WpyAWNkpJLTO8nmYgIxkbOLp+PLV4Hg5NU+zMXFIz6QiAwGvX1pUJinGjb3L5eRuOTEwiMxrp18cceCk1BMDipf844ePAjbNz4Fqqr2xWvGxgnooTDBwaNq4KCkaitLcLkyRcazlHJdhtnAomOYyV2zkNWxzgAzbnazLhONajjPBHlNczk8yeJR8q6LvOLX/wCtbW1+MpXvoIpU6YgJycHF1xwAT772c/i6quvxoMPPoj29nZs27YNn/3sZzX3M2TIEPz0pz/F888/j2AwiPHjx2PYsGEYP348gsEgdu3ahaeffhpDhshLnAkoHX5aTid+w6ivTw8HINVZBXi35p+Ws8dsvblwGKiooG27fLl98ZZGbVK6T6ur40U/YECYpfRHvr8ZM4xrfkWjAx8slTgtqBld1yeeYG6ZlhZg0yb299at7Pdq23tFrJa4i98PPPYYE/OMoo05Tz2VHvM7wMbvs8/StnWqrl+6u+etQq27y6mokOdOIpFIEtGrf6QHJULNTFva2jpQXj7F4DO0mNNC9Bj1ohRra4tI76kU/QBjt1ZHx4OWouWsOhWBAUHDbJ9IJiLRfFacXXqCAicnJwu7d89WdeAZnVuvu84ortXa2iIcOaLuPuRi5fDhftTUDK6TaTbyUcvddfToadTUtJPqxyXbbSxh2CGs2jWOvByb6iRW3en8Gmbq+ZPEIx1/LnPzzTfj5ptvtm1/d9xxB+644w7b9idJPXjcociTIIA3XXAi6Dmr1FBG4XmpBhR39lh1lIj2AzO1A0Whton/fsECYMwY7ehNM329spL1caW7zg2no9F19fsH98O775bOIslgQiFg5kzWbzs7aa9J9fkdYGOhq8t4u/x8Z+Z0rfmmo4O552trgWXL5BgNhYDvfY+2bU9P6vdLiUQisRM1hwzFcaPleOKL9mbqjKm1ZcgQH6LRgTcx4xSgHmOiezEYnBTnTuJuIQDYuPEtw3p6iVDcWnpOQyBe8FRzW2q9nsq4cSNN94lkY+TUBIC1a0vQ1taB7dtpopKaAEGrpXgGfr9vkMhEObep4DrTcvIUFtLGpx1uLCf2l2y3cboSjfbhtdfoQrUdwqqd4ygZzlovEApNwdKl12Lt2v+Muw9TUF7DTD1/kgGkHUwiSWFE6rkl4lUXnAhmamEdO+Zce8zCRaA5c8zVmxOt6+dGzTgzfbO7mzn51Bw1Zvt6MDjYXafndLSr/iAgfl2t9gOJfdjZD+xg2DBg/fqBTH4jYjH2Z/58YM+e5LffDNS5+mtfs3+sUOab6mrp/uMsXSq2fSp/7pBIJBK7MFv/yGiRHRCv06TVFr7YWFl5jSmnAPUYtdyLzc2HBtXJam4+hN7eT8htUGLkMtFzGirFVK32AtCsowYY1XYfjc7OXkt175KN3vlbuvRaVFW1oLR0C5566g+k/akJEGYFBWpfTLbrjOr2tOLksdvVaNf+Mr2umxPwuerOO//VcFsjV7MIyR5H6UA4fACrV+8TEv3svIaS9EHOmBJJCtPWRq/npobSBZeqhEJM2Kmro20/bpyjzUkKov3AjZpxVvqmWvSn6P6UAidVUJOxfhLAu/3AzIMOPT3aYrrXoc7VwaD9702dbzo66DHF6QyfU6miNK/3J5FIJJmKFfHO7kV7o+hEnw/Yvv2gcP1A6jFu3fouWezi4k139xnV9xw1aiipbXrikZGgYiQgARj0+j/+8ev922kJGmvXlmDJkhZbBd1koHb+1qwpwerV+8guTb3FazOCgsh4E4kstRstQXnnzkOq23Mnj1IYp2C3q9HO7ajiu8QYrblKDbuFVUr0cX5+NiKRUykTZ+wmlEjjRKQ4LtHCcm94//338f777+Mvf/mLqdf/9a9/7d+HRCIRwy73mhddcCL4/cCiRfo1/9xyuiUD6vXLyXE2Yk3pktqzx/x+1NyoIn3UTA0/HuuXuNgvUn9Qkvp4vR/wBx1aWoBvfYv+Oq+0XwRKrKlTc7rIfJPqzko7+dWv2H2Ggqz3l3rI73wSiX1YEe/sXox3qqYZdb8PPfQSSZChLIRmZdE++BuJR1qCClVAAqD6+l/96nZNQSMvL9u265DsGoHK81dcHNAUNNVIjAVNPIaiovHw+/WfNPL7fSgqGt//f2pfbGjYjy1b3sX8+Z+Pa0ti25xYWNcTlO+99wVb38tuN5bd28m6ZNaIRvuwZ8+fMX/+78njzm5hlbs39d6/s7MX8+btsqU+bbpBiTRORIrjEi0s1/ibMGECfD4fvvnNb+JHP/qR8OtXrlyJtWvXwufz4ZNPzEU2SCSZil3utXRwwenV/DMjBKUK0Shw/Dht2y1bWG0/JwiHWTSeFQeqEqUbtbiYfoyAeA2/c+eAhQvVY/0G6hIwZ1G69R+7iEYH1ycEUqtmoV68I//Z4sXJ7wfK+pBPPUV7jZfaTyEaBZYsMd5u7VpnjkX0nsidlYEAuw9lav26WbPYfWbGDONtZb2/1EN+55NI7MOKeGf3IrtTNc2o23d1qbv3gMFil9FCaFfXGeTlZaG7+4wjNcJERFK1mkqzZk1CMHj5oNqAfv8QNDW9Q2qD0Xn1Wo1A0QXsQGA07rnnclRVtageQ05OlmH0XTQaQ3v70f5rQO2LVVWt/f/Ozc0CgDh3qZkalxQogjLfbijN1KqL3bX0nKjNp6xLplZP007h1en9u4na+Ndj+fJpmD79kqQfcyRyCmVlO1BbW4TJky9M+etgFeqctXz5NFx1VW7Gny+JPpaFPzuImSlQJpFIUFzMYt8iEXOvZx/C0scFx6PwEgUoUSEoVaCKbfw6c7HAiXaUl5urNWlEczNw7700QTEnhy06i9THC4eBBx8Eurq0t1GKkEbnUE0A87rIIkriMXZ1AVVV8dcoN5f93d098LNAgAk1+fnePD+UeMeODmDVKuCxx9xpkx7FxeycRiL0seel9utBjdrMy3Pm/c2cW2DAWZnJYlZJidi5kw9VZBbyO59EwrAi3tm9yO5ULSY7azeJiI7z5l2Fdev26zwIat6tZYdIqhQ0lNhxHbhrLLFf8BjSZLhBqOfsW9/6AsrKpqCzsxdf/epOzWNYvPga4fc10xd7eph47IYQ0dr6gaGgDACvv34UpaWXWX4/v38I1q4tRUXFzkG/MzNOuLurvHyH7ePOaSHba0K5FbTGvx5XXZWrOh9ZhYvZVHibq6vb+3+WqtfBDqhz1vTplzhy/STphZSDJZIUxu8HFiywto90c8Epo/A2bWJ/Hz6cfouwWpGEiTjtdtRzSdlBfT3tGH0+YONG5mgUjffUE/2UGMX/ebU2nBWU8a2trUzQSDzG2bMHX6Pu7njRD2DbVFTEv/bSS4EVKwb2n8yoRGq8Y3W1N64pdzkDtNpqHK+0Xw/qtXAqplp5bkWIxdifhQuZkzgTETl36VBnWCKRSMxgpY4YX2Tn2yW+DhBbZHeqphllv/n52aR9jRs3krwQGgxOcqxGmFMiKWD9OlipG+kk1HNRVjZFNxaU/+y552jOSOX7UuqNqb2fzwc8/fQfUVFxuVANPRHC4QOoqNhB2vbDD8Vct3rvuWRJi+rvzI4TJ2rzGdXTtBoN6fT+nUItytdMTTjA3gc0lJiJqkzE69fBSZJZa1SSfiRd+Dt79iwAYNiwYUluiUSSmkyebO51+fnp60rgUXhz5oi5v1IFEbEtENC/zonCjqjwQnXmJLaputq4FhT1uhkdoxpmBEu9+D+v14Yzg5qQqSbyWSESYX3BC0KpSLzjggXeqOnGXc4FBWKv83pNOuq1cDKm2uy5BVh9wkAgNce9HfBzR63319zsbHsk3kB+55NIBrAq3tm5yG63kCiy35/8ZAZ5cVNkIdSpGmFOLsZavQ5O1Wq0isg5oxxDZ2cv8vOzha6B3rnVw+lzxoWnnp6zpO0vvti6SKMldnHWri0xPU7sHHdOC9mU/S9c+BKee+7tpNTJ1CIcPoAJExpRWroFc+c+318fb9WqvUJCm9PCkWg0tBr8gcr581/Enj1/9sw1cAOn7suSzCTpveR//ud/AAA51NUBiSTDSRRqxo41t5+6uvQU/bSwKnB5CarYVlen73a0w6FGddwsXz7gwDxyBKipYQ497tZTwv9PuUZGx8hJvP6trXQBi30w1o7EpdSGq6z0fp9TnqMVK2iOUrvp6ADKylh0qNvjlMc7UujuZnXMvODo5C7n3bvpQguvSeeF9qtBvRadnc62IxQC/vxnoLZW/LWdnakr+ttBKMSilynU12fuecok5Hc+iSQeq+KdnYvsTrh1KPstL79cV5CJxZgQ4fcPEV4I5ZGac+ZcaZtby+nFWCvXwalajVYROWfUtn3ta1eS9qdE69xScOKciTi0+HFdf/14R9/T5wOWLGm1JLDYNe6cFrKpIvO8ebv6xbVkO8/0HIrKiEwj3BCO7HQS9vScwYwZWz1xDURRc2dSceq+LMk8klLjLxqNIhKJYOvWrWhtbYXP58PUqVOT0RSJJKVQq+lWUMDqafX0iLmXzLgYUhW18xYIsDiyVBQ/qe6Iiy7Sds1p1eUTrVF18CCtLdOnD66Pp1eTsayMLQYboXeMHLXrL7ruqBeVaiTE8ji71lZ2HrwItV6kW9TXsz9ujlMeUVhWRn+NV2q6+f2sb23cmJrtT8TvZ6L+7Nn6233726zdTrq6/X5WE3HqVPExwmM/Z84EMtHkxOv9UeKaZa2/9ER+55NkItFoH9raOnDs2GnDumCh0BTMnPl3+MlP/oD33vsLJk78LB566AsYNoy2TKNVL84ModAUBIOTyG23a798cTOxzhanqqoFQ4b4EApN0dw2EBiN+vpSVxZCnW6D2vkqKhqP9vajaGp6R/O6OBlDahXqOROJcy0uDghfg8Rze/z4aVRVtRq+nxPnzEwUotWxKCKmJbtumNNCtujrklknE6A5FKm4MV8a1aI1Q0fHKZSV7cCWLbMwe/bl9uzUQeyoH+nUfVmSWQgJf36Nb+OxWAw//vGP8eMf/1i4AbFYDD6fD2UiK1USSYYRjQKrVrFIvESOHh242ScWU9YiENB2L6UbdglcXiEaBZ57jratVgyekUONuggbDjPnnh4+n35/C4XY+7S1MffguHFs27Y2mvBnFPWndf17eoz3DbBI3PXr9fsI1fVYUcGEGS/0t2h04JwfPMiuo1N1Gq3g9jgNhZi7S22uVYOfs8WLvSFamG0/F6dE4o+cJi/PeBteHy7xoQIn4HNVaysby9Q5hMd+Gs0j6QhVTFfW+nPjWkqMkd/5JBJziC70qW2/Zs0+w4VBEXFRBDuFRJH9hkJTEI3GUFGxc9DvEhfcvbAQ6nQblOcrHD6AiROfNuxTRgvt7DtZ8mpCUc6ZyDH4/UOEr0HiuCkrm4w1a/YJnTO7xh5VeMrNzUJj43QA1p1OXnWFAoPP69ixI0ivMyvKir5uYI2kBcHgJFfnm2i0Dw0N+y3XzAOAHTuCKC29zPH2c6dvefkO8hollTlzfgufDygv9674x92Zg9cgxQVkp+7LksxBSPjjX9hiKqNW7WdUbrrpJtx///2mXy+RpDNGThz+ISQnB8jOprkRenuZayzdFyHtEri8RFsbLd4uP19bbKM61PQWYak18mIxfbccMFCTUQmP+otE1N9DT1DkolYkwiIjzd6e8vPZeTJy6lDrjPX0eENs9pq7T49kjNNly4DGRtZ/qHR0sIczHnvMuXZRWbaMCcwi11cpTnllLqQK6tTt7EDprFR7oEALHvuZ7LGfDEIhNn4pD3I0N0vhzyvI73wSiTGJC9Wdnb346ld3khf6zC4M2uEi8BrRaB+WLGlR/Z3agrtbC6F6Io8bbRDpI3oL7V6pCWV0zkSPQeQaaI2bOXOuwOrV+wZtr/Z+do49qvC0efNM3HRTAXbtsi78edUVqnZeCwpGIjc3Cz09ZxwRss040pLhiFQ7N0aojR3en2++2Z7YYwpaTt/c3CwAQHf3GVP7jUZjmD17J2pru7Fs2TTPud+M3JnJEpAlmYtwL7PyZY+TlZWFgoICfPnLX0ZjYyNeeuklzSdLJZJMhruVjBZwYzFWc+qZZ1gNtU2bmOtDK86QCxDpXlNHROBKFaiL3F/7mvYCvuiCulp9RGqdwdpacwvd3CkC6NVvGHyMyrqF8+aZqwHGPxyvX0+L5+MiJdUtlcx6f9Q5xUu4PU79fuBHP1KvP6lHdbU35lQ+dkTb39kJ3Huvc+0ShSqoU7ezEx5TTHElclhxemDPHu/X+7SbYJC2naz15y3kdz6JRJtw+AAmTGhEaekWzJ37PEpLt2DOnN8a1Htu6a/vQ4ltU26vfF+tGk/l5TtSrv4Rx+l6XmZQu8YiNaaUtZ1ee0283Wb6SDrUhHLiGPTGzZNP7sPIkUMHvSYnJyvu/ewee1x40vqszmrMj7ZVYKK+p5uuUK3zevToaXR3n+kXShLbCVgTsvVqTxrhliNS69zoUVtbpDp2fvWr2+1uHgm1WrTHjz+E48cf6v9ZbW2R8PdWAKiubvdk3T8v3s8kmY2Q46+vb3AhyiFDhsDn8+Gb3/wmfvSjH9nWMIkk06E6qpR8+CETfPjrGxvVt0tVt5so1Fp4TjlGlHGKPMLS6rmmLnLrLbSKLKhr1UcsL6ftY/Jk2nZq6NUArK9nv7cjsjInJz62T7l/ClxooZyTZEbamZlTzJKby/7u7rZvn246u7T6nhFeqedmtv28b5w7BwwdvAbiKlZcv24QCrFrHQjQHzDo6QFmzEjtGrNm4NdS1vpLHeR3PolEGy0XVjSq/QEr0SliptZWOrsIvBZBaDWmLdGlk509BE1NE7Fz5yGEQleS2mC2HpvbUahG0ZdmojHtPAaKgHrq1PlBv1O6kZwYeyLuxr4+e54YS6YrVK0fADC8Nrm5WcjOvsCxepp69UW1cMMRqdfn1OAOyGXLpmHZsmmDznVfX9QW16gZtJy5yp9NnZonfB0AVvcvmbUX1fDa/UwiERL+tLDjiVCJRBIP1VGlpKqKxX2GQgNRh1qke02dcJgWLQY44xjREsysLvZSF1C7usz9jlNYyLarqFCvj+jWudWqAej32xdZuWUL258VgZYLLfPn02p/OR1pF40Cr73G/v3aa8BNN5mbUygUFgJr1rBoVOU5BOKvW1cXm6PMtsFtZ5eZmm6dnUBBAbBhQ/JFHbM16QDgyivFxG8nUArq2osTyRWIhg1jzmCR2E8gdWvMmkXW+ksf5Hc+SaYjuhibCF/oM7MwaFYISgW8FEFoVeTREg0B4N57XwDgJy1QW1k8FonAtFKzzij60ko0pl1RqkbjRgvldXZq7GkJT4nCFnd1btv2LsaN+4wlIZf6nnai1Q/mz/+84bXp7j6D6urrUVJS6IiQrRSZI5FTqKx8GV1d2hGUfr8PXV29try3HiL9Vk20TeyHdonHTsGvQ2vr+6io+C16esRiQL300IuX7mcSCWCD8NfSwrLYCwoKLDdGIpEMYMbd0tU1sJh49qxz7+N1uLPJCKccIzxOUU0ws7rY6/cDa9eyhXw9liwB7r578KJ4NMrEFyOefFK7Ph7/0jtkiHZknZ3nVq0GoNY5FoG3saTEHvEgFALGjGGOHiOeew5YvdoZ0YILot3dLJ71zjuZA4/q0tRDS+TTOo7E63b33fEOTUotumQ6u5Q13YxEC45yHk62qGO2Jp1XjoHi+k02vI0PPkh7qAIYuA5ecYi6gaz1l/rI73wSiXkRgcMX+saOHSG0PZDeLgKjeltW63mJYEXkoQjD1AVqNxaPrQhzRq7IpUuvxerV+0y7Ju3C7HhQXmczY48qqBq5G8PhA/jOd1qwevXFuP/+F9Hb2zfoGomKt266QvX6SXV1O2kftbWv4/Ofz8ecOTS3rChKkTk7+wJN4R5gzu6Kip3Yts3naP8V6bdOirZu4vcPwfTpE7Bx420oK9tBfp3XHnrx0v1MIgFM1PhL5Oabb8bNN9+MSZMm2dEeiUTyKWbcLbHYQB2ho0edex+vQ3U2xWL2O0b04hT59bFa4y0/33gbrZpo1HNz7JhxfUR+DCI1+OzAjshKp9pYUkK7Pp2d9tWsU9ZgXLFCvYafiEuTw89RbS2rG9rSAhw+DMyezY5zzhxx0ZSLuHPmAI89Bhw5wvZbWRn/noltSLazKxRi54FKLAYsWOCdem5ma9ItXMhiP5NJKDTQT5T90AuiHycUYmOMMvaVdHYyETNT6trJWn+pjfzOJ5GYFxGUtbPC4QP4+td3kbfnpLOLQK/eltMRhIlYEVjtrO3kdD02rfphPDpPr24WJT5z7dr/FK5h6QRWxwMXxkTeS7Q+JBee5sy5EiUll8SJfuXlOxCJxPc1ZV1Bq7UonYTST6i41V9CoSnYvHkW/H79gnOJ7VHW9GxtfT+unqvaz42g9rm6uhIcPjw/5UU/JaHQFGzZYnwNEvHKQy9eup+lOmbHjyQe2dMkEo/CIx1Fi9wCLNJt6VL9hXL2ZSF59ZGchOpirKy0f/GYIqxpiXJUqMenth31te+9R9uuspJFGyoJBJx1CtkRWelUG/3+gTqbRtjhtg2HgQkTgNJSYO5coLpaW3Tm7aPOKYEAsH07E+jMiHwUuBBYV8fey+2+JMKyZYPbp0d3N3N/TpjgDRHDjDjlFWFKKRg70Q/tgMd+ihan7+xkYn2yz7Eb8M81RvBaf14QzSUSiUSJGRFBudDX3HxIdSFfa3vlwqDTQlCy4RGEBQWj4n4eCIx2tX6TFYHVTlemk4vHRs5E9qCqttBCETipNS+dxmjcGMHdcNSxpyWoKsU6ChTRbMGCF1FWJv5ebomFVh3SStzqLwCQn58t1H+1zuejj7aaPs/UPrdo0TVpKSDNnn05fv3rmUKv8dJDL165n6UyXn6oIdVIvxlCIkkTeE0cwJz4B+gvmsViwAMPmNuv1zl4kLYd1X0gAlXMaW42/x5Ul6badtTXTpxI2+7SS5lI6KYbx6xglp8PPPus822k9iurblsedyoigkajA1GtSrTcfW4Kbl53dvn9wI9+JD4f84hfLwg7SnGKSmcnizmtqmLOUinGaMOdlaJJiF5xVzqN8nONHspafxKJROIlKCJCokuBL/QFg5NI9QELCtQXBjPBRRAKTcGRIwvQ0lKBTZvuREtLhWtuFu4siEROIS8vS3M7NYGVv/btt7tJ70VdoHZq8ZgiyOgJLXY5a44dO+24o0Nv3OihvM5+/xDMmXOF7titry8FAEOxjupco4ir3d3qddD03ssuYZKC3Q4stxxdIgK+nnP2ySf3mT7PmTDfG1Fefjm2b78LBQX686VXH3oJBifhmWdux/Ll07B8+TTs3l2edu5Mp3BznsoEbJ0lXnvtNXzzm9/Eddddh/z8fAwfPhx+v5/054ILLJcblEjSDr6ImJNjbT9a7ojqau+4UewiGgUaG423c6pmGFXMee458wvoRm5QPTdnUZF+3B9/7UMP0RynVVVMJHz1VXr7rSIqmHEHzvr1zI3ntGPIyNVih9v23DkmFJiJO9VyaTrt7qPgdWcXn5NFXHMDX769IZqZif0EWPxiaWn63TPshgvYu3eL3bu94q50Gl7rj0I61iBOF+R3PkmmYrQY6/MBv/71TFXhiup+eeaZL2suDDohBHktSksr9tBJlM6CefN2oatLXVBRW3BXvnblyr2672NmgdoJMTQSobmwtLazy1lz8OBHrjg6tMZNbi4TeNW+77KHpK8GwK7x6tX7NPe/dOm1pDEu4nS0KnKpvRfFRWhnpCa1n9x33+ds3Z9VqO8zduwI0sMcSkTOs3SNsXPw5z8/iNraItXfe1UE5feFGTO2YuXKvVi5ci/uu+93aG4+lOymeR6356lMwJaR0dPTg5kzZ+Lmm2/G+vXrsX//fnR3d+P8+fOIxWLkPxKJZDDBIJCdbW0f0Shw333qv/OSG8Uq0SjQ0MCOyYj5850RFYqLaQvqVmq8GblBYzFgzZrBxxcOM5Guq0t9v8p6asOG0R2nHR1MRJ471z5hQFm3LtFlJBqD63ZcJL8+apF/dtSsC4eZcNfZae71waC3nXVeJxRifV60Xt4HH7D5ySvin5madEB63TOcwu8Hpk8HNm6UsZ9quOWKltiP/M4nkWgvxublZWPz5lkoL79cVbiiLuSfONFr+P52CUEySkvbWaBG4oK7yGs5Zhao7RZDOzs/trQdJYZQrz6Xz8dEt+rqdtccHWrj5vjxhz51FI1SfU11dTsuvXQDFix4UVfc+fWv30U02mdr1KtdIpdSaLBTmKRAjavcsOFWBALq14Dj9/vQ1aU/N9oFtd1AzFSUqch5TqYL2iv4/UPw2GNF2L79rkH9xIsiqHSrWcPteSoTsCz8ffLJJ7jtttvwwgsvyC90EokD2FHPDAB27FD/udfcKGbhtc6qqmjbT57sTDv8fmDePNq2FIFSC6NIuSVL4hePKbGQiQKZ2dg6q8JAYt26RDFRT/j0QmQloH3urIqQ/Dpqibd6KJ2GXnfWeZ1hw4ANG8TruVVVeccxZyb2E2D3jFiMPTyxZ09q3zecxoy7MhNiP6241iXJQ37nk0gGCIWmoK6uFPn5A09ndnb2YsmSFs1FPSu14xKxQwiSi5PGte58Plbv69ln7xi04G70WjV+9avbhRaonXJj5uePsLQdJYZwyZIv6T4EqYWTjg61ccOFFS1HUSRyWjNSk8MXoe0c41ZrE3Lq6/f3j2U7hUkK1LjKYcMuwLp1t+geazQaQ0XFzv5jcdKpTG230UMaRlDPczJc0F4kFURQ6VazjtvzVCZgecbYsGED9u/f3///8vJy7Nq1C8eOHcO5c+fQ19dH+hOVK0cSiSp2RV319Gj/LtXr6Zipdeakk4DqZqiqsiYAhEJAXZ3675TiWzQKLF6sHwuZnw8cOjRYkOKxdVrvo4YVMVnrWiaKiXrCmhciKwH7a9ZRrqMWdjgNJfEkSxi3E7OxnwC7p8yY4R0h06uYcVeme+wn5eENOVd5D/mdTyIZIBw+gIqKnejsjF/41RPNqC4SK3WKqIvhcnGSQXEWdHb2oqBg1KAFd2p06/Ll0/D883cDAGbNmkRum5NuTC2Hm8h2RjGETzxRovn7mpoiXTEtGY6OjRvfsvT6Y8dO2zrGleKTFqNGDSUJg3ws2ylMUqHGVYZCU7B58yxdpyjAjmXr1ncddypT2m31PLkVXZpOeF0ElW416yRjnkp3LBdZ2LJlS/+/6+vr8fDDD1vdpUQCgC1yt7Ux4WvcuAGXSqZhVaDy+VidoW5CrfFUqqfD+0ckwgQ0qhji8zlX34/D3QyRiH67urqYAGDWARaNajscYzF2rJWVwJgxxqJoZyfQ3s6EskT8fuCii8TaphST1faphp6wpTyeYJC1KRRi//byPMGddWZRzoPHj5t3/wYCbCFdxnnaC++Dra1ARYX+AxYctb6cTEIhYOZM1kdOiafVoKMDKCsbOB6vjUEvwN2V5eX0exWP/XQzpthNuOi8eHH8vCbnKu8iv/NJJAwj0Yzd41sQDE6KW5TkC/nl5Tvg88XfDxLrFEWjfWhr68CxY6cxbtxIFBcHDBc4w+EDWLz45bhFx0BgFNatu2WQI0JkcbKk5BLd901lrDgLqK+96qpc3HhjALt20YUl7sZM7GNcWLYabccFKr0+QBGoQqEpCAYnafZVrd9v2fIuqZ1uOTqoIq4e48aNjBvjiZipRRYKTcHSpdfiqaf2q/7+1KnzpP3wsVxUNB5+vw/RqPaHUb/fh6Ki8aT9UjHqJ5z8/GzdtvF5qaJi56Df2TU2RNrd1dVreD7VYOtR1h7ykHgT6VazDr8/RSKnVD9nyfEjjmXh73/+53/g8/lw+eWXyy+AEtsIh9UXg9aty7zFIIqINGQI0NcHzS+RDz/MarAZ4ZQLLlHELSpiIlOiWEPdTq1/UHDLScDdDOXl+ttZFQCMYmC5+NbaStufnvBrtm9s387+1hIDRIStRDFR7+EAtd8B3hYJEzHbzznf+x77+/nngZtu8vaxpjLKem58zBuJO8qxOX264000hAtT995rfh/19exPQQGwYAGLU06FceYWXOh68EF6VC+P/Zw5k12jdCMVHt6QDCC/80kkDCuiGXeRDBboRqO+vhSh0BQhAY8jKhSl6+KkqGBqxVnglCvBrLAsQqJApSdCU/alJw6r/d5rjg4r/VxtETonJ2uQozEnJwuNjbcJR702Nf1J971HjhxKEgCPHTuN9vajhiJVNBpDe/tR2wV/o34CWLsOamPDzAMU1HZz17doEo8ZAViSOnhtbktF+P2prEy9VlUsJsePKJaFv9On2eQ8bdo0y42RSICBqL/BX1zS++l3LSgiUt+nKSyJzj7+5HwwyBaltcRDJ11wauIFF/mU7ZwzB2hqom23erW5uEM3nQTURV4rAgDVodlHTOnRE/eoLsZEnnqK/VET7s0KW8eO6T8cAAz+XW4u+ztxfPA2ec1hrDUPUsjPZyLOrFnArl3AjTfKhXQ30HIw6VFRweZmL9zT7GpDJBL/oEkgAKxdy/qlV8ZXslC6Kzs7aa/hsZ/r13ujn9iNVVe0xD3kdz6JhEFdnI5ETqG19f1Bi856LhIzTi8zQlE6Lk6aEUytOAtEXtvXR484dsuNSRGhncJrjg6z/TxRxNEavwAM6wSqwftCdrb6AncsRnf9jRs30vOCv9X5Rjk2enrOCM8HVCj1Pf1+Hyorr8Hmze+6Pr4kyaO4OIDc3MHCP0e61STJwLJEOn48s4EPGSLVVol1jKL+AHN1w1KdUAjYvFl/odTnA7Kzgd27B9cTc7qeTjTKhKumJvY3vz5a9doSr19HB/Dkk/TtzIghdXXW6quZIRRi55VCRYV4PSeqC6+xUf/3rN6AvvCr14coJNY1M1OXkXPwoHYdwLIy9ifxd93dg+NueZsefZTVKSstBebOZX8ns26ZlVp++fns2NNRIEgFRGti9vR4p94fwMRigLlEKyvZv82MdyUdHWx+U46vSy8FVqwYuGecO6d+D0lHuLtS5Lzy2E+v9BNJZiK/80kkDOridGXly5o1qNTqFJmtu2emppAb9QbdhAsuiedBr+YiEF9HTfs7srqzwMpr9XBTnAmFpuDIkQVoaanApk13oqWlAocPz3dclHDq3JmFMh5yc7MQCMTXe8vLy8bixdcgJycL5859oisGcQFepG4m9Rrn5AwnjWWvC/5G14FKc/MhU/MBFUo0bDQaw8yZE5MyviTJo7n5kGH9UulW0yca7cPDD+/R/L2ZuTTTsdzb/s//+T+IxWL405+0LegSCRVqdGFbm3tt8gr5+fqLobEYO3d+P3PFlZTEC3ncjVJQEP+6QMCaizIcVhdNtm41L17YCRe1Fi1KjsMk8XxrYUYA4C48I/QchyLCr1YfoqAU7s+dM9c3uDO1sVH/4QCRNsVi6qKzUqjUErbtRPkeDQ3mYmx9PiYoiEYCunF8XsGNY/X72XwTCNDFHa890HLjjUy83L7d3Hg3grsC+T1jxAhxYTCV+y2fS/Py6K/hsZ/nzjnXLolED/mdTyJhUBenu7riF/+MFp1FBLxotA+tre+jqekd7NnzPqndShHBa8KLFcwKphzufCsoiBd1AoHRhvXCrLxWC7fFGTUR2g2cOHciKMdQW1sH1q4tBaA9Hhobb+sXcSorr0FeXhY6O3tRX78fpaVbUFCwXliAN4J6jRcv/pJu2/lY9rrgT5mXKDz77Num5wMKIuJ8ssaXxH34vUiP3NwsBIOTXGpRarJq1V5EItpjzMxcmulYjvpcsGABNm/ejDfeeAMHDx7E5MmT7WiXJEOhRhdSt0sn7Dg3dtfT0Ytlragwt087caumnx6iEZki9f78fhahZ+VcFxSI1c5M7EMHDzIhLhIxfi0X7n/yE/P1GefPp9WrtAqPRlqwwPl6o1Zr+fE2mYmxzaR6qm4eK7XOJzC4dqWX4OO9tZXNMz09zrxPomiXGBeaGPusFt2bWFtQq0asV5Cxn5JUQ37nk0gYyvpoavXVtT7v858vXqxen426mNzcfAj33rvL0HGSSKKIkMyoRzuxIxpTL37VCCuvVcNrMZhOYve5o6IVC7t06bVoavqT7njo6TmDdev2D7o2iUK/FloRwGrwvtDT87Hq73lfWLZsGqZOzTMcy0ZzF5B8wV9vXlq7tgRVVS26YyMvLxudnb2a+7cjKtfrzklJcqA4Qbu7z1iOaU5ntm59F9XV7aRtU60GcTKxLPyVlpbigQcewNNPP41//Md/xJ49ezBixAg72ibJQKjRhdTt0gm7zo3Vejq8FlokAlRV2eO8cgo3a/pp4bQAkJ9vqXl45hnx2oKJfeiqq4DZs+mvf+89sfcDBq7l2bPirzVLLDY4HhSIrzcqIqSr1RFsbjZfy6+uDrjoIvOiRibVU9U61o4OFg27ZYtYH6bAXV3z59MEs+3b2d9eE6j8fjZHbNw4MI+5PccnCoNa41JPLEwUBr1wnnnsp8gcwGM/02l8SlID+Z1PIhlAa3HaaNEZADo6/oZVq/bisceK4n5OXSSur98v1FY9oShZwoud2BWNyZ05ZjDz2mi0T/W8p4I4YydWzrsZ9Oporl69D1u2zEJeXrbqeKDUdjOisvLlOJFQr+4c7wv33vvbQb9L7AvUsZwKgr/esQwZ4tMdG1/72pWkOdKKaJBJ4ryEjtdraHqdbdvexZw5g+c6LaSwTsey8AcAP/7xj3H+/Hn84he/wJe+9CU8/vjjmDlzJvzJXlGRpBxFRYMX6xLx+9l2mYaRc4zHIOrVabOKHc4kp8nPZ4JIQYE3FnYBcQFAxNFq1f164oS110ejTAAWYcIE2nZqwlZrq2gL7ceMG1Bt7BQUAGfOmI88tRJfa1RPlWWn092nXoZSM3HOHHbMFIFehFAIGDMGmDHDeNunnmJ/vOq45POY1+8BHCMXoVeEQH5eH3xQP5ZZSSzG7idjxgyO9ZZInER+55NIBlBbnI5ETmHevF2Gr62ubsfUqXlxi+yUxeQhQ3yIRukfHClCkdvCi93Y4b7REuGcIBrtw6pVe7Fu3X709KgLQHaJM24eVypgFAvr8wFLlrTi8OH5queJ4ugxQisCWCvelP3sdgDxEcFqfYE6llNB8Nc6Fq2xceGFWVi8+BrccMN4kvBnRTTINHFeQkM6Qc0TDh/A7Nk7ydunUg1iL2BZ+Lvlllv6/z18+HC8++67CIVCyMrKwuWXX44xY8bARwhk9vl82LNHu4CjJDNobzeu0xONsu28FonmNErnmFqMTCwGPPCAc++v5ZhJFlofsrwagSYiABw/zvo5ZR3NqvvV6uuN6nKqsXYti+rr6dEXsdWELdHoVKeguAF5P9Rz1oliV3wttZ5qa6u4I9QKaq5Iq+vJlD4ajTLH3/bt9s8fJSVifdbLjktl1G9zM+uHerFmXiZRCEym4Gom9rOnh91PvCoUS9IP+Z1PIhkMr5vFF9A7O9Uj+dSorIyP/KREiIqIfoC+UJQuopBV941W7KOWC8sKO3cewoIFe9DdPTgWMlEAoogzetfQzeNKFazGwpp16hhFALMHLtUjgAFg1qxJ2LXrAJ5//m58+OEZW8ZrKgv+fGwoBfSenjOorm5HIDAKublZ6Ok5o3nO/X6foTOb0gavOyclzqOcg8eOHYGCgpE4evS0dIIKQKmNmIgU1sWwLPy1trbGfcnz+XyIxWLo7e3Ff/3Xf5H2EYvFSF8UJemPrPGnj5HjorqaxbHZvQhIcczoYdfCMJ8mli4FmpoGO62SHetpBFUAqKoC1qyhXUcrQlhurnWHqJmxeOzYQFu1n5LTFny06vwp95UsMSLRLQdYGzuJ2NXPqdetooLNKW6MK6dq8In0USdcjkYPbSTCf79wIRODhg2zry12wKN+S0rY/JEqDkAjki24mon9BAbiamtrgWXLpPtP4hzyO59EMhg1ccXvp7ny1AQGvcXksrLJJCfL8uXTcNVVubriQDqJQlbcN3qxj3ouLLPMm/cCenv7VH+nJgDpiTN61xCAq8eVKliN4qM6dfLz4yN/3ag7l+qIPojQ3HwINTXtqn3c6HN0NBrDV7+6E36/z9I4SAXnpMQ51Obgz3xmqKboB0jBSg1RJ3VtbVFG3r+sYEuPi8VicX+0fq71RyLhUN1HBw862w4vEwoBR46wRT41+OJlOGzfe5pxdfl8QGEhsHUri1RTkrgwWVgIPPIIW+TX2y4QYIuyTzzBzkFLC7BpE/v78GFvi37AgAAADNz8taBeR5F9OoEZxyD/YpubO7hv8Gusdi3DYRYTqib68ddu387+JO43N5f9UcL7nd3njbvlGhqAmhrrokhdnf39nHrdenrsn0/U4K7IxHNlx3wm0ke5y9Fu+EMbif1Sj85Otr3T594K/H7E5+La2sHzeKrAP45WVhonDzgF7yd5eeKvra5m86OX+4sk9ZHf+SSSAbholLhgJeLKUxMYQqEpOHJkAVpaKrBp051oaanA4cPzEQxOIu1z6NAhmDPnSpSUXKIrdiW2m4tC4fCBQa/xOlwwLSgYFffzQGC0pshlFPsIMBEuGlUX6kSg7kMpAOmhdw3LynZgwYIXXTmuVMNqFB93l2p9d2TrH6PR0fFg3Pitqyslva+W4Lhz5yEAwJ13/ivmzn0epaVbMGFCY0qN1Wi0D62t76Op6R20tr4f1//C4QOYMKERpaVbSMdHiWzNzc3CEIPVbjvGARfnteZcveOWpC5ac/DJk+dVt9e7F2UiynGxZ8/75NcFAqOxbNk0B1uWnlh2/LW0tNjRDokEwIB7yWihfONG+WT7xo3qP3eiPpdoJKHStRUKAXffHR/fV1TE4loT4/x+8APadsCA6yTVoNbJUl7HO+6wZ5+JdHez823lPJp1HPKozN272bU0inY0ippVul2iURarygWcm24ChgwBPvyQiSn5+QM1IJubgZycwbGdOTns/KvFeVIRrX2YiB21/LQQvW5O1vtzut4g9b7CccrlqIzJ3L6d1fMzoqvLu7GfnMS5eNmy+Hm8q4uNhVRwBXLR3uq8aAUzsZ8c6f6TOIn8zieRDKC38CyClsCg5vTiooPRk/EbN76FZcumqYp+lAVzvchBLyPqvrEa+yjC668fFdpez5lGESzVokSV22Squ8xqLCzVXTps2AVx57a1lbawrTYfhMMHcO+9L2DTpolxP0+me1PUnWe3O5UydvXGAN/G6XGQTs5qyQCi9//a2iLNe3ImojYuqKxbJx2TZrAs/N188812tEMiAcAWqbRi/JR0dCR3YS7ZUOtz2XGOwmG26C5CYhyhmkin1i7qdnbhRD0xClwAaGjQF4f4dXz9dfo++fG8/TawcqXx66zG5orGGCZy4gQwZ47+NkZRsz4f8PTTbKFbLS6Si4EcHh/Z3KwtJvb0AN/+NotcTQZ21fLTQnndjHBSDIlG2TigzGcNDcBFF4mPVX6sZWW07bnL0QmxTTnHUYQ/gB3/4sXOCa92ozaPKx/+OHiQCat6YzTZJDtOXBn7CYjPq07FfksyG/mdTyIZQDSaKhEztX78/iGYP//zqK5u192uo+OU5mK2m2JXMhCpW2Y19lGEDz88jREj6NvrOdOs9j2OHceValiJheWYqe1mVnD0olAvKmYZxenm5GQJH5+dfdepceB2jLDEPUTmYLZO9ceMd6nxhwWamw+RIssT8ft9aGqaKceMSaRUKvEckyfTtkv2wlwycasWIndZdXUZb5ufDzz7bOrEbvLYyNJSYO5c9veECSyatLWV1RBsbXVuMdrvZyIGhQ8/pO+zpIQJadOn015jJqozETMxhiLvTxW6V61Sj4tMvIaRCBOBFizQFxN/+UvjtlmFR54mxiPqRZ7aBb9uOTm07UWdv0bwMUh1RlZVxY9VkUjDUAjYskVMOHMy8pG7EKkxsx0drH+nKsq56bHHBkc1f/yxflxo4nVTi+61EzvmRatYmVcB1mfciOmVSCSSTMSOxWIztX4mT76QtJ1a+6LRPnKklldFITtj8w4e/Ii0HTUeUo+LL6bvo7BQXxC269rYcVypiJlYWLV9qMXxar2WC47A4M/+eoIjVahvaNjvSpSkaEywkXBp5MzTir61s+86MQ7cjBGWuI/IHEyNb05nlFG+ZkQ/APj1r2di9uzLbW5Z5mDZ8SeR2M3YsfZul45QFyWtLF4auaw4/MPq+vXeFfsSnX1dXSzOL/HYOjrYz5Vwd5gTx0a9PhdfDJw8KbZvoyhHHiNZXCy2Xy0SHYdjxwL33WfP+1MF7HXraM6YgRgc/W1EY/bMEIsBjY3x585t9+mYMcCMGcbbVlUB2dn2jAWj6FYjeO0/EXF09mzW72bPNt6Wi8mtrXQRXQQRxyWnuhqYOtW786wIRu7uxLhQtdhnwH4Xod3zolX4vNrayu5NPT3i+3AyplcikUgyFepi8Ve/ejm2bTsQV/fP7/dhyZIvmXpy3WyNMtFoLS+KQnbG5kWjfWhs/C/D7URdmVpcf/14/P73bxk+8OXzGQvCVq+NGbdpuiEaC6uGiLuUv6eoU5AqMFRVtSr250yUpBn3oVPuVIqDsqBgNGKxPhw9elrz+2ZubpYj4yDdndWZjpk52KsP0ziNlvOVSmGh9vwooSOFP4kkBSkuZm4HPeEiN9fa4qWRy4qTl+dt0U8r+pF68+E1k/jiqZ2CDKXOWmEhcP31wO9/L7ZvvQhOp2IkExfz7Xp/qkBqZlHcKySzZmVJCa3en1315qgPFehhtvZfeTmrrzd/Pq2/OFXvDxhwdC1cSBeZM0XEocY+U8VCNWEwEafjdc3i9zPxeeNGcbHcCzULJRKJJB2hLDzn5GRhy5Z3B/2+ry+G1av3Ydq08cKLWWYiA0UW3rwqCtkdm9fW1oFIxHghdv78q22JUFTuQ6s0Qm5uFhobbzM8Dmrf6+lhTiozcZaZgKhwZweigqMZgUFtTIjW5FPDjJjllDuVEtm6bl0pAKCsbIfmfru7z6C5+ZDtooKbMcIS9zGag9WgOszTiXPnPsGDD74ovOazfPk0XHVVrum5SjIY28/gf/zHf6CyshLXXnstLrroIgwbNgwXXDBYX/zLX/6CXbt2YdeuXXjrrbfsboYkhTlxwt7tJOaguqzq6rwt+lGiHynU15uLGNSDi3N63HOP+UVorag4N2Ik7Xx/o1hE9gXXWlu1yM/Xf99AANi9m0UU1tWJ75+LV8msb0bph4AymsRae6kPFVDaw0UNEXjsJwVe78+puMRQiJ2LvDza9rzWoZfq4XkFZZxoSQmrk6cVL6oWJ+rWvGgWK9GfmRyNLnEO+Z1PkskYRffxz0x2R72JRgbquXQS8aoo5ERsHnXBnRqtqoYylvS119gH31/96vZBEZM5OVmorS3C8eMPkQQISh9obLzNcpylxBm44DhnzpUoKblEd6xxgYFaGgAYPCaUMXtz5z6P0tItmDChcVAspxFmxCw73Kla0bdaka05OVmoqSlCMDgJweAk5OZm6e7fichNs85sSWqgnIOpbNz4VkZFu4bDBxAIbEBXl3aUrxbTp9PmRwkd285iZ2cnZs6ciWnTpqGhoQFvvvkmOjs78cknnyCm8ilt5MiRmD9/PmbNmoWQV1dZJEnBjRjLVKetTd/tB7Dfiy6IK6GeX7P1h5zGDleRGjxi0C4hIBQCli7V/v3q1cDOndb2n1hPy80ajHa8v1KY0vqCu3ixLc2N229hIfCTn+i/77p1zI0zZw6waJFY3TZgQLyqqXG2pqQRXFQwEqDMim1KmpvNv1YNM6IGdzlSr5WT4uywYcCGDfTtq6rsfQAhUzCqM5gKtWlDIeDPf2bCpQiZ/HlJYj/yO59EwtCrFVZbW2SqdpXV9928eRZycrL66321tr5Pjtrzqigk4jTicNHtuefeRn39Pjz33Ntx9c+cXphPFFvuvPNf+3+XWBvuxImH8NhjRUILnJQ6daJ16OzEzlqMmYwZgQEYGBOrVu0Vqsmnh5kxY0a45FAeROB9vLa2CDk5wwEwF191dTsmTGjEqlV7HZuH9TA6bj1B023kWDUHn4MDgVHGGwPo6DiVMXX+uEO/s7NX6HVeGhfphi1Rn0ePHkVRURE++OAD1S98agwdOhQLFy5EdXU1Dh8+jL1792LatGl2NEeS4nB3j5EjxI36W16FutBt5Sl/ozhRr9VCSsQuV1EiZiMGtYhGgaYm/W2++13gySfNv0cyYyTten8uTCXGtgYCzI0ZDLIoPKO4Sg53CfK4R60oUqP3Va5h6sWrGrFyJfvjZE1JI0IhoLcXmDfPeNs9e8zF3obD7LxR+OY3gR//2Hg7M6KGSI09LnY2NDBx14kYyFCIiTnV1bTtzdQ4lMST7HnRLH4/Ey6nTgUefpj1BS28fp+WpB7yO59EEo8yui8SOYXOzo+Rnz8Cf/oTLX/ebNSbWmRgV1cvqqpa4hb5c3K03S5Kli+fhpoaMfHJCDviBQFxp5FePUNe/ywYnCQcmUpFL1r13ntfwK9+5bdFfKPERiYjzpJSi9GuvuEFnD4Wds5uByDm0AOAdev2C9Xk06OoaDzy8rI0HTxqY4YLl3pxm1ro1T5U0tx8CDU17aoxwNXV7aT3sjtykxJF6gVntZm6qek0dq0SCk3BzJl/h/vv/z2effYdw+3TOdqV94tI5BQqK2kpA0q8NC7SEVvOaHl5Od5//33EYjFcddVVaGpqwvHjx/HQQw/pvu6ee+7p//fvRQtYSdIWv58WmbdkSebGnbnhimxu1ncVxmLeq4UUjTLXVFMTEyacwg7XE8dIoIzFnBEwUxE996CeKzCRgRgcWhSpiGvRShwfYL+jVBRqu1euFHedcRcuhcJCYO1aY1ee389qD5qBXytqTKzTTrtly+jn367YVUnqYuT+82rNQklqI7/zSSSD8fuHoKfnDL773VdRVdWKefN2YeXKvaTXWol6U0YG9vScQUXFzkFiF6/zZsT06fZGatkVLwiIOY246KblEOzoYE6n5uZDQpGpVCjRqspoQatuG5HYSDfQOv9Kh5mdfcMJRK6JE8ei9v6zZk0CADz//N3YtOlO1NWVkPalN/4T3W56xx0OH8DEiU/rin6A+pgJhaagsvIaUnuXL58m5E6lxABTcCJyk+LKTSaUsar2Gi+PXbfh44Ii+gHpG+2q7Bfz5u0yFe/plXGRrlh2/P3mN7/B3r174fP5cOONN+KFF17AiBEjAAA+g9XXyZMno6CgAEePHsUbb7xhtSmSNIJS76ijA1i1ij35nmlQFroLC80/5U9ZoM/NZS4rrxAOD3ZlOY0ddZPcrL0UjTKh8dgxJgqbcWwlGz2XjpY7z++PF0cS3XrBoPF5EXEHhUID+4xEmGDU1UX7AmK3o1QU7rimOCdFXWciLtz6ehaBaeTKi0aBigrzzrdQCBgzBpgxg7a9k047vx/40Y8Gjtfo/CsfQEhF55rEOkr3H8WVLJFYQX7nk0jU0XN4aWHFUZaISB0/J9vB0ToffEFZdHGPx+YZufOKisZj4sSnSeehsrIFhw/Px7Ztd6k4XvSdRnqOF5FY0p6eM8JuGy9jJML4fMCCBS+qRi+a7Rt2I+KA2rbtXcyePbgeh5Vj0X7/m+H3AzfeGMDQoUMRjfZhzZp9umPiwguzSML/sWOndY8bgOH8pjVm+FgZNWqYYTsA9gCCiEPVaLxRyM3NcixakOLKTQaUsZroBrV7Xk91RO77TtxnvYKZzz9KKiuvQTA4yRPjIp2xLPxt2bKF7eiCC/CLX/yi/wsglc9//vOIRCJ49913rTZFkkZQxZDqarbglUkLW9EoExKMWLPGvGhAWaDnNQS9sOAcDrPFctEbTqIgJMq4cdbFNLdqL6kJo8mMlXQKpejGr0lREdDern2NnIj8U+4zO1ss/jOZgo5IXKmoSEmd1ysr492Wmzezumx6Y9WKUMrr/VHETqeFWS3xWg+zsauS9EFt3pN9QmI38jufRDIYM6Kb3ZFWZhe/RdpBjXczs6BsBDU2r739KOk8KMU30YV5I2GIGuXGHIeDYxhTbRFd2S+OHz9tKHpq1Vsz2zfsRETY2Lr1XcyZ81vV/Zg9Fr33v/feF7Bp08T+n1HGxOLF15CiLg8e/EgzKrO8fAdycrJ057f8/GwcOnQ/hg2LX1rWi9xNxKwwYkd0Ynf3GTQ3H3JsvCUjbtcI6gMKDQ37cdFFIzF2bLbt83oqI3LfT8cIS6uxngCbN9avvzUl7nPpgGXhjz/5ef3112PChAnCrx87diwAViheIuGIiCHJcsYkC6prJj/f/Hu4UUPQLrg70cwX7qYmdp74QmlXFxNVjc4vr5vU1cWi/6yIaUa1FAF6FKEWWsIody9t3hx/HrhTNFUXkdWEvGQK1GbEHCB540ukvSIiJXVeT3QS5+fri35WhVLR2oxOC7NcxGlooD3ksXIl8Mwz6SfiS8RI1ZqFktRBfueTSAZjRnSj1q6iQl38zskZjp6es8LtEKnZtmfP+2THm8hiOI/N03PnNTXR4tY4/LxRF+YpwhA1yu25595J+UV0EWGHgtm+YQcignVz8yFUVAx2+iW+RuRYqJGV0Wgfhg5l/zYaE8HgJGzc+JauK7CgYBQ2bnxL9321xFpOZ2cv2tuPoqTkkv55oLn5EOrr9xsddn87AHPCCHW8feYzQ3Hy5HnN9/fCeHOzdh71nlFV1UraLpljNxmI3Pftvt8nm507D2Hx4lcszfv5+dno6Hhw0MMCEuewfKZPnDgBAJgyxVxHzspiBafPnj1rsKUkk+Bxc5RF8kyLOnNDlPt0bca27ZxEJD6QoxeBdvfdbJ/NzWwbrafo7rmHRQxqiWlORAGaQU8Y5T9LdFPl5rK/lWJkOroD3UTpyNmzh4k1Rowdy2pWJkN85e2tqaG1lTLfUOf1xChjN+Y8rznt/H5g0SLm3HYidlUikUhEkd/5JKmCFxdQly+fhquuynWkPdTF7y1b7oLf7xM6LxSxC4CwAHTs2Gnh62TkzhOtnySyPVUYWr36ZsN95edno7OzV/P3qbCIbjXeTQ87XFyiUB1Qra3vY/Hil8n7pR4L5f0B4PXXj6K09LL+nxuNCSNX4Pz5nye5Ao3QigulYEUYocQA5+V5f7yJRMzagVO15pIxdpNBJELr48uXT0NNTZGnH+CgEI324bXX2ALJvHkvoLdXrBYth88769ffKkU/l7HcA4cMYbvo6zN38Xt6egAAn/3sZ602RZJGcAcGFS84z9yC6ppxK0Iy2VCv/fLlwKZNQEsLcPiw9uI4d03U1QHbtwMFBfG/DwSYQ66pSV9Mq6ykxYi2tem7/QDg02lSmGiUuYaMhIzEdnZ3D24TFxbCYXNtkQz0rZoa1o+0SiL5fEx8ve8+oLQUmDuX/T1hgrvn3+8Hpk+nbUt5CMDvB9auNd5uyZL4PunWnBcKAUeOsLFPYeVKZ6+J8j5oUD5LeN6RSCQSUeR3PkkqEA4fwIQJjSgt3YK5c59HaekWTJjQiHD4gCPvR11AnT79EsyZcyVKSi6xfRGQL37rfa4sLByNkpJClJTQ20FxIS1Y8CLKynYIL/YfPPiRqevE3Xlqx8DPgxH8fIjEClKFoW99a4/hvubMuZL0nspF9Gi0D62t76Op6R20tr6PaNTcPGwHVmpKUuBjys1jpgoWra1iDl/q/EB9/w8/HLyd3pjgrsCCgvhxEQiMxrZtd2Hy5AtJ72vEwYMfobxcbB5YvnwaWloqcPjwfNPiFo88BQZ/V+L//9rXxMebm3ARPfHc8YcrnLh3Gd0zzOKUoOglwuEDqKykif/Tp9t/v3cb/pnqzjv/1fK++LyTLu7HVMJyL8z/NE/wyJEjpl6/fz+zgI8fP95qUyRpRigE1NbSts0UkQsYcM3of7kbiGs0w6cPddu2nZMcPEjbbvp05mwrKaE7dLgQ0NISLxrm5+uLaTwKsKaGObb0FuKdEq3DYSZKUKICKUhhwT70BB3+RGZ39+A+lgzx1Wi+4dx3H61dlAhi7uKmtsGOOY/DnXaUYwacvybciZj4AIIafN5paJBjVCKR2I/8zifxOl5cQDUjMolCWfw2E6NHEbuMYgATYQ+3ZaG6ut3268TPA+Xzm+j5oIoCes4izmWXfYa0L76I7raYbYSZeFufb+DaG42VoqLxWLGiHWPH/sRzAr4IIuOe+v4XXzxSWBANBifhmWdux/Ll07B8+TTs3l3eL7ZZPW5W/kQ7LlSPq67KteVBCCNxMxicRNpPMkQrysMVlZUtlkVvpWOL/611zzCDG/c5L8A/Y3R16d/3Uvl8KOeXFSvaTT3Yw/H5mMP92WfvsCzyS6xhWfi79tprEYvFsHfvXpw8eVLotf/+7/+O9957Dz6fDzfccIPVpkjSkGXLaAuemVYuZP58dbfZwJc7a/FzqeIqDIeB6mr9bayKAtylpRQNqWLdypXGTi0nziGv6ScagWqEsraZxBpagk5urnZNRy3xNRplAnNTk7HQLArVdUYVwKhjJxKhtcGuOU+JqNMuFnNWEOcPICxfTtu+qsp9d6hEIkl/5Hc+iZdxawE1EadEN1GMFr/NLLbZ7YChpxeYv078PGg5/woLzZ0PO0WB/PwRZLE4GWK2EWb6RV5eNhYvvgYPP3wNAO2xcs89l2P8+PWorm5HT0/84roTx8wXuSORU8jLy9LdNicnC5/97HDyvkXGPeUBAgDo6uoVEoG5aDxjxlasXLkXK1fuxX33/Q7NzYfI75ubmxXXhsQ2zZ//eVPCgJ1jKhSagiNHFqClpQKbNt0ZJzJQncAU0d5uqE7itrYO0w7YcPgALr10Q79j6847/xWXXroBAFTvGaK4eZ9LJlSns5fOh2ifSXzIxEoMsDLW82tfu8qRtAMJHctnftasWQCA3t5efP/73ye/7vz581i8eHH////hH/7BalMkaYjfzxZ0jfj2tzPD4cBdXFpiVyBgT40nNx02ZuG16yjYKQoA4mKdnihCOdcBgYeF9Gr62UUmRes6SSjEYiWVLriuLv1o10Txlc8JTkaCcpFSz6RBdYRSx05VVfwxaAmlds15iYg47QDnBXGR2FVARvNKJBL7kd/5JF5GZAHVbpwQ3cy2Q2vx2wx2O2AKCkajpqZI1yVox3VSnodnn70DdXUllh0HFIEkPz+btK+CglEksRhAUsRsI6j9oq6uBJWV1yAvLwudnb2or9+P6up25ORkIScnXmQLBEZj6dJr8eST+zT7h93HrFzknjdvl6GLp6fnDJYufQV+v76C7ff7sHXrLKF+RnmAAADuu+93ZBGYIhpT3rex8TZs325fXKhTbiityFO/fwjq6koNX//tb7e6PpaoInpz8yFTrt9w+ADKynYgEol/n0jkNMrKdgBA3D2jrq5E+BgyJb6R6nQeM2Y4Fi++Bjk5WUmNZNZyim/b9m6cGHju3CdobX0fVVUvW3L3JZIp/SJVsFxR8Z577kFNTQ0OHz6M1atXY/z48Xj44Yd1X9PZ2Yl7770Xb7zxBnw+H770pS9hxowZVpsiSVPy8oy34YuuJSWONydpcBeXlqBTW8scknYIXNzxUl4+ED3IccJhY4ZVq2iOtpoa+0UBLtZFIjSBbaDoOxAMxp83yrl+/HF629ra7Hf6JZJsp2eqEo2y63PsGDuHXV1ARYU5kfbYMe05gYs+27bZN0ZDIWDMGEDvVq0UJbXmYurY6ewEysoGxkxxMWtDMBh/DouLnZuH+PvV1DD3rhHNzc7eg0TmHf77hQuBmTOBYcOca5dEIskM5Hc+iZehLqA6VccpFJqCYHAS2to6cOzYaYwbNxLFxQHXn3Dni992wMUuuxYCY7E+fPQRLRrU6nWy8zzw/a1bdwvKy3dofl/78Y9nYMmSFkQipzQ/pwUCo/r7xbZtd2Hx4pfjzm8gMBr19aUIhaagtfV9spht57EawfuF3nHm52dj/PhRWLKkddA2PT1nEIsBtbVFmDz5QowbNxJFReMxceLThu9t1zFzUczMd7BoVP9FTU0zUV5+ufB++QMEan1i7dpiAAc1RWC2ztCCYHAS/P4hhg5o5fZ678v7IoBB81tR0Xi0tx/Fnj3vk48xWW6ovDxjUT4ZY4kqotfX7x/0My7gaokr0WgfFix4UXe/Cxa8iGBwUv8xR6N9WLNmn+bY9vnYgwvPPHM7Tpz42PX7XDTal7R7LPWe9Je/nEV9/X7U1+9HIMAe8nBb/NKa3zo6TmH27J1xP/P7fYZzGgWfj42zurpSFBSMSsrnH4k2lq/EBRdcgKeffhoXXHABYrEYqqqqcN1112HNmjX43//93/7tduzYgQ0bNuAf//Efcdlll+Gll14CAIwYMQI//elPrTZDksZQ3UXp7EIycnH5fMDTxp+VhXDbYSMCJeKTM3my/e8vEgXI0au/ZXSuP33InoTIOBAVTLzg9ExV1Jx599xj3pn57rvacwL/2Xe+w/7ets2eCFBqTc/mZu3fKccOhfr6eBejWvSuk4g47Z57zlnnuZl5p7OTzSvp4vxzMtZWIpHoI7/zSbwMdQHVyTpOWo6TVMXvH4I5c67Q3WbUqKHkzyRHj55WXcBWIxn1towwcnbOnn051q27Rfez/eOPF/f3CyOHZrLFbC30XGKczs5ezJ37vK7w9PTTf0RFxeUoKbkE7e1HhQRmK8dsFNnHFrAHuxITSXT+FRaOxvbtrB+YRatP5ObqC1eJTllRB3Ti++7ePRs///mXcfZstD8iUDm/9fScwcSJT6O0dAtWrtxLPr5kuYC8OpYoTmIth6mRA7a19X3DGqzd3WfQ2jog3FIcoOvW3YLp0y91/T6X7FqnZu5JyYhkpkaSDmxvj+gHyFhPL2PZ8QcAJSUlePbZZ3Hfffeht7cX+/fv7y/g7vu0F9x9993928c+7YWjRo1CU1MTrr76ajuaIUlTUqXenJMYubgoThszuO2woSAS8Qk41y+4WLd4sZjDrqoKWLOGLeArxVO9c33+PH3/1OOtq2PCYkUF+z89rzy51z+V4A6/5mb1yGIrokVtrf7vY7GBOnn33w/09rLrndjvRKD2rfr6AYeeGnzsPPggcz1SiESYA7C2lon5bs5FxcXMeW7U1s5O553nZuadrq4BB2gyH9iwSjg8+Lit9mmJRCKG/M4n8SoUFxJ3W5klGu3Dv/3b+0l19LlJNNqHpqY/6W4zfLgfp0+fH+SCU4MLPkOGaDsMWIkD+2MARdFyltjt7NRzJnpBzNZCyyWmRG9BmQtPra0fYPr0S4UFFyvHTBHFjGI/AXZ8dXUluOiikRg7NhuADydOfIzW1vdt7xMffngaI0YYv5afRzNCF3/fcPgA7rvvhQT334BzScQtyeeFysprEAxOStqc6dWxZOQkjsVo40jNqdjaSvui2NragenTJ/T/n+oAdROtPmfkerQTymeMRNTcuE5DjSS1k2T2DQkN23re7Nmz8e///u8oLS1FLBaL+wNg0P9LSkrw+uuv484777SrCZI0xagGGgDk5rJF9HR9+l/PQaPECdej2w4bI0SiLJ12p4VCwJEjQEsLsHw5/XVa9bfsONeU8eL3s224GJDoNMzNZX+UeMHpmUooHX6UOqVuwMWzFSvMOaZ43zKCx9rq7TsUEjsv/AN2dbVztQy18PuBefNo2+7Z4/x9iM87dXX018RiLPbz3DnHmuUoPNY2ce6XtQwlEveR3/kkXoTiQurt/QTNzYc09xGN9sXVvkl0UVx99TNJcxskA8oCYnf3GdTUFA1ywWlhtJANuB8DmIiRs0TL2cmdFnp897tt5LpPnZ29hts4USuNSig0Be+99wDy8vSdcXpUVDA3jIjgYvWY7XR1XXTRSAwf7sd99/0OM2ZsdWxuuPhiMeHKrNBlVBdw27Z3hdxEgQBzQdbV3ZJUFxDFWZessRQKTcGWLbMGxZEGAqNRWXkNaR+JfToa7cOf//xXS22ys16sFYxiawF3ap1SPmOo4WR9YTXccK3y46+svCapfUNCx9aZ93Of+xz27NmDP/zhD/j+97+PWbNm4Utf+hImTpyIv//7v8dtt92G//t//y/eeOMNvPzyy/jc5z5n59tL0hRKvFl3N6s95dZCsJuEw/QF8nR2PXJExE033GlcrKupMRbcOAMfUuwXCShRitEoc/qFw/Hi5aZN7O/jx9kf5c8OH5ainxE8hrCqiglsTtdaFMWqeEaN6VQ6kPVIFJxFcVP0CQZp261c6c59yO8HFi2izzlA6sZ+6kVdOzmXSiQSbeR3PokX4U4FrYi+np4zmrFbemLPzp1MLIxE4hfUkhHj5SbUBcTJky/sXyT+1re+YOk9ly69NqkLiEbCh961pgilHR2nSAvA0WgflixpMdzuG9+Yii1b3lUVqt2gvf0oyR2nRU/PWZSX70BXV6+uMMPx+awLw3a6ug4e/Ei1v3R0nEJZ2Q5UVb1sy7W5/vrxALQ/8ycKV2aELorA8tBDu0luouXLp3lKEKBEWCbrgYNw+ACqqlrihP68vCysWVOCYHASaR/KPs3vZb/61Tuk15aUFKr+3CvR1aKxtU6iFfdMwa0YWTdcq14R9CV0bIn6TOTzn/88Pv/5zzuxa0mGQo034wvB6eJMEom1zJTaawcP0rarrXW3D3BRpLwc5LgbJ+JZAXbcmzcz56DeYnhlJRM0uHiZiJORhemGWgxhKiA6Z4ZCrN9QHkYwEum5gzASMVfrcCA+Y6AfO4VIW926DynnHCqpGPuZrKhriURijPzOJ/EaweAkTdeVVuyWXoxYWdkOFBRk48c/HuwEsRLjpRUl6QV4295+u5u0/bhxI+PiCZ966g+m3/vXv34XP/jBTUk5F0bCh9G1trOOGDWurbb29f5/K+MY3cKuxewlS1qxdm0pvvrVnZrfo3Nzs9DYeJvl4zOK7PP50L+wr7/NaDQ2/pfu94L6+v2or99v+doo+5taJCR7rwHhyihCMnF7gCawUFyoAHDVVbmaEbbJQivCMicnCw8/fA1ZZLMTrXtPd/cZfPWrO7F58yzDvqqMRhaJYQXYmNIS/ryC1+ozJsY9Hz9+GlVVrYavcytG1kwkqR58vvje9/4PgG48//zduOmmSz3zeUVCQ14tScrAnUm7dwM5OerbpNvT/yKxlplQey0cZm4lIwIBYNky59uTCBeoRZxM1BhXUfLz9ccA1ZVlFu5+MxMpmWpoxRCaRSQ+wipm5kyq+81IpKe4uY3g/bi11dn+JtJWN+9DfM7Jz6e/JtViP6kubzdiVtOVTJqvJRJJeiPqDqC4XHp6zgrtTy8uFDCOkkwmyratXLlXd1s115CR08gINyPRErHqLLGzjpiZRexkOFDtWMzm5zU/P1vVTZOTk4Xa2iIcP/6QLaImxf21bt0turF+sRhw//1TB7mAtbDr2vzqV7cPOj+BwGjVGmda7iSt7e0UTpJRd5ICj7CsrS1CTs5wAExkq65ud30Optx7vv3tVtTVlQLQ7ocPPHC14f60aGy8DX7/ENJ9K1l4sT6j0g25aNE1noqRNRtJqgWfL77znf8PAHDjjd55SElCR14xSUrh97M/PT3a2zgtaLgJdcGzsjJ13BtmoboffT62QJ8sEVS0/lZ9vTPRe9S+40RdSGV9O7frsbmBcpF8zx7tGEIqiX01EAC2bBGLcbSC6JxJqSMJsPhbo2tuRixXo6LC+f4m0lalIOk0oRATnfPy6K9JpdhPaoS1WzGr6Ua6z9ciSAFUIkl9RN0BVGcVZX8UQc9KlKTTaLVNDS3XkB2Ljm45N8y+r9Z2xcUB5Obq17sLBEaRFoDNLGK7We+KQxF6hxBXHI8dO61aW+zEiYfw2GNFti42U0Qxo1i/hoY3ye9n17WZNWuSUO01kVpt1D73mc8M1fxdMmvlUWluPoSamvZBD3S4PQdTHzTIy1MXxDlctFy1ai/5XsajGkOhKZ5+EAXwVn1GNYHUizGyViJJZf2+9EQKf5KUgypURCLOtsMNqAueVAdOKkN1P9bUJF8EVdbfMoJHFdq9wEjtO3bXhdRyv3V0sLp3K1ak3mKqcjF4xYr4RfIZM8w7/Xw+9qepaXA9xdmzzbnh8vOZoGNmsYU6t3L3G0XspPRtZZ3Jykr2M9H2Jz4MEokM9Dc7F/F5W5cvp23Pa2k6zbBhwIYNYueNx356XeChCs2Au3Uf0wGt+ZqfR7vHj5eRAqhEkh6IugPsEpm0an0pF5MpDg83RRslom4RLdcQYFxr0YhkuYWsOkuamw+hu1u/3t3jjxeTFoDNOifdrHcFGLvnfD7g//7f60n7Onjwo/59ulFbjCKKhUJT+h1XifT0iNU2tOvaiJ4f6vbUPnfy5HnVnye7Vh4FL83BIg8aKJ2KakQip1Bd3U7a3yOPXIsjR+b3i35efRCFw+cYrXtTLOZOn9MTSEXdtW6gNr9t2cKiY5X4/fEDXtbvS09sr/HX19eHd955B0eOHMHJkydx/rz6jUGNf/zHf7S7OZI0hCpUVFYC2dnJF4GsUFwM5OYC3RolFliud2bU9qOKEpMnO9sOKlwcKSvT386p+lTJ6Dvclam3aFBdDTQ2Aj/6UWqMTSdr9wUCzPGpdR6otU2VdHYO1HATRUQEDoVYHU296F2Rvs3rTJaUsD5p9ZzzPqhsXyDAxqTVfuf3A9OnM4eZET097tXU4/1l4ULWDyjEYsCCBcCYMd6tjydSP5X/buFCYOZMJohK1NGbr50cP16EC6CJ54I/sFJby+LD0z1OXRT5nU/iRSj1u5Q1kayKTLwe2MaNbxnWhhszZhg5StLt+lhU5+Py5dMwffolpJqERiJYIonXxm1E+44SLigYcccdf0dqi16NNgpuuia1aqcFAqNRX1+KYHASfvrTPxrWnKqubsfUqXmuLpIra1OqEY32oaqqxdb3TJaj1QirfY5fby+7g0TifJ2eg808aLBx41uq24hcq5KSwv54TyMRdOHCl9Db+wkKCkZ5qg6t2+jVAS4v39Ev7ilr/3mhdq/a/BYKTY5rY1HReLS3H/VMmyXOYJvw9+c//xn/7//9P2zduhWnTonHZfh8PvklUEKCP/0fiejf5Lq62ILN1q1sQScVaW7WFm4A/oRLZixGJcvBZoVQiAnQ9fXG29rtUE1G36G6MrmbxA0xRJRolB3HsWOsRl1NjbUYTzUqK5lLt7jY+PyHQmzbtjZg+3bgqaeM989FP+q1NSsCU0V20ThZ5TErrwNg7VrY2e+o9yEOv+ZOz9WhEBO8CgrYPZBCdzdzrnJhx4v3E1ERvLOTRZ8uXSoFGy1EaggD3p63rUB9YGXjxvQVPkWR3/kkXkZv8VrNkWIk9gDA6NHq0XZ8f/Pnf17XbcEXk1tbaZNuMoQB6nv+5S/GYh5VBFPiBbeQaN9RQhVOX3/9KEpLL1P9XTTaF7cgGwxOUhXUKLjtmjRa9ObnVQ8ukAeDkzyz8GxXFLASr9a/A7RFXDV8PiAvLxt1daW6wlBiv06msGA1ztdORB80sNoX+Rx2/fXjyfvr7OzFvHm7ALCY4nXrbnFd2DW6nzg9bxgJpInv7/ZDO6KotdHrbZZYx5aRsWvXLkydOhU///nP8be//Q2xWMzUH4mEAn/6H6BFf91zDxP/Ug1KTbvc3MyI+QSM495Yvrf33I/U61NVZV+kWLL6jojAw51Ge/Z4J0IuMeqtutpe0a+wkIl3dXXMXUUVI7gbzsg9mkjfpyklDz3EHCs8ckfJwEKGuDjipBjPj3nOHOCxx9Rr6+XkiO1zIMLFep9T3oco7+tm3VkzsZ8AE4HmzWP/9sqYVCIas/q3v7ExfNFFMq5RDVFB3s7x4yWoAmhHh4yRBeR3PklqIBK7RalJ97e/qbtZ+f4mT77QnoZ/SjKEAep7PvXUHwxrQJlZoE5mJJoSs5FtVKHgww/Vt9OKkQMQF9e2e/dsFBSM9ES9q0T0IiVDoSmoqVGPKeS4HVNKgXpdc3KGG26TCvXvgIGIwLq6Et3tYjEmDBUUjNKMBPRa/Tircb5WUdaIa2vr6I+RpdSGExEj1eYH/tHLzP6A5MV/irg00/H9JRI7sOz4e//99zF79mz09vb2/+ziiy/G3//93yM3NxdDh2oXf5VIzCISaRaNsjpL27en1pPalMWo7m77IyK9il7cmxXxwmlEHKp2uSmS1XdEBZ5Ep1Eyxid3+DU305yZZhBx+Okh6jLj2zQ1Ab/8JbB5M7BkSXzfMIobpbTHqK9RnWd6JLoAx41j127GDLH92Bmty+9D8+cPrjGohqjQYgUzsZ9Kpk4FnnjCe/dMkZhVTne3jGtUw4wgz8dPayu7DumA6AMrixe74971IvI7nySVEIndEnG5cGpri7Bs2TT4/UPQ2vo+6TUlJYV45pn/NhUl6TQU56OSxIgzJdQF5eXLp+Gqq3KT7gJKxExkG1UouPjiwdtRY+Q4P/rRdFOuxGRDFci9FIVJva5bttwFv9+H5uZDqK/fn3LXJhG/fwguuoh27FrXS7Rfu4GVOF+rhMMHVOJwR2Hp0mvR1PQn1ZjcUGhKv2Pyv/+b9oW6trYIGze+pXkv27nzEEKhK4XFTTV3mxsk26WZ7PeXSOzAsvC3evVq9Pb2wufzYfz48diwYQPuuOMOO9omkegSCgG9vQMOBSNSbbGGuhjlxGKyMu5w3DjrgoWdbbFbvHAapWCpx8CHKev9NFl9R1SY4rgdIacU+557zpwwQqGw0N5+KVLrTMlHHw0IrHV1LALRjrHt9wNr17IHK/RYsgS4+27rcwh3AXKiUXP9DbCv74dCrD4eRYA8eNCe96RiJvaTc/Sod2Mdzc4zvL7oggUspjbZ97ZkY/Y8AmzMb9zovb5hBlEBtKMDWLWKOZEzDfmdT5JqiMRuKcWeSOQUqqpa0NnZq7qtzwc8/fQfsWzZNAD0xeSSkkKsW3cLysrUIw9ZDH9yhAHR+l56i8DUBeXp0y/xbMSYaGQbpQ8AAzF7HNEYOcC4pl6yXZNaJNttZQaRsc37THFxIOWujRpWrpeZfu0GVuJ8raAngq5evQ+bN89Cfn72oAcN1MRCLXhfXLaMPVAxe/ZO1e3uvfcFAH4Eg5OEHvYAklOHNtnzRrLfXyKxA8sz2ksvvQQAuOCCC/Diiy/KL4ASV0mMftODL9akCsmqaZcYd1hayv7vVrxVNMrcBE1NwIoVwKWXxrdlyRImXrS0AJs2sb8PH/b2AiR33+Tl6W9nVyRgsvqOSPyhkliM/Vm4EDh3zt42JaLs3/X19ol+vE7e7t3O9kvel0TmPk4kwhbse3pYhKZI3KgW+fnG2zgZczl/vrk4Vjv7fkkJ7Xo0NrofkaiM/RSN/vRiHC9gfp4B2Biork7Ovc1riMamK+npSZ/YS6MYcTWqq9Pj2EWR3/kk6Q5fuC8oGKUp+gGDo7304kJTyemjFXOphVbEGRdLvBhH6RSUPsC3U2I2Ro7HMfII0JaWChw+PN/TwlIq9gszYzsVr40aVq6Xl+MRQ6EpWLr0WgwZEn9gQ4b4sHTptbZfJyMRFAC+/e1WFBcH4mJyuVhIFf0A1hcBoKqqRXf7ykr2e6OYay3cdLcVFweQm5ulu01ubpZj84YT85Yy8rW19X1Eo302tVYiUcfyp88PPvgAPp8PJSUluPLKK+1ok0RChi/YUKmuZmKSlxYxtSguZnXY9MjNtbemXTjMFvMSo/u4I8uphS4u9lVVARdfHF9jLRIZ3Ba7xQs3CIXoUZJW3EjRKPujV//MyXqIXJgSGZeczk4moDjVz7T6t1X4B8F161j8ndP9ktc6a2mh1zsDnBFYk+Uu5QJudbXY65zo+34/E8iMiESS8/CJFbGYx/F6TSDjx0QRnvVQu7cpHz5pbU2NzwtmsdI3gPSo92dWSHbjQRWvIb/zSTIFM9FelNpwfAFYC+6CSeYioFK0+Na3vkB6TeL58oIQmoyFVb0+8Ktf3a76Gisxcno19byIF/qFGczUfUy1a6OGlevl5XjEcPgAVq/eh2g0XomLRmNYvXqf7TXszIigemKhGgUFA31R5P1EH/bgZJK7ze55y2t1LyWZgeU7EK/ncNlll1lujEQiipkFm+pq5iLz0iKmF4hGWRyq3tNIdi3yabn66uuNI+nsboubUBdXzbqRuBgyY4Z2zTE36iFyYaq2Vvy1vNah3eNTr39bJRBwPxKRx17W1Ii7VTo72WvsOMfJcJcaCbhf/aq6w83Jvj95Mm27ZDmF+JjcvVv/oQAtnH74wwyhEOsDRk5qPRLvJ1qO9xUr0lcIVD5IsGkTfd62y6HuBcwIoHbOo6mC/M4nSVVERSCz0V5GTh8vu2CUcNGirIzmfFE7X2bEEruwc2FVtO9o9YFZsyap7vP4cZrwkS4L7cnsF1aww8WXii4fs9fLq/GIFEHN7ocvzIigRveKRJ555sv910L0/ZR9+9ln70B+franXLltbR3o7j6ju0139xlH75t2zVtaLk5e91KKfxKnsFzj79JLL8Uf//hHnDx50o72SCTChELA1q3APffQF+TcrilmhrY25rbQo7ubbaese2Xl/fScUHyRr6EBWLTI/MJ5OMwEGCuuK+WCox3H7hbcoWp07KL1uIABMcRI2HKrHqLfz2ogTZ1q7nrbUetQiVH/FiEQYBGTXqgTZrbuX2enPXMgpU6Y32+uT6thJOD6fEB7u/u1QEWETbv7NhW/nzlSN26kzRVK+LYLF7K6gcOGOdNGUXiUqejxKOH3k1WrmJCeuJ+OjnhnqZfGv10k1s+cOpUdo9YDJEqam4EbbnCsaa4RCrFxuWoV3Uls1zyaKsjvfJJURK1GUn5+Nr72tSsRDE7qr6WkhFrXS23xU602XDTah7a2DmzfTlvUS4YLRg0r5wGIr5uYWLvKKfRqaZWX7xBepB1cq20U1q27RXcfan2g7/9n7/3jo6ju/f/XsgqJQJX84Fc2iuWH1UJtrZ9ejMYmgraKMboJgQC29qNBvq2aBH9WLEn8QNUKJBG0CNp6qxKIsDVS6FXA7C0YbK+XerEtmsQLYsKv/KBFIPxws98/jieZnZ0f58ycmZ1d5vl48ACS2ZkzM+ec2Xm/zuv97iVBio0bW1Fa+p8R+/R6PVHuIzlaqWfjjVj0CxHw1n2UYrQvOQEj98vs3GEVPIsvRNWwMyKC8j4Djhzpnx+MHE/at5OTz7O9BqIWTnGPmp23zpz5EvPmbXFc3UuXcwPTPSovLw/hcBg7d+4U0R4XF0MUFpLV+LzMmwe8/rozV/HbnUKPdT/l5dFp35RSoyn9THSqRdHpA63G6wWWLdPfbv58vv7I4mZLTSVuH7vrIRpxGlnhJDHaV+iX3Kqq/tp9+/YRUdMpqWbNpOsz65xlcV2HQiQ9rwhnDOsChfZ24NNP7asFypN2OtYuKSen4zUCPR+91Nh61NayiYdUCJQ6AtevT6z0oH4/UF/Ptm1NDbBxo6XNsQ26YIXXrR6PGQiM4L7zucQbaqvrOzp6UFOzS9UJJjK1l9R9tmLFh0ztdoq7S8R1sDPlIUstLVY3j1XOjDvv/GPUPvVEP4DUAFNrN4uTzGlus0RIhQmwXddEcPnw3i+npnWNhYhkpEYc7zNAur3ZmnROc+U6yT1qdN4KBJqRkbGSq3awi4tITM+08+bNw9e+9jXs378fdUaUFxcXQUyfzhesCYdJEHPOnP7gnZOCmXan0OPZjzTtm1JqtBEjyB95urS5c8WmWhSZPtAuWGpS8QoDLG62ri4S1IyFSCV1GvGkpBQp7BrtKz4fsGGDs4Q+JcwIrMGg+WOvW6d/XUQEx3kWKIwda18tUN6007FetGA2HW9BAbnGThG5/H7g8GFyPkZSmQJs7jYl2trI9w/5885J3yeMkJPDnkb40Uctb46tLFjALownUspTPdx3Ppd4grVGUlubcvBdRPBTLeCvRizSqOnhtCCwFqJSqYoUEKX7lH6eF7V2s6Q1dWtKWQPLdbWiL8ULTpw7YiEiGRFB9cQ7KfJnhtbxKHqiq4jUtqLo7NR3OzvtuSmFfg/o7NROV0pxiuPfJbEwLfxlZGTglVdewYABA3Dvvfdiy5YtItrl4mKIBQuMuV4A59Uwog4SrQd+airZzq7jUegX1blzSQBYLjp1dUWnKW1r009dygp5MRZ37nZihZPTbneoUagzh0X8BEggX5SowNO/ASJSWe0SE41RgVWEGy89XfteiQqOG12gYAd+P7uQ5oRFC9TdtGGDMfdfTY2zRC56PkeO8AmaHo95t6Cc9nbniaO8UDGbJUjZ3m59e+yEnjvPPNrQYF17nIL7zucST/DWSFIKvtPg56ZNdwAANm26gzn4ySo8UmLpgtHDSUFgLUS5eayoxbhz5wHmbdWQt5vFSWbGbWaVS9Bp7kMjsF5X1r5UWdkUt9dCC6fNHWbdcLzQvn76dAiVlVnMIqhUvNPC41F+ZqiJrgDw6qs3M11/J7hyQ6FelJc36m63dGmO456bgHZ6TzWc4vh3SSxMj479+/fjqquuwsqVK3H27FncfPPNuP322/H6669j9+7d+Oyzz7B//36mPy4uZvF6geee4wvWUOiEXFoKbNsW+5RdLEG3ri5xwSapY4VV/BMl5PHQ/2LsTOeVHlY4Oe12h5rB7ycicFqa/rZKaWWNwtq/MzOJEFJdbb+7Tyk9rhF4Ux92d5sXyOwSn3kXKITD9qZ0XrBA/7qLXLAhAqlbdNgw/s87bdEMj6BJ+9EDD4htA31uO00c5cXvJ4sgWEmUlJ9A/zzK8qwCyL2Ox3vMg/vO5xJP8Kya1xJyvN4BuO468jC57jr2ej68wqMTHXRSnBAE1kOUm8eKdICHDpl3cUjbHQr14oEHtmk6yUpLG3W3UXObWeUSTAT3IY+Lj7WPLFr0flxeCxacNHfYmYJU3tcrKpoQDodRVZXFJIJS8c7nixbvACJQaj0z5KIrXcCSlzfO9LnZBetzND092YbW8MGS3lOKEx3/LonDeWZ3MGbMGHgks2Y4HMbGjRuxkfPt3+Px4MsvvzTbHBeXvmBNaSl/LblwmHxm6tT+n/l8RDCIhesnP58EidUENlIElmwnQqAwc+3swucjAbZ4cWHJocJFe7uyqEuKXbMLA7SeYkqKeqo63n1azcCBwIsvErEA0Ba3qaiwfr35e67Wv9PTgdmzyTjKzo6NoBwIRLfLzNzj9wM/+AERc1gxM5ewisrDh/PvWwoVcAsLEVV0XA2a0hkgjvC5c4Hx40mbY3W/nQZ1iy5fzv9Zeg/mzQNuvZWMbyfg95P+vH07EZxbWoBVqyLdafR5kp9PnLJq87JZqAOQjrF46nf5+eQasfDYY+K+jzgBv5/0aZ+PzCNaiP4+5kTcdz6XeMLIqvn29uMIBvfj4METGDVqMLKz2YU+OawB//vu+zYKCiaYOpYLgbp52tuPa7xj6QdWWfvO4cMnUFe3h6mvjBw5GMeOMe02CqV2L178Ptrb1fsYiWl8oblfqeCdk3Nx38+pm01+DambzahAbdV+7YbHEco7D8XbtYhHqKBWWvpuxH30+YaipiZXyHVX6+sHDpxAZWUT1q+/LWLMabU1P38ctm9vQ3v7cXR0nER6+gXIyBjC9MygoisAnDp1Gm+/vRvr13+CUaO+FhfPnIaGVqbtnJYeU+3+6+FEx79LYiCsV4W/6tX0hTAcDnP/cXERhZn6RXKo8PDkk/a7ALdv13bVWVFbhl676mpx+zSDz0fu45o18Zd6UY2SEnXRD2B3M9L6ilOnaot+PPu0CyrC6aXm7V85KWbc0f7d2Njfpw4ejI3DjxIIkDlGLrabdVJRAYbVHWdmLmF14t11l3lXDGvfUaK9HaiosK4Wm96cDZDfO7UeWF4e+ZvV5SSlo4PcEye5nrxeMq6Li4kL8LPPIsc+fZ7wOt55iWcHIB3bLLS1ObdvG2XgQGDlSv3tzqVaf+47n0s8wFMjiVJe3ijMicQa8C8omBBzF0yiIMrNw9J3vF4PysuDzH3lmmtGK7ZLD6V2BwLNqKho4tuRBtKg+ZkzX+Lee98RXpMukWrd8ThCeeeheLsW8YqVKUhF93Uq3s2efQXKyq7G7NlXcD8zAoFmTJr0CgDg7rvfiQt3aSDQjJqaXUzbOik9Jm+ab4A4Fl2x38VKTH/DvPjii3HxxRfjkksu6fs3/T/Pn4sv1l/x4OLCg9n6RRSaLs7KYLEasard5vUC99/PVxNNJOnp/TXW9u0j97G4OHbCjCioUFdRofx7n4/d2aYmFpnZp92wisyiA6pSMSDWfSoUIk4/7ZcDc6Lnq68SRygLRucSVuFEVFpIUQsU2trE1mKLl3qbeuzZY0z86+wk1/PJJ51Z105r7JsRlHmJpxqA0rHNgtP7thF4Up4mcq0/953PJZ7QEoHUkKfkou6bjRvZXAdS7K4l5UJQq23Fk0rV6x2AZctyNQO3oVDkL/Vq5kmD9EqipMcDPPzw1VFp/eTtpjWjREKD5oFAM3y+F9HZeUp1WyP1DQFr6ibGCp6UskbmoXi6FvGMVSlIndbXqftM7hBmqfMZK6h4xoLTnqO8ab7T05PR1navK/q5WIrpVJ/79u0T0AwXF+uQpvtqbyfBm85Oc/sUmX5Qi1jWbtNKqUe/uNL0kjyF61NSgKSk6HRrJSWJm34vFAIWL1YX/ADialywgO28tcQiSmoqsG5d7IUtPbxeYMQItm0TMaC8fbu2eCsVPXNyjB0jLw+or49MYaxGS4uxYwD9wskDD0SObynhsLiUeHSBwtKl5lM01tSQP2ZTO8dTvU0teNLxKlFRQdJqPvecMxcdqMGSHlQEUgegiH5nNX4/eUZpPcMoZuYQJ8Oa8rSmhnyHceq9NIP7zucSb6ildGOFfmd57LHtePZZxi+rX0ED/oWFb6m+RyVaWq9QqBfbt7cJSZVqBml6PCNtCQSaMX9+o+LvvF5PlOgHSL/fNiI/f5zqsV599WaUlv6naorBp566XrXdgUAz7r33HU1hTorPNxThcC8OHDihm/qUNzUdb2o9K+omxgrelLJG56F4uBai0Jo7nDKvsCKqr4s4bz33IcucFQt4xDOnPUd5xq3HA6xceSMGDjQty7i4aOL2MJdzArrKHwCSk40HMyn0QVlaClx4IXDkiDWCVWcn2Z+aG8Dq2m1qNdFoXSSAvdYWfcldtSoysJqIQp8Updptcjwe4KWXiPDHgp5YBJB0gl5vfFxXVhEkEQPKdjnEcnK0a0tSKiuBiRONB639fjInaomMIsRMipGaf1qYXdSRlaU9ZwPk91lZxttoF2Zrvtq1QEY00u8LAJmXrRYC4+FaLVjAdu6rV7MvYoknaMpTvbFwLtT6c3GJJ6QiUENDK1577R8Rwkl6enKU008KqZV2HACf8EePbXUtKVGYDTIHAs0K5zkEtbU3xOQ8pbWteNATwJREP4pazTwpeXnjkJ9/meq1Vmu3kZpRtbW5AKArPgPgTk3Hm1qPxyXndLREfYD8Xy5GSOehbdv2Y9Gi93WPY/e1iJXApjV3AHDUvMKCiL4uaj7lcR8amS+tglU8Kyu7ynH9gPX+p6cnY+XKGx3XfpfExBX+XM45zAYzKeRFMDLALXLVfiAAFBXpB7Ktrt0md0DIhTqla5maSv6W1rqiYiG9NmYD/vEATcepdw95hZBESSdIoQFVPVGqosKcKOVE7BI9qUBWUKC/rdmg9ZEjbNuJ6p+i5nTAvCOxqUk/bWMoRLaLhzlQOv83NLA5nuTMmwf09JAUmvG4yENLCBw1itQ2nD/f/PcJgFyrW2/tr8/pJLxeYO5cfdcfrfMXD/2bB9Y5VOTCBhcXFzFQMSUn52IsWZITEdxubz+OOXM2W3Zss+4zOzAbZFYTpWgquXipXWSkNpMSekFrXlHSSLuqqrL6rrme+BwM7md218jdbKxkZY1GWlqSqlvR6H5jBRX15859B11dkeeUmpqk+Bl637OzfXjllb8xOwZFoyTwNTS0xkRg05o7CgreUvyM0+cVXkeoHJHzabw6bVtajjJtl58/zuKW8KN3/4H+9J6u08+ZxJvLmIX4br2Li0FofajGRmDNGmDrVhKUNFvPTlq/KhQitXvq6thr+NDPvP46cO+92iKI10tSOdohgujVRZJey8ZG4PBh8kf6s717E0uw0YMlHaccViEkUdIJUlhrSFFBxsn1sHihoqfe3FNRIaYuXlWV9jYi6inGwsEpnYdee43UCTU6n5u5BokmygP98391NamZm57O/tlwmAhjc+bYWx/XSuTPw+nT+/seax04NTo6yHcRp16j8ePZtkvUOnc8tf7iaYy7uJxLyOs6yWvB2XFMJwWQaJBZLvxo1X8KhXoRDO5HXd0ebNu2TzOVHEBSyYVCvVY0Xyi8tZnUEO3U4m2XzzcUCxZM7vu/3z8B+/bNRWNjEdasmYbGxiLs3VvSJx7wBv15U+sFAs0YO/YlTdHPyH6dQHd39Dl1d5/SrfeoVvfP6msRCDRjzJhVyM2tx6xZm5CbW48RI15AQQHfHCACvTSUajh9XjFzf1muCc95x6PTNhBoRmVlk+Y2Tq6Rq3f/3fSezkZpjhwzZpUja2HyYOmT9dChQ/jb3/6GnTt34m9/+xsOHTpk5eFcXLiQBu+mTCG1iABz4h99IM+dC1xyCQl0zppF/h4+HHjySeDMGbLN+vWRgmAgQIKiubkkSKpXhzAU4gvAWomSMKglFiY6oRCwfDm/A4RVMKEpYNUgX4asSwFrBX4/STOphQhRymmwip4AEZLNip6sgXszQevsbCJe6LF6tVgRl845s2cDK1eSn5mZz41cg0QT5eX4/WReS0sz9nnp4phEQi6O+ky8h3Z2Ovcasfbbmhpntl8E+fls2yViamot3Hc+l3iFrs5X+75A3BnWi4OxwEiQWR4Umzp1PXMqOadj1vViVTCat2ZUbW20qKAlPvOkplu3Lg8pKUmoq9uDYHC/rgChJixL8fmGOta9pYZZgYY6BuULD6y8Fmr3Qu5YpFgtsJkR2p0+rxi9vzypOVlgeb45SUBjdTcrpdN1ErEY3y7mMbIQKl4QPlJ27NiB2bNnIyMjAxkZGbjyyitx3XXX4corr+z72Zw5c7Bjxw7Rh3ZxMQVNF8cSsNYiHCYpLuV1cLq7iWtnxFclIu6+u98B8cgjJNDHKxS5K8qdBxVwy8vZP8Mj1NEUsHqCidUpYK3ADlHKibCIngCZHxYvNncsO4QpmhJQD5oS0ApEzOdGrgF1cKoRj6K8nIEDgRdfNCaq9gcREsu5K0XqPjXqAAyHSdpPulDIKbA6lIHEvces16CyMnHFT4r7zueSCLC4M55+Oo4f2hrwBplZRBw1nJZKTgke14udTi0eYc5IUFlPHKD7XrFiCubPb2R2QrAE8dPTk9HaenfcBcJFCDR6TkyRGE1ja6XAJmJOcPK8YuT+NjS0Mu2b9bxj6S41AqsYLE1l7FTsHN8u5hHttnUawkZ4V1cXbr/9dnz/+9/H2rVrcfDgQYTD4ag/Bw8eRF1dHb7//e/jjjvuQJe0CJiLS4yRp62kafHMpgCV0iubK9rbgWef5UsJSYlX10iiQVO0lpeT+j9Gaj2xCHUs6UPtTAErmkR3S2nBKnqaTfnJErROTTUvTDlBxFWaz1mcWGbEOa+XuJy1iEdRXg4VVo042xLRuStHhAPQiWk/qUOZ5ftKot5jnmuQqOKn+87nkmjQ1fmjR0cKLBkZQ7B+/W3Iy3NeHSER8NR/Mlv/zkmp5NRgdce88UaerU4O2i4taM0o3uPTWkaFhRNU65F5PMBdd30TM2f+QdUJ8cYbn/Slf6VOQJYgfkdHD5qaDnC1V36cWCCqdpqVaYCl12r58l2m0thaIbCJmBOcPq/w3N9QqBevv76Hab885632fHOi+4y1n40fP8zilpiDjr36+k8AAEVFlzkuzbdLJKLdtk5DSGLZrq4uXHfddWhubkZY9o0hKSkJgwcPxokTJ3DqFLGR023eeustXHfdddixYwdSU1NFNMXFxTQ0YEeZOJGILUbEHBaMvECRtDPx7RpJFAIBc/3D5yNBRBahbudO/eM4KQUsL1SUam9XHheJ3O95xMyyMpJuzoh4RIPWBQXq23R1kRpdZsRjp4i48vl8wQIiRjQ0EAHO44nsa/2rH41d30AAWLJE/fcPPRSforwSfj/ph4sXE0Gal23biPA7ahQZ0/EuhqpBr5O037FC036uX++cfkPr3LGcR6K5sym0XqpWv5cK3NI5KN5x3/lcEhmPzkrPUKgX7723HwcPnsCoUYORne2L60AeT/0no2n5yHd3/VRyVCiK5bWl7pjCwrc0vh/mwu+fgDvuGC+8vWrXwOsdgOLib+DZZz9Q/JzRmlGBQDNKS9+NuK9erwehUP+J+3xDsXRpDubPb9R0QhQX/0H2uSEoLGQTFFiD/Urt9fmGoLb2BlXxwqp+5fTaaUrXygxWnAcVtNvbj3PHw1jnlXhi+/Y2dHT06G6Xnp6sed5Kfd7vn4BbbrkEb7/9H3j55ZswatTXHPn8cvq4YsHIPOUSe0Qt5nAqQkb6rFmz8Mknn/T9/+abb8aGDRtw6NAhnDx5Eh0dHTh58iQOHz6MQCCAadOm9W3b3NyM2bNni2iGi4slyF0jW7eSVfgiXYA8mA1Ma0Gda3V1kfUHXZQJBIylaKVUVZG+xRrQ3bSJbbt4DbZK692pp6NITIFAL0WkFLNOmvx84upTw+Mx71TJztY+BiDGWciL3IklTwXq8xkXWfQcuR4PsHZtYs2rXi+wcKExV9uiRf01cMeMcZazTTTyfse7OMNpzjG3zp0zXM2xwH3nc0lE9Oq6bNxI0q9NmvQKc5rDeICn/pORYBdrKjl53cBYXlvW2kyinVpa1yAQaMaSJcqiHwA89NDV3AFltT7f20u+xJaVXdWXmo64CbUFJKnoB5CxU1Ozi6ktLEF8I7WXePtVKNSLbds+wy9+sQO/+MUObNu2T9VR6OTaaWZS8sqRn4dIxyVLGkqt3zkpRaUZ6DXdsIFtvps9+3LV89bq8/QzhYXOdZ85eVyxkMg14hKdRBCdtTA92rdu3YotW7bA4/EgOTkZgUAAmzZtwh133IHhw4dHbJueno7bb78dGzduxJtvvonk5GSEw2Fs2bIFW7duNdsUFxfLoEG74mJgyhTguefIz2Mh/pkJTGtBa9Pl5p47wVijhELErVJSYsyxmZlJgr8LF/KJWC+8wLZdPKfCVKvNZlW/lxMr8VsqerJgJpi8fTtx9alxLqRiBKIXdTQ2Anv3Gu9j27drLwJI5OsqvZavvQakpfF9vr2dLKI4F543fj/pJ6zXyIn9hnWhwurVzhIsReIUV7OduO98LokIS12XBx54FwDQ3h4pfsV7MI+n/pORYBdLKjm7AqU8goXdtZm0rkFBwVuYO/cdnUVln6iej9J56/V5jwfYsKGlzxFkRPSl+/F61YMlrEF8I7WXePtVINCMESNewNSpb2DRovexaNH7mDp1PUaMeEGxDzq1dprZlLxS5OdhhUCvJbRv2HAbNmzQF+HjGek1XbHiQ6bP5Ocrp55mXcDiZJw6rlhI9BpxiU52tg+pqUma26SmJjlWdNbD9IhZu3Zt379Xr16N22+/nelzt912G1566aW+/9fV1ZltiouLbWiJE6IzGHk8xB3w2mvmA9NqqDnXzqVgLCtUIJ06Feju5v98dTX/PeQJnBqtTeYkRAsyrMRa/Kbp41gwE0xmFQ2tFBcB8vtYixnSRR05OebcpHZcVydDr+Xs2cCLL/bXhWGh/4UocYUiKQMH9l8jVhoarGsPL14vWfiiR1tb7Me4VTjV1Wwl7jufSyLCUtelu/u06u8AoLT0XWzb9lnM647xQAWh06dDqKzM0g2uszgxfL4h2Lp1OrNYZleg1IhgoeXoE+l6YrkGXV2nVD+vVXdI7bwXL36fq5aRUYdDONzvBDQTxOetvcTbrwKBZhQUvKV4nbu6TqGgQFmAZnWHWoFaHzSSkpfeC3nQW3oeVgr0WkK73SK8HiLHPq8zU0soZ+nzjz0WH1/IYzmuzJDoNeJc4hvTNf527NgBABg7diyKi4u5Pjtz5kwsXLgQra2tfftxcYkXpHV7pHWKGhqIWCZypdXKldaIHtTdpOZco6v1zNQUSySoQGqmLuP99/Nfx5072bdNlFSY8tpsrIRC0WOS5Xqo3du2NlIPj44Bq2uRPfYYEf96Nd4jvF4gK8v4MVhFQzNp+s5FEYz1eiWSA0gNujiGp/4pdbYtX25snow36DWaNw/o6NDfvqaGzD9OqfXHmuqyoSGxatydy7jvfC5OQ0T9LrP1WsJhoK3tOKZOfaPvZ06v56NUgygjYzCqqrIwfvwwxWvJUv+utvYGTJlyCXM7eAKlOTkXs5+gBBpcl3+/p4IFbyDZaP0mKhCsX/9JRH0to7UT5cj7sdZ5V1Q0ce3TTC02gKQNXb++WXbNhvbVS2Rthx7btpH6m4cPn2DuV9nZPpSWvqu779LSd5GfPy5qfvH7JyA/f5yt9Sm1+uDp0/yr5+i9UDuPM2e+xLx5W3RiRY2K14cVKrTz/s5ORNZu43VmSoVyAAgGI2vNssyl5PcjuNoZK2IxrsyS6DXiEp3t29s0F9kAZCGIme8jscT0yDl48CA8Hg8mT55s6PP0c4cOHTLbFBcX21Fyi9BgHqvzj7oiHn44OnWWlekNWZ1rTkwzZjdmU3uarU/HOj2WlTkjKByrdJlGHXt6tdkAcu/scAA2NWmLfgBpbxPbO7si2dnRbmUlzKTpO9fS4AUCQGWl9jZkpWZiOYC0kDt3n3iC7XPl5edOmmnetJ9OckSyjt2amsS8l/HiahaJ+87n4iS0XFw8rgwr6rU4OQWomsvkwIETqKxswqBBXtX6T2pOjIyMoaiszMLp0yEuF4zVgVIWF0xpaSO2bdvH1FeMup4CgWZMmvQKAODuu9+J6KuigsDSfsxy3jz71Eq/x0J+/jhTri3WMbpo0fuYNWsTysuDTNsfPHiCWXhtazuu6tQRXe9Ri40bWzX7YEvLUab9LF36/Yh7oSayBALNyMhYiY6OHtV9nQtOJtGOR17Bn7rdACg+9xoanJ/Gkxc7x5UIEr1GXKKT6MKt6dFz9uxZAMDAgQMNfZ5+ju7HxSUR8PuBw4eJcyclJfJ3cuGHinu/+pV96Q3VUntq4WRnjpVCk9nUnoB5AXfkSLbt8vON7V8ksUqXaSZdrV5tNt79mcEOp5zXC8ydq7+dmTR9rDXAOjuN7R+IncCs1A494Rggv08URy4r8vq4rJxLaaZp2k8WPv+c9HUnQMc4SxDQSYKlKM5FV7P7zufiFPRqoo0Y8UJEYHT48Ofx5JNNiqKOXgpLIzi1no+I1Jry1HtVVVkIh3tRUdHEXffL6kApmwvmC0ydul637UavHe2ravUhWYUaNZTS/5l1ESrtU030Za3hZyaIb8UYBUi/4gniOiHg++ijf9Lsg6tXf4SMjMG616q6+r/7RP6GhlZFMemRR4IoLHwLnZ3aLhiKE66PFViRkpj1Wt1337f7xFkAqs+9mppdzMd2sQaWdNgsNU1dYgPrszhehVvTwh8t5v6Pf/zD0Ofp5+RF4V1c4h2vF1i4EDhyJFLMowudX345WtwTWW9KjTNngHvv5XeuOdWZY6XQZEQgBfoDoWVlYgRcPVeBU5xEateLpstcv96a42oJLyy1w3gCs+Ew+TNvHvD66+IFJ7uccqxp+owGrb1eYNky/e3mzzd2/ZTG/SWXAE8+2S8EnjljjzDIKhxXVTnDkRsreIQi6Tg7c8b6tsUav5/MUSwUFTlDEPV6gdpatu8SiZg14FxzNQPuO5+LMzBSE627+zQqKpowYsQLUaKOlpuJZmVJSRnE3U4numBE1SCiIs6gQV5UVjapilp64p/VgVIjQoRa241cO5a+qifUeDyk9ppS3WS1OnlmBBit2ntK9dbWrr2Vq21GMOs4lCPtVzxBXCcEfOVjTQoVsufOvRKA9rWi/ZyKe0pi0rPPfmDIIZpoWFG7jfVaFRRM6EsrqDWXeDz6IrzPN0T19y7mYZmnRMyHLuIJhXqxevVu3e18viFxK9ya7nXf+c53EA6H8Ze//AUffvgh12f/53/+B3/+85/h8Xjw7W9/22xTXFwciVzMowulCwutE/fUCARI4JXHZeMUUUkJMy4vPYwKpAC5xhs2ANXV5u9xIAD8+Mf628XaScTiepo5E3jjDfXfG0VPeNFLV2skMNvRAcyZQwSnkSNJekIR4lJ2tnaaYFHj0Y6gdXq6/jZGBAGtcV9R0S8EXnCB9oIAUY5BVnGUVWxNVKhQBLAHbjo6SFpaJwhdVsPq2O7udo4bkkewbGiwtCm2ozdXA+T3TvzuZBT3nc/FCZhxM3V1nVIUddTcTDS92nPPGRcdYumCkac8bW9nu24sbRbhgtETXQFzgVIjQoRa242kAWN1HKoJNfT/q1bdpNk/5Skzec5bLhZkZAzRTNsqd+4VFl7G1TajqI1RXuT9iorPesRTwHf8+GFYv/42jB6t3g9oP1+27L9Np4RNdCeTFSkAs7N9SE1NUv29/JqyzCWhULjvs/J9AcDTTyfQF1KHQueplJToe6v0MxdnwPq9sqTkW3Er3Jpu9W23kVzD4XAYxcXFOHDgANPnDh48iJkzZyL81VPl9ttvN9sUFxcXDd54g7iuOjrYP2O2Np2VmHV5aWFEIAVIkG/rVnEpWlnENK8XWLcu9k4iFtdTKGSNW8VsyjUeJ5ISnZ3iagA2NGg7PEWli8zK0t+H10u2M4oVqfBY02rSbaVIFwSIdAqfi84fo9AauCw1Jimdnc4RuqyE1xFZWuqM9JmsgmWi1vo7l3Df+VycgFkhLRxWFqSU3Ey0Dlle3jgA0AykqxErF4xSDcSysneZPsvSZlEuGL9/Aurr85CWlhzxcxHCkdEUkUptN5KWlLWvUqFGSzzT6p9yeM67t5fMy2VlV6Gqinzp503bytM2M8iP88QT/PVm5f1KKj5rUVt7Q9wEfEeNGgy/fwL+/d9v0dxOKhaZJZGdTFakJG5oaI1ypksh7/u5AIBgcD82bGCrIVhWdpXqPEKfYy7Wo3Rvu7ujFx7x1CN2sQ6eZ3W8Ynp2vvPOO/H1r38dAPDJJ5/gW9/6Fp577jkcPaqcI/Wf//wnVqxYgSuvvBLNzc3weDz4+te/jjlz5phtiouLiwrr1xPHIS9ma9NZiVmXlxrUTcQrkHo8wKpVpI6VKJGUVUxjcVZZDY94I7reE2vWMLXtjDiR1KBpTY04AM+cIakNtUhNFVPLsalJv22hENnOKFYIYjz1GOVQsXDuXLFO4c5O7THvZNd0LPD7ST3b6mr2z5wLaT+l8xALbW3A4sXWtYeV7Gx2ITeRav1t366fhrurK7FSnLrvfC5OQISQpiRIhUK92L69DQcPnsCoUYP76pJJ+eiju9DYWISysqt0jxFLF4xaDUS9Wl08bRblggkEmlFe3oiOjp6+n6WlJWHp0hzTwpHZFJHSthtJS8ojGLCIZ6x18njOm6YJfPXVf6Cyskkx5WNh4Vt4441PNAPUZmr48SA9zpQpFzN9pro6R1OQ9PsnYMOG2xQdWKmpSdiwQZxz0Sx6aWGlffDIkZOWt+fCCweitPQqpKQkJaxowSKk8zhCqVtai9TUJIRC4b7FGytWfMi07/z8cbaI8PFALEQ1rXsrd5MrLc5hrY/rIpZEr+8HAOeZ3sF55+H111/HlClT0NPTg+7ubpSXl+Ohhx7CZZddhksuuQSDBw/GiRMnsH//fnz88ccIhUJ9qz4HDx6M119/HeedZ7opLi4uCgQCwPTpfJ9JTSUuMrtTkbISCgHbtrFta5WbSIrPR9wMogVSKxxTVsEj3nz+OVBZSUTS7Gxn9DHqRCotNS4sSampIX98PhLM1+sbgQBJLavnMqWB5Jwcc+2zo29RB5PW9eQVxMz29XBYPVhPx/28eUBPDxEz9PpnIEBcrHpzhhNd07HE6wXuvx9YupQIrixzLk37+eKLzlyMIgI6D5WUkJSeelRUABMnxvZ6eL3AM8+wbUsX45idv5xAPD2fReG+87k4ARqEbW8/bigdP0Uq6gQCzSgtfTdC9PD5hqC29oYo4SU724c779ysu3/q2KACCIuwKAKtFJxSPJ7IZy9vak0RLhgqUMrb2tV1CjNmbITX6zEdsKap1+T3lwVp26mYVlj4FvO1k/ZVJUjdrX6hhopaUoz2G57zJt+NlUVhep7FxX+IcIcpjQ+70ZsL6PW9//6rdK+Z3z8B+fnjEAx+jmDwcwBATo7PUhHTCM88cz0KCzcx9UGrg9QDBgD/+tcZ1NTsQk3NLkf0CSvQGvuUnp4v0dDQynTuLGkFu7pOoahoI3MbpXOJ0jxyrsH6TBcNqxN+8eL3UVnZFNWX6EILkWmSXbQJBJpRWam90l3+rI5HhDzF/u3f/g2bN2/G6NGjAZAUMF9++SX+8Y9/4I9//CPWr1+PP/7xj/j73/+OL7/8su8FMCMjA5s3b8b3vvc9Ec1wcXGRQYUsHqxwromEpuhbtIhteyvdRKJTe8qJpxSCVORhZdEiMakxAeDIETHbUSdSY2N/3SqzDkDqInvjjch6cmfO9P//ySfJNqypZUUEks26JFnwevWdxjNn8s0zdvR1af1Grf4Zi1S8ouoSOgFehxtwbqT99PuB+nr27Z3gosvLY982UWr9tbSwbeeE57NI3Hc+l1jDmppPDxoUV3PH0QCcfPU9ay2YqqqsvsCdnSv7WdtnNrUmiwsmPT0ZWVmjFX8nokYgK3I33dat07mcU9L98NSzM1vD0Gy/oedtJCWmHHlKSLXxYSeia0R6vQMwZcol+H//7zr8v/93HaZMGeMo0Q8A8vLGMfdBFpeqvMYjD72yoemEPmEVWrXbAOU0jmqIrvsqoh5qIsH7TBcJ672trdWurSnq2eeiDetCKflCrnhEWMuvv/56fPTRR/jFL36BkSNHAiAvg/I/ADBy5EgsXLgQH330EbLd3FcuLpbBK2Slpzs3tSfQn4aT5ZyMpNfjEVTsEEjjKYWgkSA+YDy9ohSRAqnXS9wo1dXAhg18tciUCIfJn+LiyHpyF1zQ//+KCj6XabwEkkMhIlBpsXYtn2hhth4jL1r90+5UvCLrEjoF6nDjuUbnQtrPnBz2hRRGUlrHkkSo9RcKkee/Hj6fM57PonHf+VxiTX8QdhD3Z6WijhHxibcWjN1BSNb2VVfnmkoHx5JOsqOjB2PHvqR4jqJqBPK0tz9F5CV47rkpim3XC6IrpeRsbb0bKSlJiinlaF+V14fMyBiCysosnD4dUkxDJ6rfEDFLvPvHKQFqXjE23tmxow2nT4fwyis3Y+vWQs3xyyKMzp//3b6SJfLfezzAww9fDZ8v8tqqiYVO6RNWkZ8/DsnJyhkLeM5dtBMzUfu6EexcUKIE673t7j6t+jvRzz4XdYws5IpXhOZaueiii1BVVYWqqirs2bMHf/3rX9HR0YHjx49jyJAhSE9Px3e+8x1cfvnlIg/r4uKiAs/K+vR0EsQeONC69pjhzBmSCpFFIOl/abPGTZSeDqxcaa1AGo8pBP1+4mybOZNdzKG1JcrKSO06I+dCxSC1lIHEns8fgPX7SZu2byf7Li8nYqyR1FLy62HEoWP0PJQQ5ZLUgkUY4039RwXmwsLoNFVWoNU/7Uz1Rxc9RKcEIT938oINPfx+4NZbicjO6npN9LSftJ8XFLBt75R0khkZwKef6o9LM/O9E1i8mIw9PUpK4vcc9XDf+Vxijd8/ARdeOAhTp77B/Bm5qBMM7mcSn3buPND3M54Ul3pBSPL9ohH5+eOErSRnbV9GxhDT6eBY0kmqpS4TVSPQKGpt9/mGoqYmVzPIJ02lFwg0Y+zYlzRTyvn9E3DLLZfg7bf/Ay+/fBNaWo5h9erdqKhoUvyM6H4jKj2uUltogDqWqQVpmk47UunaiTTN66efdmHSJGDatN+jp4eIFrTPaF37/PxxqKzMQm3tLnR396dzlfbzyZNHa46Dp566Htu3t6G9/Th27mzH88//j+rxnNInrIBnsYLWuYsaj/fd920UFExIiL4uClH3yCgs6YdTUpJUUytLserZ59IP70KueMayIguXX365+7Ln4hJDAgEiCrGycqVzRb9AgDg8WIPCRmvu6QlIgD0CKWsKwbo65wW9CwtJu4qK2D9DvoQZr/2kJQYZFYGl+6ZtSk4mx4glooReO9LIWiWMGa3HSPtGaiqpn8b6sqXWP+1K9ac1H4gQzp3AwIFExFMSN9WgaT/jWfTUwu8HqqqII1gP1r5oNc88wyZWfv45SVU7ZYrlTRJOIMB2TwBg/Hhr2+IU3Hc+l1iRk5PJFUDNyBiKkpJJfS4rtdprcg4dOoELLiD/poE9vVXinZ09MQlCstY9E1Wrxu+fgFtv/ToyMlaiszM6mKkmVImoEagFS208s4KRWo1CJbGT7nPQIK9ubaeUlCSh/UavPiH5bpyE7u5ThoQIJwSoE62umbxGWXLyANTVjY3YRq8emFKds5SUQSgt/S4WLJjc1yf1xoHXOwDd3afw2GN/Yq6T6YQ+IRpRixVYxiMLBQUTEqrPiyDWC0pY6kE+8MBVEYs+1LC6RqcL0NJylGm7RLgX7tIAF5cEhKe2n9dL6gk5NXBKnS4dHWzbP/GE8Zp70nSVaikv7BBI7U4hKJrp00maTJ6afwD5jNG6ZVQMkqfm9PnECQP0GLznJQLRaXj1UmaKSCNrpTAmrce4Zg0RSOT3RS6C+Xykj9EUfbzpQqUCZSAAVFZqb2/2GtJ6fpWV2vMBFSaXL499rTczuGk/o1mwgC3d8OrVzrj3eXn99VH1KCqKv5SfvHWT4yUts4tLvKKXys7jISma1qyZhqqqLITDvaioaOqrl1ZW9i7TcT7+uBsAEZO83gFYtixX9zPz5weZhUWRQUjRdc9YaGo6oCj6UZRSl7HUH1Oqs8cCT208aQrQnJyLma+L0ZRyjz76J93PWNFvtFJibthwG1atugmAsVT6iRAUdRJqaV7laPUztX0cPXoalZVNaGhojfi51jhgbY8UK/tEKNSLYHC/Ympdrd+ZReRiBa3x+MYbeZbNjYmO1QtKWNCqB5mSkoQrrkiNSp8rx72/1hMINKOyUluATaSx5gp/Li4JCE9tv7VriVDjREIh4IEH+NL5ma25Z4eApAdrilanpHdTQirMPPEE22dWrDBXt0wuBjU2GheBWY5RVmaP+EpdpiLPQ0/kBsy5C0MhIkboYSZ1KXVjFhcDCxdG3/uTJ5X7gtoY14MG8VkcuQAtBG3sGkrr+S1axPaZ8vLEqPnX1gakpbF/hqb9jOfzVsPrBebO1d+urc05df7y89m26+42X9/Vbni+Wzml/q6LS6KjV+Nr4cKsPpdVe3ukUKIlVkl59tkPAACTJr2CQKAZ6enJup/5/PMv0NFxkmn/ooOQdtc9M+KysEqgtKumotEahfI+qPQZq/qNUn1CWhtOrc+o1XMD4jsoaqVAZAYtQVkJpX4mss4Zb3us7hNaoj6P4G8E0YsV1MZjYeFlti/esBq7xpuVC0p4UUrn2d19CkVFG/Hd747Q/OzMmZfF1f2NN1jnNRLLia+xpoYlqT5bWlrQ2NjYV+/hiy++wNChQ5GWloarrroKOTk5mDAhvosjurg4GVZBqKws9qkLtWCtowOIrX8mre128CAJ+Gdn25NGjydFq9PdBFSYyc4GXnlFO4WqFDN1y6SpOa2CHiMnB1iyhPSThgZy30TWnaNfWq1ymaqlzDSaKlcKa4BcZA0spXuv1hd46jfK5xbWc6uqMnYN1er5sZAINf/ctJ+RsKaLdMpCEJaU2RTq2Lz1VuemGpfCUzfZSfV3rcR953NxAlqp6ngD11ocOHAChYVvobT0Kqbt09MvsDXtphQ7654ZdVmYqbOnhJ01Fa1MKafXb8g2ycjKGs29b62UmEp9prOzB0VFGwGolVKIv6CoUgpMeV3GWKEnKKsh7WciUwzztMfqPqGVWreg4C3Fz+ilQ+VBL0UnwH/uauNR9NwYS+wcb1bcI17oc0gJ+hz6wx/+V3Mfa9d+gqeeuj7u5tZ4gXVeq6rKiquxpoVQ4e/999/HY489hu0My46zs7Px1FNP4ZprrhHZBBcXF7ALQqwr82MBTx0dishAmx0CkhyeNGJWuAlCIWWxk/fncrRq8CkRT3XLpCJgdna0iEavkxFECHB6WCVys4oQsayBpVS/kaVGpJXnxuomVIN+rqQEuPBCcn48Y9UpUFF63jz2NM/hMHHHSc87EWB9njulzp90vmeBOjZffNHZoi3Pohyjon884b7zuTgNtQCq0UC6EvQZ+/rre5i2z8gYEtMgpF11z/TqCgLqQpVIgZJX8GCpA6iGlSnltPoNpaOjB2PHviQ8eK7UZ9av9ySEAAHw1WWMBUbT/kr7mUhRmqc9VvYJFhejEqIFfzsFOTsXb1hBKNSLxYvfV6xnZ+V4i7VoyvIcCoW0X/RF1/51iYR1Xhs/fpjFLbEPYcJfZWUlFi9ejN7eXoQZIlZ/+tOfkJ2djccffxxPPvmkqGa4uLigf8W9mitFpDvOCnjr6KSnE1dUvAfaeNKIiXYTBALKzq/iYqCujv3nJSVE8JCLC2ruMjVo3bLt2+0XYI2iJKJ1dpJaVoD2iwl9sa+qUr5+VmKFyM0qVjjFtcrjfuQ5N17BjWcO0KK7G5g6VXus1tZG99fJk80fWxR+P3GCZWSQccRCV1f/edfWxv8zAdB/nlNWryY1AZ0geNLxVFJC+qIeTndsnjkD3Hsv27Y+H7kPiYz7zucST4isnweQ72odHT1IT09GZ2ePrpPP6x2QMM4NNbRcFhQtoUqUQMkjeJh1oeiJnWpuzoyMwfj00y80BdL29uPIyBiCdevyMH9+o2oQ2S6xKlYChBlhVm1/djlCjcIrFCv1M5GiNOu+qqtzcP/9V1l23cws4OBxOLJg53iwa/GGaAKBZjzwwDbV1MZWj7dYiqaivnOI/u7i0k9Ly1Gm7RKpfq0Q4a+qqirqRe473/kOrrnmGlx88cUYPHgwTpw4gc8//xw7d+7Erl27AAC9vb1YvHgxPB4PqqqqRDTFxcUFJPBXXAw8+6z6Nk5OQ8UT/Kb1z+IhTZgaVBzYsIFt+7Iy88FRqSDR0qLsrmxrU+5DWj+X7kcefJcKYxs2kJp+etBr4nSHEkVJRFMSlOROQDvcfXail+7PiYsPWN2PrOfW0UFq7ikJbmr3WXS6RrWx2t4OFBQAqalELKOMG0fS1zoFI2k/gcRIeUrxeomApueAp3X+nLJQwu8n7supU9m2d2raz0CAtItVfK6tjY9nlVHcdz6XeMOqwM3s2ZejtnYXk5PPTBBStPhhFWouCylWC1Ws97ql5SgqK5tMub5YUsotXZrTd+9GjkwCADzzzPUoLNykKZDOmbMZABEily7NwX33bUNHR0/UtnaKVXYLEFakBxSZAtMqWNyzFDXXsFFR2kh76L6sFP0AMSLIwYMnhM2n8SrI2YGaq1aO1eMtVvdI1HeORBKdnEQg0IzKymgXqhQr07DHCtPC34cffohFixbB4/EgHA4jJycHzz33HCZOnKj6mb///e944IEH0NjYiHA4jKeeegp33HEHvv3tb5ttjouLC0igSit4+9BDzg6G8gS/rap/ZhdKTjs9zKZoNXJMI8iD71KxcexYtn2sWEH+xLODR0lQysoCmpriJ/UiL1rpXZXSZzoFFvcjPbeCAuXfh8PAzJnAjBnRQR09QcouByRtl1T0A4ADB8jfzzxDxqgT+qbRtJ+AM4UkI8RbnT9KTg57vT/AeWk/eettiliU42Tcdz6XeIQnkM5Dfv44ZGf7mJ18RoKQTq5FpoTfPwG33vp1ZGSsRGfnqajfWy1UsYgUGRlDsHr1biGuL62UcjNnXhbh1ktOHoC6OvLyoyeQUtrbj2PGjD9obhNLscoqUdqqdJxW1mUUBYt7lqI114hKMeyEmmmAGBGkpeUoxoxZFTfzaTxipKZuojnbWJ5DAwZ4VNN9xpPoFC8Lkyis/TMcjs/6tVqYPpNf//rXCH1lWygoKMCWLVs0XwAB4Jvf/Ca2bNmCwq8KgIRCIfz617822xQXFxfo14jyeIC1a43XHbOD4cPZtov3Ojo0qMgqwHk85mv78R7TDLQPlpUBb7xB3E+5ucCsWUB5OZ+YQAWTQMCKlloPFZSKi8nfAwdG/t9pApgIqGCTkRH5c58vMZxYWvzmN8pzsHRMKM3B1E1IX6bthrbvl78k4zQ3l4zbWI87v5/MWWlpfJ+jQlKs22+WeEudS6EiOQ+dnURULy8HgsHYfVcxUm/TyXWTReC+87nEIzRwDYh5tpLv4iQo5/dPwL59c9HYWIQ1a6ahsbEIe/eWCAkiU/FDLg5R8SMQaDZ9DCtoajqgKPpRpEKVaLTuNf1/Scm3mF1fLCj1gWXLcrBkyQeKx7nzzj8CQN9nXnvtFqSnJ6u2hRXe4Hko1ItgcD/q6vYgGNyPUKiX6/OBQDPGjFmF3Nx6zJq1Cbm59RgzZpXpfslSy62srJG7vYC1dRlFQgXljIwhUb97/PHvMc01avvw+YZyC6dG9mW2f8mhYoqROdzjAVJTk1BZ2aQ5n4pu87lGKNSL5ct3cadkjfV4A8T2V5bn0Pz534XHo/77eBCdrHoGWEkwuJ+pf1ZVZSXcYgDTvWnbtm0AgAsuuAAvvfQSvIzRywEDBmDVqlUYPHhwxH5cXFzMoZcmU1o7zYkEAsBdd+lvF891dEIhYNs2kr6Nd/WxGZeUkUCmWWh/KyqK7pc8AV09wcTFmfj9wL59QGMjsGYN+Xvv3vgW/VhqkMqddFLomAgGo38nFUpiJf7JcYroTtN+Kr0oaUGFpCefjN+5Q08QFrEoxCroAoD0dL7P1dTEVnjmSTnu5OsvEvedzyVe0Qqky6FBYvpv+e+AyKAcdfIVF1+OnJyLhQTrrBQ/rCbWrio9kWL8+GFM++Fpn7QPZGf7UF7eqPmuVVbWCADIybkYGRlDFNN48sITPDcbsLVSlOZJx8mLnngkFfVjjVxQ3rTpDgDAo4/+G/NcI3JhAs++1q//BKNG/VqoIMAipqj9jo5Frfl07tx34k7EcBJ0TikvDzJ/xinjzQoBS+859Ktf5QgT5mNBPC5MCgSaUVSk7aCnsH5PiCdMfzM9cOAAPB4PcnNzceGFF3J99qKLLsINN9yAcDiMAzS/lIuLiylYU305LSUYwOZGo0HfeK2jEwiQQObUqUB3N99nX33VnGDCE8i0E9b7SAWT5cuBurrYukFc2JG7HeNx3EoRNY6KipQFDTWnZKxwkuhu5tpUVACXXBJ7AdMIWoKwk1PnUow6NoH+epRWOwBDIbJ/+mxpb+f7vJOvvyjcdz6XeEYauC4ruwqA+ny6atVN2LAhOiiXkTHEsqCc1HGg55qw0jVnFie4qrRECqvbxytcmRVAeYPnZgO2eqJ0OExElG3b9hkSpq0UjlnEIyc5baSC8nXXkfvL60wSuTCBZV+PPBLE9Okbo8TstjbzgoCWmLJhw22qc/Zdd30TXV3aLuSurlNxJWI4CbU5hYVYjzcrBSw9sdzKjAFWEo8Lk+h97u5WnwekaD3/49UZbLrG35AhQ3D69GmMHj3a0OdHjhzZtx8XFxfzxGtKsFAIeOABfTdaRkb81nrjrRcEAPfdR8712DEgL8/c8Z0o9gLk3l94IfCvf7FtX17e/+94rv3nEp+IGkfd3er1/qR1IbdtAxYtEnNMo0id4no1EK2GXptgkIinPAso9GosOhkqesrrs/p8RHRy+vlQxybvM5BuW1ND/oic82nd2YYG4LXXiDuUwupQTE8ntYadfv1F4L7zucQ7NHCdk3MxU32+/PxxX9WvOQbgU+ze/WMkJQ0S3i6lWn4sOLE2Ekt9IzvqF6nVVLS6fbzCFY/AaLbGml7AlqW+oZ6wCRARZerU9Ybqp1ktzGrVZVSqlxcr5LWzJk8eAQCYNOkVtLZ+0bedk2rUvfHGJ3j22Q9Ufx8Om6/v6fdPkMzL0XXFpL9raTmK1at345VX/m7oWFbXJE0EjNT0A8h4q62N7XgTMR/qoVfb10jt31izc+cB5sUtTjg3nj6q9/yPt7rLUkzPXpdeeikA4PDhw4Y+f+TIEQDAmDFjzDbFxcUF8ZsSbPFithX2r7wSfwE2M6k9CwqA664T0w6nib1SWEU/OU5JQ+hy7iB6HKk56ahT8oorxB7PDBs2OMNp6/UCU6YAq1fzp0Qlq9HJnBzr8+Al3lPnGk37KUXJASh366ndV+l2Tz5JHKC5uURQlIp+QPT/lUhPJyJsvFx/s7jvfC6JBMtqexqUKyy8rO//ojHjlnBCbSQ5TnVV0VX69fWfoKTkW5a1j1e4Yk0/WV+fZzotnIg0mjxisxHXjB3pOJ3utFFKPThu3EsAgPb2yOvvFFdaKNSLn/50i+528v5lxD2j5Tykvxs0yKtY048XJ7urnQDLQgA5VVVZ2Lcv9uPNyrTCvMSTi+zQodim8+aFt4+qPf/jMb2pFNOOP7/fj//6r//Cu+++i+PHj3Ot4jx+/DjeffddeDwe3HHHHWab4nKOQVdqHzxIArHZ2YmfZokFmhKsoED59+Gw81JSBQIkDRsLX8WN4oZAINqhwQJZcUL6da+gZz8Vhdvb2QTIzExg5kwSJJW2X+3ncuQrU62gf0UWcQEp9Wt3rnARCR1HWn0/NVW7zh+FxUlnRmhUG6u0fbxjdMUK8scpTlsqJM2bB3R0sH+uq4ukW3bKefBABeF4xe8Hbr2VuPdZxDU5cgdgair5v3S8+XxAdTVJLUrn/Y4OYP589mex1rigAcmVK4mT8VzBfedzSTRivdr+zJkvMW/eFu7vyna55oziNFeV0ip9WsdRmgIwJSUJDzxwFfLzxxk+FoujUCpcUaG0sPAtTUef3z8Bfv94VacTCyLSaA4ffgHz8Yy4ZrSuB93nPfdMYm6D1nFiMfblTj75PaTBZfl5d3efVtyfU1xp27e3obOTLY0e7V9WuWeMutC0cIqI4TTa29kFlcxMZ7lqY12PlhJvLrKRI2OfzpsH1vuXkpKE1atvUrzmdrhDrcZ0q0pKSjBq1CgcP34cP/vZz7g+e9999+GLL77AqFGjMHfuXLNNcTmHoHXScnOBWbPI32PGuK6feCQUIsIYK051rSk5DlhqFiphVc0mvTpRHg9QVRXpJPnVr5QdJvKfV1VF193y+YA33tB2oIqAiifBoPI9cOcKF5F4vaReoRb/9/8Sd1xKCts+tdKH6rm41UhPB1pblcfw4cOkfUbrCDrJaWu2fpxTzuNcgqb9pM8dM3R1RYvsbW3A9OmR835RkfHanPK+5fPFZ7pYs7jvfC4u4ggEmpGRsTKqFpYeTqxFpoRTXFVqq/S7u0+hq+sUZsyYgJQUkr61q+sUKiqaMGbMKsOr97UcjxT5vdOqXSZ19Jmt12Y2jWYg0Iwf/3gz1zGNuGbUrgfF7D2KFUpOPul5GBWsnOBK4xFHRo0azO2e4XFEGXGhsbTZJZJAoBllZe8ybVtdneMoVy0Qm3q08n78xhufxJ2L7HvfGwmvV/vlzev1ICvLWFkA0bDev/r6PNX+6SR3qFFMO/5SUlKwYcMGTJs2Da+99hqOHj2K5557TjONy2effYbS0lK89dZbGDZsGNavX49UumTXxUUHtTpp8Vy7RyR6QpqeO8pOQiFg+XL2YJyTUpRKXWQtLcCqVZGpSn0+oKfHmOPNyppNRupEqTlM5D9fsEDZWTdgABmbVjsA5fW+1FxX7lzhYoZQiIjLWqxdCzz1FKldOXWq/j61FjRQwZ53DHV0kPE4ZYryGJbWEaTz2DPPsO2bxWlrJ2bqx3k8xDHY00OEUNcRbA9qzyInUlND+sa57hp33/lcXMSg5uphwWm1yLSItaNSb5U+AKxbFx1YpUFXnjSaUtQcjwDw6qs3K+5Tr3aZCMzUNzTTZwFlYUjL/Uavx+LF76Oioinqs2bvkd2oXT/peaSkJJkSrGLpSmMNrqenJyMrazTGjn2J2T3D64gSeR2c7q6OFazzAb1+999/leMWqtD5UG3Mib73Sv3Y6/XEnYvsL385hFBI+8aHQmE0NR2I2fNf+mwZPvwCZGQMxoEDJzSfezk5mar7c4o71Aymhb/f/e53AIDS0lL88pe/xKZNm7B582ZkZWXhmmuuwcUXX4wLLrgAJ0+exP79+/H+++/jvffeQzgcxqBBg1BaWorm5mY0N2ur2T/60Y/MNtUlAaCilvYE6YxAZKzYvl07iMaSWs4OjKTAjGWKUj2hT46RQGZqKrBuHbkvVp6nPOAvKpCpJhCqBXjT09nS8/3sZ8Dzz+tvJxX9APVUi3SuKC0lwsyRI+dmMFfap4cPJz+Lp2sRqxSuenMsEDnH6qUFBfRTHhoVSYqKSB08NYFbPmYnTmTft1OeJRSj1ygcJvPQnDnk/+npwOzZZI6Mh3EQz0ifRQ0N5BnvRDIynNHHY437zufiYh6jrp6yMpKCUrQYFM/opU006vwREXSVC3kjRybh2LHdyMtTTyNqtVBK3YgFBW8p/p6UA4l2kopInSgXhljFnNWrd6u21amBcTmsaeKeesrc6uZYutL0RBTKCy9MRVPTAWb3THf3KV3BVC7+ib4OTndX2w3rfOB0d3pDQyt6er5U/J3otqsJpVoCmnQcxHIBjRyn1/hTS+1N51q1dNpa9zkW7lDRmBb+7rrrLnhkeQx6e3vx3nvv4b333lP8TDgchsfjwZkzZ1BVVaV7DI/H474EugCIH1ErlmiljDOynRWouTa1qKqy153FK/SZgU6hq1YRd44d2F0nSklszMoCxo5VrzlI6xwuW0aCwqy1CVkIh8lcInVjxWO9L1bkIplevSufDygpAcaPd6YQqLRwwK77xzPHer2k/xYVaW87fz5wxx3a11g6hrZtAxYt0m9DdzefuzUvD9i8Gdi0iVzjFSv0P7NhA/nbCX2EXqPFi9nrxsrp6OivH5fIc4JToM+inBzSh5zkAJTW2nVx3/lcXERgVIzasKEFS5bkODKAGgtYhCMzgUcRQVepkHf27Fls3qwsYjkdM6kTlVwzLO43v38CV3o1JwXG5bCeR0fHSUP7d4IrTVqbUe1d/eGHr0Zh4WWoq9vDtM/f/74FgUALtyNKz9nKSnp6MlauvDEuHKV2QBdabNu2n2k+SEtz7vXTcyympCRh1Srlem+8mF044TQXmZNr/KnXSCX1R1NSkiLq+rJmUDDjlncKpoU/gLzUsfyM5/cuLkrEg6gVa1hr4MWqVl4oBDzwAJ+A4/ORNJJ2YcSNaAYrU3s6CSWxUS2FobTO4cCBxlId8tLWxiaSqDnNYuVAU2sTZeNG/v7c1hYpnPh8QHU1qXUV6/NraQEqK5XTPRcUkEUCVgqWvHNserr+tqwLVugYys4GXnmFXQzndcJfdx0ZayzC34oV5I9TRDKvF1i4kLgXzc7jbW2kT9Hr5wRxM5FxogMwlpkGnIj7zudyLtHvKDuGCy4g/z//fHP7NBrEiweBwy5YhSMRgUenBV3NQAPQaqgJKUavgZKbgtX9lp8/Libp1fRcpEZgbV9qahLS0pLQ2XlKf+OvcJKrSi3FbXp6Mp5/fiqmT78MALsg8O///nf8619nVH+vJvxKRUil+ALrV5Lq6vhIqWwHSgst9HDq9WMR4pKTz0N+vro7mwezNSed5iK75prRSE2NFNDkpKYm2SaC0Tm7vf04ysq0ny3Jyedj69ZbceRID9f8rjenAM6Yg7UwLfz9+Mc/FtEOFxcmnC5qOYHsbDGp5axi8WJ25xydSGtr7Qu8GXEjGsWu1J5OhrXmoNp2anX8jBIOA3Pnqoskak6z4mJS903NgWalKKjlfvN6gTvvBE4aW0TaR1sbMH165M/sEnpYhXg6ZuWCpeg20jlWS3ST1iO1YsGKtO6fHkad8CznKcVptTOpiBQMRtf/5MV1ANqHUxyAmZnnxoIcHtx3PpdzCWmgMzl5AOrqxmLSpFfwzDPRwUwescBMEC+RRCij8AhHIpw/hw+fQF3dHktq7tmNUQcda5+Vi1ZKbgqeNtidXo23lhwrrO2bPz+oKvrRmEhKyiC0t/dI2uesmp8stSqzs31IT09GR0ePxp6gKfpJUZoX1URIn28o7rlnkmLdSDkZGUOYjp/oGK3v6dTrxyLEtbUdF7bQxszCCae7yGINjyBNsn19Aa93AIqLL+c+lt8/AevW5eGnP92i+5xzIqaFv9/+9rci2uHiwkRWVr+zRg2vl2x3riIytZxoAgG+9Gt2O+G0akiKJBapPZ0Ma81Bpe1Coch0nSLo6iIC9cKFkT9XE4Xb2oBnn43eDxVCHnpIWxTkQSll54wZyu63O+8E1qyxrj/T86uvt84JaFaIt0KMYhHdZs7svwYtLWz75V2wQsXwkhI2UYvXCS89T5YVsk6ss+v1kjl29er++2VmPNjR5136sdsB6NZ31MZ953M5V1ALdB44cCKqrhSvWGBGjHLayv9YwCteadW008Pr9aC8PNj3fxEiUCwx6qBjTXP2ySc/wYsv7sann/4TY8dehJ/+9NsYODAy3MjThqKiy2xLr8bqIjUC65jXcvoNGzYIAPDJJ/8X//VfHUIdiaLRq1Xp9Q7A7NmXo6Zml5DjDR9+geLP1URIgNSOjOe0fXZhJE2l06+f3U5iI89tJ7vIdu48oOn2A4CurlOWZygwKkgbva+BQDPmz2+MmKfT05OxbFlOXHwncFYvcnHRoalJW/QDyO+b9BfxJDQ8qeXsgopqrFRXA3v32rvaXq+GJC8eD3GkZWRE/tznc44rxilQl0dxsbYDUr5dTg65nrKyQ6aprY2ca86cAe69l080CIfJn2efje5XVEAIBJQ/GwoRp1JdHfk7FCLbjhkD5OYCs2aRv4uLldtEj20l9BgzZ0a2acwY9fPi4cwZYN48c+dB2zhvHtmfKPx+IuiqsWQJuQaBAElLqoXHE+kQ5G1HfT3btkac8FRclM9halB3YTDIfywr4T0PNdT6/KhRQHl5/1h1EQed86urST1JnyyOkJpK/hjB5yOpgdesARobiZBbXX1uu/BdXOKZUKgXweB+1NXtQTC4H6FQr6F9aDnKAOIoC4V6+wJPciGKigWBQHPUPmjKKID9uyv5nuDcQKqdGAnapqYmRf0+NTUJDz98NTwe9fsQCkV2Aq37Gg8YddBp9Vn6/5kzL8OECb9BeXkQK1Z8iPLyIMaOfSnqWvG0QW+shMNAQcF4bN/eZmisU1jH/JkzXxqaX1iunx7d3acBAN/+9u/Q3X0KRUUkbWZ9/SeG57pYwppGMT09Wfca/fjHm1XHJBUhi4svR07OxfB6BzDdDycKLrGAN01lPFy/lpajTNuJWmhDhX+tfuz1Rv7S5xtqarGBlRw6ZH8KZjlm6iYaua9q3/U6O3tQVLQxLr4TOHM0unDx2Wef4cEHH8Q3vvENDB48GCkpKfg//+f/4Nlnn8VJs/ndHIZb448N1vNvaLC2HVJ4RLXMTOD+++0PvInsN1JX32efkaAiDS7aLWgmMtSVBKh/eTcSFO7u7hfGAwESIBaZHrf/RTJaKFAS+EaMILXG5GPICSKDvA201p4ZISQQICJNR4eQJqKjg9xDEYIkQM6prk57m9JStnqm4bC5OmJ64rcZYREgc9W+fWTuuu8+ts8UFYm71qKQnsdrrxHHnlHkfbqjg9xDkcK3SzTSe0ifp4cPkz/Sn9XXRwuEmZnAG29EbrdvH3F26y04cXFxcT6BQDPGjFmF3Nx6zJq1Cbm59RgzZhV3QIbVURYM7mcWCOXQNHQsqdCsCKSKEEhjBY9wRIN1Su6E7u5TmDx5tOJ9kAdhKXr31enQALQWSgJzKNSLlJQklJZehbS05Ijf+XxD8dBDV2PJkg+YBHC9ILhc5FYbK/Qe1dTsMjzWKaxj3ud70fD8onYe8uupx4EDJ1BQ8BZGjHjB9FwXS/T6Iu0HL7wwte//alAnNs/5q90PJcHFivkyHubgUKgX27bt5/oMj2AVi2sQCDTrpnkVvdBGT2j2eIC1a29FY2MR1qyZhsbGIuzdW9J3DZ3WV0aOtDcFs5xQqBfLl+/irpto9L7yLAZzMqZTfbrElo0bN2LOnDk4duxY389OnjyJDz74AB988AFeeuklbNq0CePGiSlOGmvcGn9ssJ7/a68RZ4rVwa5QCNi2jX17M0FwM4jsN/I0pTy1teIRK2vY6aFXJ1CaHnT4cFKr7ijDYq+DB62t+ahUe03teCLrGFoNbbvRumhWXfOODnFpP/UWMpA88mz7qqoy1x6tlJz9AUNz45G6rgBgxQr97bu7nVXvjyI9j+RkMek/5bS1kf1WVgLjx/PPh7GcS+MB6T2UIv+Z3+9eRxeXcwWRafpYV6kHg8bqpVH8/gm49dav44UXPuxLjThq1BA89FAwqiaVyPoxouqY8dQ1FAlr2smsrNEYO/Ylzed7WVkj9u4tiUgHePjwiYj0nnL07quTIbWNvoFnn/1AdZuZMy+LuI9K/SUtLQlz5lyB/PxxmtdZXnNR6rYqLFROv0qyKkS2QZqysaGhFTU1u1TdmEZcMqxjXl6TjveYSqkn29uPY86czcxtpddZLmaLSElqJ/J+oPzukvuVQOfRrOOl1M9YYKlHaEXdR6tqSYqEp3YaADzxxGRMmXIx83MgFteACjgsiHYsatWc1Hq+O7GvXHPNaN3UxVZlKODtlxQzC6iM1sZ1Gq7wF8f89a9/xYwZM9DT04MhQ4bg5z//OXJzc9HT04O1a9di9erVaG5uxrRp0/DBBx9g6NChsW6yadwaf2xkZxM3g55DqbNTuZaZSAKBaEFGC7NBcDNkZxORor2dPxDs85FaW0YCvfGO0j02WsPOKHp1AqVB4bIytlqTw4cDd91lfcpM6jS1q8ak3fDU2bPjGoioQSfSHTx+vPl96InfosYhzxwZDpM58cILnemmUrtmIgiHI+cYOh8qzVFA/89aWohLvL09+rNOElDjATWB0MXFJbHQW43NGxAWvUp927b9ikFltYBedXUu0tKSLRHURAmksQxGSgUD9cVOuWhqOsAVrKMBu7q6PUztsDqNmRWiaijUi7q6jzW3Wbv2Ezz11PXwegeo9peurlOord2F7Gwf93UGSBD8oYeuVhUglyz5AJMnj45wvGzf3ob29uN4/XXl+2NU/AGMj3kjx5TXvwsG+RxVItsSa1jFEL9/Ai68cCCmTl2vui+jwXeteoRW1H20spakKHhqp9GFFpWVWcx9LlbXgDVtaWVlliXHZxGapTi1r+gt3gCiF2+IwGhNP8DcAiq7a0JahXDh78iRI/jggw+wd+9eHDt2DGfPnmX+7EIr1YcEpLS0FD09PTjvvPPwzjvv4Jprrun73Q033IDx48fjkUceQXNzM5YuXYpKvUJDcQBPjb9zOeDj9QJz5pCArx4VFcDEidYEFXmdOz4fsGCB+HawouWckXMuC31S1O4xj9gjCtZA74IFwHPPqbvoyJdY8m/RgoAS1GlqRY1J6b9jJSjS486dqy8Cib4GSm2RuyyNINIdLGpfeuK3CKRzJAvd3cDUqc4Vr6TXrKGBuOBFpvSl0PS3qamR8w5NQ6zl6I3FXOriwoL7zufiBESsxpYKLcOHJzM5ynJyMrFo0fu67ZNuQ8UxAKoBvaKijVi//jYUF1+uu28eRAmkTghGqgkGaWnJmD37cqSkJKG9nc0RIA/WGa2DJworRVWWwDcdK9nZPqb+8tRTbHnkpdeZRYCkfbGhoZXZ4WFU/NFzkVpxTBHHNtqWWLl1lWAVQ44c6VHZQySigu+iF5RYtU/R8NROM+KiiuU1YO0b48cPM3UcrfElF5ppGk/5tk7vK7yLN8zCW9PP4yHfB6qrc5GRMcTUHBfr7wSiECb8/fnPf8aCBQsQDAYRNvjUcl8C2fnLX/6C7V8VoLr77rsjRD/Kgw8+iN/+9rfYs2cPamtrsWDBApx//vl2N1Uobo0/dvLz2YQ/QIwDRg6Pc4d+caitjb14puWccYW+SLTuMf3ZvHnArbcCAwfa2zYtvF7iqikoiP6dNDXikSPWtyU1td/1Y0WNSYCIGfL+nJkJLFtGnME0BSpAzlnJdSSCri59EYj3mFVVZEy2tJDUiqxfP8xeaxbnm89HfnfggPI2VGA2WntPCTtcTnSOLCkhwh4LThav6DXLySGpr6kIyPr8ZKE/NVPkz1lS+Pa/4Il/Tru4GMF953NxEmZXYysJLampSX1zr5qjLCcnkztg395+HAUFb/XtX46VAT1RAqlTgpHy9I+vvfYPdHT0oKZmF2pqdiEtLYlpP/JgHWsqUavSmOmJqjyOETk8Y4W1v3R0nGTap/Q6s+578eL3UVnZxC2I8Yo/Wi5Sq44p8tg8bXFi6kAt1x3F7uC7Fen9nJwykIpV27btZ06jaMRFFctr0NLCUOcF5voQz/jS2jYlJYnpOi1fvgv333+V7eIfz+INM20z0i/p97SVK28UMqdlZ/uQmpqkWCuYHs+q7wQiEdJDnn/+eVx77bVobGxEb28vwuEw9x8XPt58882+f//kJz9R3GbAgAH40Y9+BAD45z//icbGRjuaZilujT92aGCaBeqAEUEoBASDJAjP6tzx+ZwVEPb7gX37gMZGYM0a8ve+fSQlanGxM9PWSaH3oK6O/K3nkjUKizurowPIyCDOQDtgPXe/H9iwIXqMSPui3fOImePJ+6PPB7z6Kvl3Xl50f967lwgxOTmkT0+ZQv4UF5N+/tlnkdvX10dfK6NjgIpA8j4RCBBxg4X0dHL/6JhcuJDct7Q0ts+bvbfU+aZFcTFxlgLKxbyB2NUzNYvfT/oEK/3Fr62bj0RARcDqauX5IVb3SupUdXGJJe47n4vTMBMQpkKLPKDU3U0CPCkpkeJRRsaQPkcbDdgD0c94NdTqc8m3oYFPkYhIV8UTtLUDr3cAurtJ2snOzshrKv+/HI9HuQ6R1n01UydIDz1RFQDmzn0HY8asQm5uPWbN2oTc3HqMGbMKgUAz0zF4xgprf0lNTUJ6erLq75WuM+u+a2t3GRLCjATuqYs0I2NIxM+1zs3sMfWObRS1tqjNd1RYZu1HsYAK8mpzrdp4NooV6f2cmjIwEGjum1dYXOwAqem3d28Jt7Bi1IltlkCgGRUVTZrbmO1DPONLb9uGhlamY5aXB7meAaKw47uAkX4JEBFOZOaBhoZW3e9sVnwnEI1px9+f//xnPPDAA30vcl6vF1lZWZg4cSJSUlJw3nluGUEr2LFjBwBg8ODB+O53v6u63fe///2+f7/33nu46aabLG+blVAxS0tsyMwU66CIV2hgWsnVpIQIdw9vPT8AeOIJIhI6Lfgdr/WB7Ky3x+qa6uy0x+3De+56qRFZXF1f+xpw7JjxNnd19aedNFJjkr4ArV3b796j59HbC2z+ql48b39W2t7vj7xWHR3AjBnkdzwv5koOJp60wOnp5B7LXaR+P3DzzcCQIeTctc5NRB1Yvx946CHg2WeVf79kCenzdtTeiwU5OXz9VVSaVbtQmh+M9nlRuNkMXGKJ+87n4kSMOrRY3GvJyedh69bpOHLkCwCfYvfuHyMpaVDfdmopJ0VgJPCplWJMhGPGCYFreVpWlvRfWs5NpWAda+0xkbAEUpWCjzwpVnnGCmvAdv78oKrIqnadWfsiFeBZMeu8UEo7mZU1GmPHvmS5A1R+7JaWo6ioaOJyAWq1xUluXSOw1vY02nb53Dl8+AVMn+MRfJ2YMtBo3bQpUy7mvtaBQDPKyt5l2lbkNaB9nwWjfYhnfAHQ3VatlqkSsaj5Z/V3AaP9sro6R6gDkqXvpKYm9d1XJ2P6DW3p0qUIh8PweDzIzs7G7373O1x8sb3W5HORPXvIZDBu3DjNF+1vfOMbUZ+JZ7xe4qJQC7QCwMyZzhORYoXfT1LhVVTob1teDiQnGw9E89bzo0yZ4t4vUdhdb4/XNWVlqjqj564liGnVfKQvGQ8+yDa+tKDBfBaxXl4jTEtA0hK/jKB0rbxefrEfiBSBsrPZ0gL3p25QTx375z/rn7eoOrChEHGWalFWRtyVVtfeiwU8NVGlbNsWP9dBZJ8XgdqcGwolXv9ycR7uO5+LEzEaEGYRWtrajsPr9aCw8DJs3vypqkgkDdj/4x9dXKvT1WAJfEqD1S0tR7F69W7VFGMiUljGOnCtlBqNhbS0ZHR09NcIYxHwWGuPicJogJRHtOEZK6y157SclWrXmaUvDhuWxCX8iXJjKqWd1ErFGQ4D99wzyfDxtI49cWJaVH8fOvQ89PSc4Ra/nJxmkhWrBHmleSUjYzBSU0kfFCX4xjKNsBK8ddMA421kFXKsuAbB4OdMz4zKyizDfYh1fC1fvgtdXad0t+3o6EFaGkkvqXfNYiHcW/ldwEy/FJ32lKUublfXKUfPmxTTwh91ng0bNgwNDQ248MILTTfKRZtTp06hs7MTAODTyeU4bNgwDB48GCdOnMDnn3+uut3p06dx+vTpvv8f+8rCcvbsWZw9e1ZAq8UQCgG//z0RqNR4803gySedG/Si19Ou6/rIIyTln56j78QJ4M47yb/z8viOEQoBjz4KJLGVUwBAJuiMDGDyZMBBXcyRsPQZvXvg8QCPPQbccou4sTF5MjBunHoNMzmdnSRtpMSILAQrzz0vj4iGjz4aOYZ8PuDpp8k+X32V/RooMXJk5BjQmt9WriTi36FD5HPXXEPOSalr2DHX5OWRa7BzJ7BpE/DCC3yfP3gQ+NOfiJipdd4AcTTW1JBjqp1Se7v+fuhxzV6WHTv0293ZSc7vuuuAa6/t/3lvr3hhVgS8fUZtfGixdGn/vzMygGee4X/mxBJ5n1+3jq1Wnxm0npcbN0Zff7uvq93fa1y0seo+uO98Lk7FSEBY5Ip1acA+GNxvSvhjDXyyiGByJ4BeLTE90cSJ9e9YqK7ORUbGEG4Bj6X2mCjMiKU8og3rWNETCfXuQ3p6Mlpb78bAgdHhRhYBsrT0Kt3UfFKsdGPqOXsrKpqwevVu4XXy/P4J6O0N46c/3Yrjx0mc7osvvkRqKnnhlTpA9c6fdb5raGi1pM9ruZF5EC3Iq80rBw6c6PuZKIeh1a5FPUIh8uK5fv0nGDXqawiFwlyLKIy2kVXIseIaBALNKCl5m2nb8eOHGT4O6/gqLw8y73POnCtQW7uLab61W7i36rtAKNSL5ct32dIvWXBClgNReMImiy0kJyfjzJkzKCwsxLp160S1y0WDjo4ODB8+HAAwY8YMrF27VnP7ESNG4MiRI5g4cSI++ugjxW0qKytRVVUV9fM1a9bgggvYrO4uLi4uLi4uLi4uLrHj5MmTmDVrFv71r3/ha1/7mrD9uu98icexY8dw4YUXCu8rsYInuBwM7kdurn6x2sbGIlx77Shs3rwZt9xyC84//3zdNowZs0ozIJaS0u9mUgr+rl9/m2Zwm0cEowG4vXtL4PUOQCDQjLlz34lKG5mamoRVq27SFS7osbXaLlp8odfUaDrVrVsL4fUOsMW5p8bZs2c1+5Bev2FhzZppKC6+nGlb1rGiJDCnp0c6KNVobCzSDEIr7TszkwhY+fnjdK9Henpyn6hrxz0NhXqxePH7ioKkFf1fOs6Tkwegrm4sios/xalTRMCprMzC+PHDmPo063yXnp6Mgwf/P6HXUuk+S93IsUJvXqFzdXLyeYp9VKTDMD09Gc8/PxXTp19maJ8sx3z00UYsWTISxcWfoqenFykpg9DdfVr/w19h9Lx5+t7KlTdaMn5Y0JuvtGA9Rx4aG4vQ3X2Ky+XO8wzgRf4MCwSaUVDwlur2GzbwzYVGHf1mx6MWPN8TY+H44/kOb9rxN2rUKHz22We46KKLzO7KhZFTp/q/qA9Uy3cmYdAgUougp0f9C9rPf/5zzJ8/v+//x44dQ2ZmJm666SZHvQiuXw/cfbf+di+/TNKPOZGzZ89iy5YtuPHGG3VfHkWycSNJT8biTHjrLXZX1saNwP33A0ePsreFuqXiyeURS1j6TCzHxsaNJKXhV0ZkXTwe4pITdf+dMC8ouW58PpK287nnyP+VAiTS67BjBzBtGvsx9Vw9sZprQiFyLj/+sfq8QB1Mu3cT5xTLeW/aRJxzSsdbsgT45S/19yE9rlnnK+v9Umu3EzHbZzZu7HeO89QkGT0a+PWvSQ09qZM1HlGaC1JSgO5uvpSoFLXnZSgETJqk7rQU2df1iNVc46LMMTOFZzVw3/lcnA6PQ4tnxXpvb4irDXqujl//+kbs2dOF2tpdEekMqWsHQFRAmgbK8/PHcaXBUnICKNWK6+4+xVQnyIn179Sggfu77voPx4kOcrT6DSs8rkHWsaLksGpvP445czbrflbPBaHn3tIbRyJFAlZWr96t+HPR6fZYaoa99NJHfYK+HtnZPibBtqOjR6hrSE184alLJsotKIe1rqbohQNSJye9Hx0dPZg/vxFer8d0n5Zfr87OHhQVbURSUmSbWUW/J56YjClTLjZ83qxuqOpqcc8PnnSRIpzqrKmRWZC2x+sdgPz8cVi+fBeTW7ClhSMg6yCMOPrN9ksWnJae1wymhb9vfvOb2LdvH/bv3y+iPS4MJEny2Z05c0Z3e5rCM1kjH9mgQYP6BEIp559/vqOCOKNGARr6ZcR2Dmq2InZfW7+fXLs5c/S3nTEDWL1avx4cb12/J54gNf3c+kPG0Oozw4ezjY3hw8WPDb8fuPVWEmRmEf/Ii5G4en+s80JLi3Xzgt+vXsft//yf6JpgmZnRtfkOHWI7D8qnn7LVbrR7rjn/fGDqVGD58n6hVemF/emnSXrW668HLrhAe1FCairZTt5fAgG+emseT/9xzXL99aRd7e3qc6DPp9xup2O0z9B+yFsDr7UVuPHG/v/7fKR+oMiapHahNhc0NERfl9RU8re8bmdJCTB+vHa9vvfeI9dNi5YW4P33zdezZMVp3xnPVay6B+47n0siwZN2jQp/oVAv3ntvv24AWEscmznzMsyf3xjx85SUQSgt/S4WLJiMhoZWzUB5ZWWWIRHs4METfcFQJXiECz3BRnSg3kgaLXpPlUROHtHBTtT7zRD09HwptN6YHkr3ECBiyccfdzPtg0WI1BIgYyEya2FnnTzRx/J6B2D27MtRU7NLd1tRaetYxEu9+UbLLWg25SfreR450iPURRUINKOoaKMpMVRr3/Lr5fV6DIlRdF6prMwyNX+zLkjIyBhi+BhyWOv6UUTUBjW7cANQTlvp9Q7A/fdfhaVLP9A9p9Wrd2PBgsm2uJ/VvksAfIsgeGv6ieqXLEjvqxpWpucViWnh75577sGmTZvwpz/9CZ2dnUhLSxPRLhcNhg4d2vfv48f1J7QTJ8hDbcgQcZNprMjOJkExvYAiq/PoXCMjg2277m59QSEUIkFM9pU0QGVl/AXAXdgYOBB48UU2IZi8rJDAuIiANOu8sHo1sGCBdX3Q61U+Hy1RUMqoUXzH639pEieiisTvJ3OIXOzw+aJFTyPwLjxITyc1EkWJSV4vEacKC9WdXD09RPCJRwHLKPL+/o9/AIsW8e2jvZ1N1HYqSnOB2jwA6M8NShw8yNYW1u1cXPRw3/liz2effYbnnnsOmzZtwueff45BgwZh7NixKCoqws9+9jO3PAMnvMLCpEmvoLX1C8l26s4xJXGMOi/k3xeOHj2NysomXH55KubPb9QMlD/3nH7gXolRowYLFRPUBBsr0voZqX+XkUHEMiXhT7Q7SyRqoioVhO2oDaZ0D5XqyqkhUogUXdPNDHbWe7LiWPn545iEPzP1JqWYnW+03IIFBW8hNTVJVudQeZ5RW4jAep6irgdti1kxVA216xUK8atQIucVu11TPHX9WFNcs6BXC5QFte8eXu8AlJR8S7fuaVvbcVvq/In8LsHj6LejFqYcv38CHnroaixb9t8RY8nr9WD+/O86avGQFqaFv9tuuw3XXHMN3n//ffx//9//hzfeeENEu1w0SEpKQmpqKrq6utCmE+k+evRon/CXmZlpR/MsxesFli0Dioq0t5s/H7jjDucFwmMNFUi0HCpStASF7dv5HB01NYl7P0IhY4FbkRw5InY7I1Chp6SEiMd6iApIe73kmBUV2tu1tYkTG3lREwWl8I5PoF9Erax0ppuWRfTcvl0/BXFXV+S941l4QKmuFi8i0T4/d67yObAsoogFenNWKEQcZfLfs8510v4eDPILf04XtY2iNg8YmZNYFwrwLihwcVHDfeeLLRs3bsScOXMiUrmePHkSH3zwAT744AO89NJL2LRpE8aNGxfDVsYfLMLCxo2t8HqB9vbIILueQ0MqjtF6UloB35/9bKtmKj41B5sW0qBqff0nTJ8xKlyISOunBEvgOCNjCF555WYcOXISo0YNRigUxtSp6nOUSHeWaJREVbvcb2r3kLXfWRGY5UnhayV2CkVWHIuOI62adiIFGDPipZ5ABkT3SaV5Rs8xaHcaP6tco7yuKTnSurOAmHlFKriWlHwLlZVNli9c4E0ZuW7drZgyZYzp41Lk3ycOHz7BlKKTJW3l+PHDmNogyrEr4hgs2/G0NxZu70CgGUuWfBDVp3p7w1iy5ANMnjw6LsQ/06PL4/GgoaEB3/rWt7BhwwbcdNNN+Nvf/iaibS4aXHHFFQCA1tZWfPnll6rbffzxx33/vvxyawp92k16uv421E3kEgl1qLAgdWUpwSrapKQ4L+gtkkAAGDMGyM0FZs0if48ZQ35uJ6zB3ZYWa9vh9wP1jLWNRQakx49n287J7hfp+KRfhFlZtCh2fU8PKnYUF5O/5SKOEecS78IDgN3xzEt+PqCWSTscJn/mzQMYMnNbSihERLjycjL2tOasSZOif//II8bmOipo8/Zp+gxavhyoqyNtD7GXWUp4srL0BVGvl2zn4iIC950vdvz1r3/FjBkzcOzYMQwZMgSLFy9GU1MTtm3bhpKSEgBAc3Mzpk2bhi+++EJnby5yqLBQXHw5cnIujgi8hUK9ePTRPyl+jgaCysoaEQr1ah6DJeCrV3+LkpIyiOmZSoOs99wzCfX1n+DwYbYAmxHhgiVQz3KdlKDptoDo7xL0/7W1N2DKlEv67uGRIyeZ9m1HkFQUfv8E7Ns3F42NRVizZhoaG4uwd29JTOpiqeHzDXVcClWjhEK9CAb3o65uD4LB/cjKGg2fb4jq2PN4gMxMMUIRFelEHouOI49HfRyJFGzNiJdG6nrK5xkqAsn3QwXChoZW3XlFtLPIKteo0TqolPr6W4XOK4FAM8aMWYXc3HrMmrUJFRVNSElJQkpKZK0NUfNFKNSLbdv2oaTkHeZsZJmZQy1ZUCD9PnH//VcxjePKyqyo7x5y0tLY6pQMH2595gcRCxPo/PqPf+is/v6K6uococ87Fqz8XmM3ph1/AJCWloadO3fi0UcfxfLly3HllVdi3Lhx+OY3v4kLL7wQHoZvph6PBy+//LKI5pwTXHfdddi+fTtOnDiB//7v/8a//du/KW73n//5n33/vvbaa+1qnqWwBokbGmLj7JEjd0hMnhzb9ohyZbGKNvX1xImUaIRCwOLFyi6zWKSpc0q6S4CMOy3nGk39StPciSBR3C9q6TFZkfa9vDzx7bMCI/eOR8C1or9JYREhOzpIG0SmGuVBrxYi7TePPkqeUe3tkb9vawOefTb6c21tQEEBUFWlPq+wpETVory8/9/xXPtPNE1N+kJoKES2c8J3IZfEwH3niw2lpaXo6enBeeedh3feeQfXXHNN3+9uuOEGjB8/Ho888giam5uxdOlSVFZWxq6xCcb27W1RTj8prA4NkQJTael3Fd0TcmiQVZoezOv1qKZ+M+Jwoa6Obdv2W1r/jNfxFos0fnZgpfvNjHjA4liJJ9ScYsXF38CSJR9Y7lyS1wyTYuZYdtZNZHHqpqUlo739OILB/RF9x+h8SeeZYPBzppSae/eWoL4+Dz/9aaTb2ipnkVXzktHrRed8PdGJBzXXHa1RWlWVhfHjhwlL26s0VlmwI10kSy1hujBH63oEAs2YO5ctfSlgYuUGI2bTt/LcM7qv+++/yvZni511Xa1GiPAHAA0NDfiP//gPAEA4HEZraytaW1u59uG+BLJz++2346mnngIA/Pa3v1UU/np7e/G73/0OAHDRRRchNzfX1jZaBWuQuKaGBHpjGSBUCraOGwcsWRK7NgHkmlx4ITB1qv62atc7O5s4aOQBYgoNtsdTwJE1jZ1eED0Waepine5Sfu2qq0lKXvUXI7HXRS9NptXij0ik6THb20k/Yq1bKu17t9xiZSvFwSpad3T0/5tXwLUy1TCrCNnREZu0nyy1EOnvVqwwtjilooIsKlAT5cwK2pR4r/0nErfGn0uscN/57OUvf/kLtn+VfuPuu++OEP0oDz74IH77299iz549qK2txYIFC3D++efb3dSERJRDgzWQe+GFA/GvfymnCKABsAULJmPixDRFYaKk5FsYP34YWlqOorKyiaveUzgMFBSMx/btbUwBWSMBVzMCKE+9N7vrSiUCZu7NFVekOj7wyYpWytolSz7AQw9djbq6jy0XzqQiXVdXv4PV7LHsqpuoJXoA/S7nOXM2A4is0WdWkP/3f/8bU8B+8eL3sXr17gjRLy0tCUuX5gi9l3SBRHv7caSlJaGzUzl1rtF5ycj1ssLVyFLD8KWXPsLevSWGjylNIar2nNNCZF0/FtTEdqWFOUp1KnnTlx45wpY5wAwsgqZav+I5n1jU9JNiZ11XqxFy9aqqqjBr1iy0trb2rfQMh8Ncf1z4+N73vofsryLYL7/8Mnbu3Bm1zdKlS7Fnzx4AZKVoorwA0iCxHjT4HYvUYKEQ8OSTxAkhD3IeOED+3rjR/nZJoa4srcXZ6ekk0KqUYq2hATilku7fKnHHSlhTdtIgul7wWi9VqhXEKt2l0rUrLwceeig6vaLPZ03QXitNZjz2R5oec/Zs4MUXoZiWRQ3a9xQeC47E6yVCsR4PPtg/D7Gmj7Sqv0nhESHtSvtJ03q+/jo5HuvXLDPPy7Y2Mjeqpf70+4F9+4DGRmDNGmDrVv4UoP1pNdy0n4nicnaJL9x3Pvt58803+/79k5/8RHGbAQMG4Ec/+hEA4J///CcaGxvtaNo5gSiHRna2DxkZ+vvSEv2A/gCYUtrHffvmYuHCLBQVXYbVq3drPvu9Xo/i/2tqdiE3tx5jxqxCINCs+nm1NHp6mA3oa6VllW9ndxq/eMfMvYk356QaLKnd1q79BJ9+eg9zakR5ylCetHB0nG/adAcAYNOmO5jS3ekdk3UcmYWKHhkZQ3S3pSk4A4Fm3VSnerz66h6m7SoqmqLmsK6uU5gxY6Pm/MeDNO3lnDmbNUU/wNi8xHK95DEQK9Ly8jikjKCUQpT3a+W6dbfanopY/ryuqspCV9cp1TqVtO8ZSb9s11ysNra1+hXv+cQ6dXQiZQ4w7fj74x//iKqqqr7/p6SkYNq0aZg0aRKGDRuG884TZip0kVFbW4trr70WPT09uOmmm/D4448jNzcXPT09WLt2LVatWgUAmDBhAh588MEYt1YcNMBfUKC9nVR4sdN1FggADzyg7oSjE91jj9nnBlOCJf1aRwcwZw75tzTFmp6DJCUFWLUqfhwZaucjd5eEQsSxwvPwtdNtEYtAsNa1W7IEWLeuX0Du6CD/Tkkh15L2fVanpR5qrqKMjPhOD2jULXXoEHCBxWneRd27tDT9baTzOcv8pZV+UiR6blM5VqX9pPeioYEIflKHpJ1oOZ2poE0xkgKUPtsrK0kaaaN9Lt6hNf60BFC3xp+LSNx3vtiwY8cOAMDgwYPx3e9+V3W773//+33/fu+993DTTTdZ3rZzAT3BjtWh0dDQilOnjK9YUXL5qKV9ZEnZGAqFUV2dg88+O4aaml1RTkAagFQKuhkJRtLrlJU1GsHgfkudRhQ70xomAnouSSUSzTnJKlw0NR1gcjiqpQyVu3q08HoH4LrrfNi8eTeuu86YE5f3mCKROgzb24+jrOxdRfFLmoIzP3+cplvQSuTtMDM/8bibzMxLLA6s3/zmhwBa8PLLN2HUqK9ZMvfyOKSkzj35s0Dpdw0NrVzONznStKaxgD6vQ6FejBmzSnEbed/jSb8ci7mY1z3Mej5OSR3N8kwUVdfVaky/oS1fvhwAqddQWFiIl19+GUOG6K/ocDHPd77zHaxbtw5z5szBsWPH8Pjjj0dtM2HCBGzatAlDhw6NQQutw+8nwcWaGv1t7RReWFKqUaxKucgDj6BARbD6euLm0jrH5GQS+I0HtMQ8+vAtLSWpUYNB/jR1LCKbKPHESMpEM+hdOwD42c+A5cuJ0C1tFxWSgej+Z7aOl1IqkXhHmv5z2zZg0SL9z6SnAydOkDFupl+poZTy1ui9M5K2UG3+yswkzwa7hF6pCMmK6LSfeumH7YKKcsuXAyNG6Pc7MylAFy0if87Vun9ujT8Xu3Hf+WIDzd4ybtw4TXH1G9/4RtRnzjW0AolG8XoH4JlnrgfQbNg5xpuqi+47LS0Z1dW5yMgYwnUurMHX9PQLsHTpB4q/0wp+89aCo9dp5szLMHbsS7YKEnalNUwE9FIzynGyc9LoXCBKuAC0U4aqiepmicUxWaCiRzC4X9XxBkQ6wtSE+9TUJHR1nbJUEBRRu0tvgYSZOV4JvYUOeXmXYvPmFhQWXmZZJjhW51NLy1GMGbNK8VkAIOocMjIG49SpkCnRD3DGXMXjiuRNIRmL8+OpO9vezva9wSmpo6XPRDVmzrws5n2KBdPC31/+8hcAwIgRI/C73/0OgwYNMt0oF3by8vKwe/du1NbWYtOmTWhra8PAgQMxbtw4TJ8+Hffddx8usNryESPy89mEP7vSXDndDaaGvJ5YebmyMERfAH/6U33hyAmiph5UbNu2TTvgHA6T37PUQ5TCWlNOpHhCUyZOn6693YMPkn2bFYG2b2cTGWfOjP55e7u6a9doHS814f3AgcSoC0bdUtnZwCuvaNczTEkhKR6XLgXuvhvo6RErkLC6ZFkx6laVzl9mhXMzUAHr3nv56jGWlJBFBdTFaASeBSd6iLpu5eX9/9brd/J7ePhw5Of1OFfr/p3rNf5ELZhxYcd957OfU6dOofOrh4pPp87BsGHDMHjwYJw4cQKff/654janT5/G6dOn+/5/7NgxAMDZs2dx9uxZQa2ODRs3tuLRR/+E9vb+QFlGxmA888z1yMsbZ2rfP/zhJdiypRmXXjoE//u/kYHKp5/ORl7eparXLxTqxaOPNiIpiT8wdPz4aYwenYxrrx2F3t4QenvZHIMjRyYhOVn/eJ2dx9HVdVJz287OE/jTnz7Dddf197+DB48x7Z/i8w1BQcF4PPfcLoTDiPhsd/dJ3HnnHwDcbPo+aXHttf1fIHmupSho/3D6OMvLuxTr10+LGkspKWS+7+7unz9Y+n8sMDMXsI6dTz/twje+sVr1GHrj3uMBHnssiFtuuQQAsHPnARw6dAIjRw7GNdeMjgoky/tPKNQb9RkAzMeMVaCade44ePAYzp49i7y8S3HLLT+JOtfNm/836h6zwiMY0nYYYceONt351egcr4ba9fJ6B9gyB02ePAIZGckR84QUjwcYNmwQnn76fQDRz4I5c/7Q9//I3/VE/YwHJ81VPGNg5MjBTNumpSX1ibtWnZ/Z/rNxYyt+/vMg0/mMHJkU8/tEycu7FI8++l3U1v5V8ffPP78LkyePsPT7ixo818gTNllsITk5GWfOnEFxcTFee+01M7tycRDHjh3DhRdeiH/961/42te+FuvmKBIKkbpiWunVvF5g7Vo+J4ZRtm1jE4eSk8+irm4ziotvwebN5ztKHAsGSX02EaxZAxQXi9mXGZSCgw0N1rtjPB79QLRawJ6uSqKfP3v2LDZv3oxbbrlFd4UW6z1sbDQvzNbVkZp+VkCF07172YK5dD5Qu6e8+3M6tO8A0ek86P+lc01Pz/lR/cooVlxrvX1S6uv1he1YcuYMOXdeV60RUZbW8SsqArq7+Y4nh/aNRx89i8mTN2PWrFtw8qSY1aC8/Y7l2a5EejrpPwMHGmpm3GHnXK8HzzNKBCIXzCQiVn2Hd9/57KejowPDhw8HAMyYMQNr167V3H7EiBE4cuQIJk6ciI8++ijq95WVlRHpWilr1qxJ2IWiLi4uLi4uLi4uLonEyZMnMWvWLKb3PdOOv5EjR2L//v3uy4KL7bCkVwuFSFDUaidAIECcGzywuMHsRqQzwC6npRZKwcHUVKCry9rjsgQgWVKM0lpZPNjpArHyHvPW6NRzH8ai5qdcdM7KImn3RDhUtOoZ9vQo93F5vzJ6bL2Ut0autd1uVTNoOY0GDiS1+3gdeNQBW1UFjB+v3z9Ep/b0+YiDPi8P2LwZGD0aaG3t/31mJnHurlmjXr9WDd5+x1K/UQmraic6Fb3akqyu83hDtNvYhR33nc9+Tp3qT4k2kGFVA3Vh9vT0KP7+5z//OebPn9/3/2PHjiEzMxM33XSTYxd66hEK9WLSpFdUnR8eD5CRMQS7d//YsMvl7Nmz2LJlC2688ca+xQ1Kjhul/a9f/wnuvvsdQ8cFgE2b7ohw27GycWMr7rzzjwCUnxEpKYMwb96V+OUv/6K7r7feysf3v9+fdisU6sXEib/FgQMnNT+XkTEEH330Y+zceQDTpv1e9zha58pyvZW2UXIGiXKC8qDUh1y0YR1j0u1FzAUbN7Zizpw/qv4+JWWQpqMpI2MIKiquQUnJFtV9aEEXzL36ar8LlvafUGgs7rzzHcVFw6zfl19++SYUFl5mqG166Lkt6T06cOCE6ndXI/P1jh1tTHPMU09dh3vvvRIALGmHkTYZneN5MTsHsd5bLRfm0KHn44svrHdyKY0hp8A7BtSe5Xafo9H+w9IvKB6P8+6Z08axFJq1gwXTwt9VV12Fzz77DK3SCJGLi034/cC6dcRZplXrxmygWwujadaeftp5ziNWISctTT+dHWu6O1HIg/EdHcCMGdH3xWrRr6oKWLBA/97yCFXXXst+fKMpE42gF3gWgWgh0660d0rCjNcbOU+ZdagopbkMhbSdx7RfVVYCU6bwi488ixx4r3Vamv42dou3clicRkbTfgJARUX0fuX3uLOTLGgxO+bS04HZs8n+aT+gGSM++gh4//1ocfOpp4DFiyPbyXp+tPbf/ffr9zmjtf9E1050MloCaX8tC+d9zzBDKAQ88ADbgplEOm+n4L7z2U9SUlLfv8+cOaO7PU3jmZycrPj7QYMGKaZoPf/88+NWjHjvvf1obf1Cc5uWlmN4//3DpmvG0OsUCDQr1FFSrlU3atTX0NPTy30ssnhjKK6/nj8tXyjUi5SUwZg799v4zW/+hmPHovvOgQM9+MUv3kdqahK6u09pfqf4yU+2RJzb+ecDP/rRt1BR0aTZjtZWct0PHTrFdA0OHTql2A9ZrrfSNrQWmJxPP/0ChYWbYlLvLJ7HGg9m623yjDGKuLnAq9lf29uVF1ZIj9HRcdrQuKeQ7zN/Qn5+ZP2oRx99DydPGt8vQOYkK/ogqS+4KWoukY+3Z57J7auZpfTd9emnc5CU1P+cYulL119/CVJTL0B7+3GNxXBDcd99V/d9lrcdvLC2ycgcbwYjc5DavW1t/QIFBZtQVZWFa6/N0B1/PT3KgrloMjNJXcNY1LPU4/zz+fqe3385AG/UfBirc+TtPyzzMgCkpydj5cobHXfPzH5/sRKe45meYX7yk58AAN577z189tlnZnfn4sJNerq26CcVUERjpK5fRgb5Oy9PfHvMQoUcefF6isdDnB8rVujva/587fsikkCApIbLzSWpJ3NziRhslRilRGYmsGEDsHAhW8CRVRRpaOBrR1YWm6MmK4tvv2r7qa01vx8tWlrYtmMVMln3xwNNuVhXR/5+4w0SjJcLFvLxQF1e5eXkc0bGC637V1xM/j5yhO1zixaRcTJmDBk/8nOgbZH+/MknSXtZ00ryistOE2/l0EUe8vtKnUaBQP/P/H7y8/R048ej/WPEiMi5beZM43Nbejrw2msk/ePBg8RlqVRfUN6v6O+9XjLHbdhAnhW8lJf39zk9/H5g3z7S1iee4DtOWZl9z59YQgVS+r2C4vMlpvi5eLG249TK73su7jtfLBg6dGjfv48fP66xJeHECbKiesiQIZa1yWkcPMhW44l1Oz1IAPStiAAcALS3H0dh4VsIBJoRCvUiGNyPuro9CIV64fMNUX23UqJ/8UYud0A4EGjGmDGrkJtbj5qaXYqiH9C/WEJ+TCWk50YZP34YU3tosJ4Fpe1YrrfaNkqiH9D/HaqsrBGhkDkRxSUaaR+cNWsTcnPrMWbMqoj+o/d5vXuuhIi5IBTqRWnpu0z70SI9/QLucS+FfJ/5Atu3R750GKlpRyFxnKHIzhbvSqHXTW1hFtA/3vz+CVi//jZkZEQ+p3y+oVFiPGtf8noHoLb2BgDRcxn9/7JlOdi+vQ11dXsQDO5Hfv445nYYgbZJ7Z0tHDY2x9uN1r2lVFQ0Yfp0zqCVIOj9rarKwpo109DYWIS9e0scJyBJ4RkDdPt9++aisbEobs6RwjovV1c7U6g18/3FSZh2/N16662YMWMG1q1bhzvvvBNvv/226ipDFxcriGWwWM+1JaeqCnjkEeDtt8W3RQR6KdbCYRKIZrmWVjpzpO6+lhZl94ldQd8nnjDmnGIVRV57jbhsWGlq0j/3UIhsJ+LeGHE38bB6NZuDkorWeuORdX+sqDn7WIQZuk1NDfkjokYVr9hGxSV5Clyfj4g+dXX86SSNphi0063KC09qXqW0n3Q7Huj2cpeykbmNvhSJSoMpd5sePkxEPRZ4UjJSATI7G3jlFTZ3cSzS+saS/HzgwguJQA+Qc1YSc+OdQIDdaRqrxQGJjvvOZz9JSUlITU1FV1cX2nQexkePHu0T/jIzM+1oniOwMyijF9z2eIC5c9/BAw9siwjQp6Ym9f1eqS6z3Jnm8xlbyU8FE9bvG+EwEceqqrKwatX/qIoK/d9zGpGfPw5e7wCu656d7YPPN0TX+SIXJFiuNxVpjHzHosKKWSeoSz9qfZCKdnqCCss9l/ZDKSLmgu3b26IERyNkZBB3YmHhW6rjngVRCxbMLCZgQe+6yceb3z8B+fnjNJ18vH2JiinRTtGhmDnzMpSXNyo6SPftm2vKnWoWs+5Yq2EdE0eP6mclAIizq7Ozh3vO9niAlJQkJCefF3V/neru04JlDEjxegfE5bOKdV6Wi6BOgX5/URsDat9fnIaQGeU3v/kNZs6ciR07duDqq6/Gxo0bEToXllq7OIJYBotZg0upqXxusFii5iCg7a6pYQ/wWhF8k7v7eFPOiYK6HysrjQVZs7PZ3ECdncCSJez7jYUQLsLdpEZbG5t7w+tlS0HJuj8tqAuuvJyIZnrOPlaUnGO86Ll25aiJS21twLPPGq8hZyTFIEvbU1PJ9bX7KwZPal4pavOp3VjhAJO6Au+/n73f9a/8Zb+PRtzF54L4Q5+HU6cSF++iRcBdd/E7xZ0OFd5ZcUKN4UTFfeeznyuuuAIA0Nraii+//FJ1u48//rjv35dffrnl7XIKNCijna1ETFBm584DusHtrq5TUQJadzcR9VJSkiJ+7vMNxYYNt+Hw4Z+aXsnP4spQY/z4Yfj3f79Fcxu5A4nnurO4cZQECRYxoa3tuCmhRpSw4sLn+lKDR0CSw9Mnpa7cYHB/X5tE9If09GRkZY3WdPVUVbGl3hHlIklLS7Y0ta0RtyUVMoqLL0dOzsUR499oX1JyRi1dmoNnn/1A1UHa0NCq2g4z6LlH6UIRM+5YOxApPmdmDsULL0zt+7/890r/lv5/1aqb4tb5poTWGEgU7PyOZgVe7wAUF39Dc5t4cO6advzdcMMNff8eNGgQ9uzZg9tvvx3JycmYMGECLrzwQngYIkEejwfbtm0z2xyXcxCWOmNerzVuJNbg0rp1xBUWL0jdHA0NJIhvJK4jOvhmtJ6iaETUT/J6SX2tmhr9bX/5S+K8YiFWQrhZd5MWrAH88ePF7k8JJYefKOg1mzcPuPVWck15kbt27SYlhbgqjQhMeo5jgAiUU6eKcUfyYEZQp/NpMEhq87GmSjWLUg0/q2C5d1KMuPJ43cWJLv6oPQ95HJXxAk92hcxMfrexCxvuO19suO6667B9+3acOHEC//3f/41/+7d/U9zuP//zP/v+fS1Pceg4h4pKas4aQFxQ5tAhYwFQ6lRKTj4PW7dOx5EjJ6NW95tdyW/GqTRq1GDuwD3vdddy46i5NewQ5ZyenkuOk91BvK4vJcyk62Ttkw0Nrar1A3n6g9r33Y6OHowd+1JfPUIlVw8ArF69m9sFm5ExGJ9++gX3e7bVafREO6/N9CWpMyoU6sWIES+o7kPLQWoWlnNQSkfM6o61CxFzpHT8kWeBR/VZAED3ORGPzrdzmZIS5ZrAVjuRRRAINGPJkg9Uf//QQ1c7YpzqYVr4CwaDES95Ho8H4XAYJ0+exP/8z/8w7SMcDjO9KLq4KCENOKoRCpGAq+hAGEt6wfT0/iBUKATs2EH+vWMHcP31znUAer2k3Xfeyf9Zo6n+5EhTeg4fDjzwQOxFP4CcW02N+b6Un88m/FFCIVIQWAs9IVzUvVGCBublwlhmJrBsGTBsmDHhQ7SYaVQQsEt47uggDrEXXzTWx+h9ePRR8W3To77e3CIHtT4kx25xw2zf8nrJdVm92hpxXEpKCrkPZtI9hkLAe++RuXfUKDbhkPXeSdm2jU+U9PuJKO7zkXGihJVznFMwkno2nuFxMJpZkOOijfvOFxtuv/12PPVVzvff/va3isJfb28vfve73wEALrroIuTm5traxlhjRFQywsiRxgOg1J3m9XpQXCzekWlEJJOKC0oOKiWkQWDe686b2sxKUU5kei67xLhAoFlVsHJC4FFEjT2zApJenwSgmT6yvj5PNy1tWloyiou/gbq6j9HR0aPYDrl4oyRUGFmw8Mwz16OwcBNXulDA+jR6RtP5qiGqduvixe+r1voErE35a3ThgtWCJC9691aJlJSkPqc7EP1M0HsW8DwnXJyL0jNLitPTtOplUvB4gLVrP8FTT13v+P4ppHXhcDjij9rP1f64uJjF7yeuOr1gD09qMRa8XpLmTIuODmDsWFLbb8wYYNo08vNp08j/168nTpC6OvK3kzIm8dYwBMS44YDolJ5Tp5Jgv1lo+1JT+T/7xBNAYyOwd68YsYGKdKxQ0VgLaUo89XQ61gVG/X5g3z5yndas6b9ehYX9wofHw+ZGo+lUWQP4LKkivV51wUAJmtbz9deJ08iuR1Znp7m0n34/8NFH5N8PPyyuXWrQeyWqbuS+fcDWrUTEUsJIukgzsKYh1eurVqb+pONq9Woy1syM8UmT+ufe3FwyF7P0RXrvqqvZjrNoEfu+KdRdrDSP2DHHOQGjqWfjkUCAfYFMVVXiuBydivvOZz/f+973kP3Vw+Xll1/Gzp07o7ZZunQp9uzZAwAoLS3F+XqrxBIQpRRvolOAXXPNaM2UVSxY5WLjFcnk4kJW1mikp6vX7FRLx8V73XlSm7GkCPP5hnDfE5Eug0Cg2ZZUfbTemVq6QiekBhTh+hKRFk6tT+bnj9NNHzl/fhDLluX2HUtpu46OHjz33F/R0dGDASrdhyW1qVYqUKnbKxTqxY4d5EvfsGFJWLcuj1nI40mjp5b+lAWtdL4AuR48462l5SjTdlp9KRTqRW3tLqb9WDEvm1m4oJXS1m6k95aV+vpbdZ8JWs+CcyEFZqKj9syiVFVlOT5Nq5nU007DtOOvsbFRRDtcXEyTnq4dADaSWkyPUIgtBSOtlwUAycmRP58+PXJbu1PYaWEkJaIIN5xIZ5XXG9kvaPv0XCNSqIOkslJsMJmKdAUFbNv/+MfA8uX611bNeSPKqagHrf3F0zY5RgL4rO7fGTPItnrXwcq0nqyYce3Qz/z858BvfqOdDtkMVogtXi/5o+UOpXP68uWkxpwdqSy1xmpXF3EmsYxPmkr54EGgpYXMLQDf/VGb28yM740byX7liyx4HJZeL7kfS5ey9Tkj7s1Yz3GxhtUBF+91DkMh4vRnwecDFiywtj3nOu47X+yora3Ftddei56eHtx00014/PHHkZubi56eHqxduxarVq0CAEyYMAEPPvhgjFsbO6Qp3nhhcW1ppRJkxSoXG68rQ7rSnq7KV3Mv6QllZq67FiypG2lAWm2bcBhITU2KcP2IchnQwKaae0xUqj69emdOcQeJcH2JSt2r1CeDwf1MQdz09GRF16ASvRraGIubTM/5RMdmV9dJ1NWNxbRpv0dq6gWors5FWloyDh48gZaWo6isbOo7JoXneolwk1Ihc+7cd6Jcdikpg/C3v3Xi9OmQroMrFOrFqlX6WQT0+tL27W0RrjMtrJiXjTjl5ND6g4D1zmKt/as5aeXQMe6Kdec2LE65l176CAsWTLa3YZyIch47AdPC3/e//30R7XBxMY2ZGkxGMeKI08NJ9XlY09tVVwMjRrCnhFODuqtKSswLFPTL7tq1QFpadMq6YJDP+WWVg8TvJy6Figr9bY8eZe8bcnHB7L0RiZLwsWpVpNhgNIDv95M0hzNnqi8ECIf16+iJEJ/lwoz8/3qIWqzAW3+NF6vEFta5uryciExWL5jIzyeuvq4u9W1KS9mEWrk4PnFitIhFj6UW+KirIwteRI3vUIikh12yJPp3vOkjefqc0dqWTp7jrCQUAl57jW3beK9zuHgxu9O/tjbx732scd/5Ysd3vvMdrFu3DnPmzMGxY8fw+OOPR20zYcIEbNq0CUOHDo1BC+MbnqC3VirBnp6z6O4+JSTVnR5KQVotwSQcJivsx48fFhHUVROvpMQyHRdrOlGtbaxIG2enGCeidp4diBLtrErdyxPELS6+vK/ftLcfR1nZu+jsZBOReI+rJpxLx2Zycv81a28/jqKijVi//ra+tMETJ6YZvl6iBWwlsa27+3REjS8tUZFcc/17VVIySbMvsd7vlJQk5nmZR3wTsVCkpmZXX9usTPPL8gykIvXixe/Hbb02F3uIl2eWHqJrl8YS08Kfi4tTsLq+lxJWrKZ3Un0evXpxAPm9CLeNaHeVnhjBeu9SUkjqPCsFhQULooUvLXiC76LcraKRt23BAnEB/LQ0fYFNqY4erSnZ3k6usVGBTE10zsoCmpqIW4entqOIeUbNIaUmLqlBz62yEhg/3lqxhWeutmPBxPbt2qIfQK7t4sXAwoV8+1YTsRoa7HO10b6vBq8QzVvzr6ODnNvKlezn5uQ5zioWLyapgPWQ1heORwIBtgUxAJmvY71QysXFavLy8rB7927U1tZi06ZNaGtrw8CBAzFu3DhMnz4d9913Hy644IJYNzPuYAl65+VdGvE7NZdOQ0OradGDtc1qQVoewURvVT4ApKcno7X1bgwcGLuwEUttQL1tRAcXrQpsKgkLrAJGe/txBIP7hQicRt1FokQ73nqQLPAGcakgFwzuNyz68RxXCq+wbPR6iRSwWeYTipaoyNrfx48fpvl71uteWnoVU78y4orMzx+Hysos1Nb+N7q7T0d8rqfnS836gwC5/koOSkCcs1jtGdjWdhwFBW+hqioLCxZMhtc7AF7vACxcmGVKaHZJfBLFKdfZ2QOv14NQSHlSE72gy0pc4c8lYWARqbxetoAZK1atprciLakRWFwbPT1s6e20MOuuMiJGsN67+npSL8tKvF7guefYroGd6Q3tgIptVOwoKjJ/TqxCGa2jt349+b8o4VlLmMnJIX+ys4nDicV1Kmqe4RGXMjOJa7KuLnapFFnmdIodCyZY+1VFBXHw8V4jJRHLTlebFa552v7KSlLPT4+ODpJOtaqKLAaI9/lNNDxi2OzZ8Xv9QiEyJ7GSn29dW1xcnMQll1yCZcuWYdmyZbFuSkLAGvS+5ZZLon6v5NIR6VRSE15YhMp9++YyCQB64hVA6pk1NR1ATs7Flqea04Jeb9qG+vpPotpgVcpRJawIbKoJCyUl32L6fHl5Y0S6VqOOILNpH0WJdqLvJ08qUmlf/8c/dFb9qWAmKGyXY0bkcVjmE+l+1URFUS4bllSbqalJTOkGjbgilcZRSkoSSkuvwoIFk9HQ0IqCgrc0jxsOQ1UcFOEsZhFrKyqasHr1bkX3X6yeBy7OJhGccoFAM4qKNurGoOLF4eoKfy4JA2t9r6Iica4QnsC0EZxQn4e6NubOVXa7dHebc9rQAJ+Z62dEjNC7d7Sun13CK73OJSXadc0odqU3tBIll6eIGpe8Qpla32aFiuJUdGIRZvx+ktYwI0N9MYLHQxyD7e0kNa1Vgg9tywsvAJ9+CowdC/z0p+RYP/gBOTbQL1oC5GdWC1G8KUqpKB4MWiPW8/QrkQKkXa42q1zzXi+5HyzCH6Wigjit43l+E825JIYFg+yLMDIz49vZ6OLiEjtYg947dx5g3qeIgKia8FJdnYvy8kYmdw6LGMAjXomoAWYWK9pgVMwUHdjUEhYqK5uQmpqkmkaWIq/RaMQRJCrto50iLCusqUgbGlqZ6vtpYdbl297Odmw6ho2ODZECNq97R01UFFErEtBPtenxAKtW3WSJK1JtHB09egqVlU2YODENfv8ElJVdhZqaXZrH18KIALxjRxsOHTqFUaMGIxQKM/Xztrbo8e/EMe7iDOLdKcciiHu9HtTV3Ro3DldLpMktW7bg8ccfxw9/+ENcffXVuOyyy3D11Vfjhz/8IR5//HFs3brVisO6uMDvB9at0w+2lpXx1dpSgwamgf4veCJxSn2e/HwgOVn5d3RCNHpNeeskUkFu61ZgzRqgsRHYu9eYu0bt3vV/WbfXMUHr07FC0xsGAta1ySqoy1N+70WcExV1WcYkWUln/FgAOdaGDaTWZU4Oe58ZOJCkGvV4lNsaDhMH1Jw5QG4uMGaMuesSCJB95OYCs2b17/ORR4jYV14OrFhB/h49mtTtnDqVCDaLFgF33QX8/OfK+1i/ngTr6+rI3yLmV6BfEM/IYP9MUZE1Y4L2KxaoYzueyM5mu85GXPM8Y5LS1ha/85sVLF58bohhgQAZw6zY/Zx2icR953OJZ1gD1YcO8QW0aUC0uPhy5ORczC36FRa+FRWMbW8/junTNzK7c1hgFaXeeWcfCgqU21RY+BYCgWam/ZhB67oYbUMg0IwxY1YhN7ces2ZtQm5uPcaMWcW0LypOqH2v8XiAzEy2wKaesCD9N8/3qP539EaEQr1C2sG6L6dCXbkZGUMifu7zDcX69bcBgGI/08PrjbwxdH9GgsKBQDPKyxuZth01arCpsSFSwDbq3pHPw1SwA7RiNGyCqtr9zsxkvz88rkiAfRydOfMlLrnka7rHZ4HlWbZxYysAYNq03/fNd0VF2o5DOfE+/l2shzrl1EQ/ipOdcizu5VAojPR0lQC5AxF6pd98801MmDABP/zhD/HMM89gy5Yt+Otf/4rW1lb89a9/xZYtW/DMM8/gBz/4AS677DI0NDSIPLyLCwBS10Yr6CxNoykCI4FpPcjLgnMCd3riHO81DYX6RV8H3EQAAQAASURBVIJt29jbQb/s1dYSB0lxMZ/QIkft3vl81tYK0yInh0+0AsQJ2Xah5fIMh8mfefOAM2eM7V8q6lqBx0PmmddeMy48U3jmD15RlPaJ9euBJ58kKRTl47itDXj22eifd3VFC6Jq27a1AdOnR4uBogQbvx/Yt48IqyxQF7JowYi3XznBsc2D1wv88pf6282fzz/fmBmT8Ta/iSYUIuOXNcUnEL9iGF0QwuJ6B0hKWNcRGhvcdz6XRIA1UD1ypD3pqFgFID1YBU098QoggsYrr/xd8Xd2iUFWCFJmhUSR4gSLsNDVdQpVVVlRAsbXvna+5r55xGBegSNe8fsnYN++uWhsLMKaNdPQ2FiEvXtLkJ8/jrlGHYUu3ly79tao/RkV/QoL34pybyodNzNzKLKyRpsaGyIFbJb5RAmleVhNsMvIGILKyiycPh1CMLifacyr3W/W+8PrimQdRxkZK1FeHmTatx4tLUc1fx8INOPOO/8Y9XNp3UE9EmX8u1gHq1Nu3bo8RzvlEqVGoRRhwt+DDz6IgoICfPrppwiHw7p/Wlpa4Pf78dBDD4lqgosLAPZgq8gYBA1MNzaSIGVaWuTvMzOBhx9mc4vEym2mhcjaT3LXEU/6NysEOem9M+MgFAWvi1S0kG0HLC7Pjg4ihhkVb6iglp5u7PNq0HuyciWpoWVGeKZI++Brr0XPHxQqis6dSwRzKoZIhXTqtgsEgEmTyO/vvptPNBABFSmffFKMC9DrJTUteVxjVghGfj8RG1hwimObB7W+J8XofEPHJMsxKPE4v4kkEAAuuYRv/MarGHbmDHDvvezBbZ+P1IF0sR/3nc8lUWANel9zzWhb2sNTI0sLVkGTilda867eqn07gsFGBalQqBfB4H7U1e2JEAnMCInSfaakJKG+Pk/VPSZaWOjoOIlXXrkZW7cWYs2aadi6dTqzY0JkqkanBjvV7rcSSq5cI+OP3uvCwssMu3yl7ecRHmtqctHUdMCUWCtSwNbalxJ6oqJcsKuqygJAas7xOnTNuLB5XZGs46OzU7l2H4WKyikpg3T3tXr1R6r9nbdf6eHU8e8SexLFKacnpFOcXKNQjpAaf7/61a9QXV0Nj8eDcDiM888/Hz/84Q9x7bXXYsyYMRg8eDBOnDiBffv2oampCX/84x9x9uxZhMNhVFdXY/jw4XjkkUdENMXFhTnYWlNDHHWiAmS0DlNODrBkCQlUymtgPfUU8Kc/AceOAZs2kZRp8+dH1zjjrVdnNaJqP9HV/LxfPFJTSQpXESKLEnbV0GKFBsjl9e+0iCd3EWtbOzvN1Y9kqaPHi1Xjk/bBYFC/rV1dJAWnz0dcr3V1kf0kNZVso5ae1w7oGJcKFmbrN7LUcZUenwpGosf2ggWk/pza2KTpiJ3i2Obh0CHgggv0t2tvN7Z/OiZ9PiLusxJP85sojDwv41UMCwSIy5t1nvZ4yFzglMVR5xLuO59LIsFa88uudFRmA6qxrJtjZTDYiCClVfMsJSWJWSyR1rBS2+eyZblIT0/GwYMnMHz4BQDCOHKkB8HgfqaagazBwxUrPsSKFR/2nYfX68HRo2yOHZGpGp0Y7BRR/5G1nz3xxGRccUWqofqdWrAKj+npyXjhhalISUnChg1sKW61zo2666Kv31DU1OQiP38cgsH9THUw1fYlh3V+pYJdINCMysom07UnjcBbc1DU+KDX/29/60RFRZPmtm1t6nX+aL9KThbTT504/l2cQbwvHgGIUL569W7d7Xy+IY6tUaiEaeGvra0NlZWVfS+A+fn5eP755zF6tPrKuIMHD+K+++7D73//e4TDYVRVVWHWrFnwsRbPcXHRgNYS0hNMSCFeUr9OdPBITUjyeoHrrgM2byZ/n38+CYQqiYROgvWaagXttNI7qkG/FK5aRVJ7nkv4/aRvLl8OPP64/vbx5C7ibauZcUrr6FGxSCmok5JCUsupfZlPSyNpJjMyrB+fPAIHTb0px2zNQqugLkAzrl0qipeUsKUDtEIwkguQ8j4VDgP33EPqdTp1Tldj5EiyMEWP8nIiLBu5jwMHEscsj6gVT/ObCIw8L4H4E8NCIVK7kMfRmJJChHcnLY46V3Df+VwSEb2gt98/AWfPnrWlLTwBVRFCJXWCiMDKYDCvIEXTJaqJBKWlVzHtTy4kqu1zxoyNWL/+Ngwa5MVdd/1RUXzKy7tU9Th6woIc3vNITU3iStWo1Q7WfdmJ1r0pKHgLZWVXIT9/nK5Ix9rPpky5WFFgMQtrMLy4+HKUlzdyuRP1zs3vn4D8/HHYvr0tQuBraGjFmDGruARV+b5aWo5i9erdqvOrlFCoN6oNADQduiSm14j8/HGWLNLgXSDCO56V+NnPrsQ112QgJSUJY8dexPQZtf7D2q+GDRukuZAglgtLXOKDRHDKBYP7mebWkpJvObZGoRKmW/rSSy/h1CliU77zzjvx+9//XvMFEABGjRqFDRs24Ec/+hEA4NSpU3j55ZfNNsXFBQB7LSGnpBCjIqHZenVW4vUCy5bpb6dV+4klvaOcWNbacwI0vaFW/Ten1YNkgQrJPKlMly83nrZRr5bjqlXk/2opTkSm9dQjkQUOUTUp/X4iqrHQ0mL8OHptUOpTKSnEcVlRYU29Q6u55hryt97YpG5cs6l49WpbxuP8JgIjz8t4S/FJ037zpiGur4+v80wk3Hc+l0TFbA0oUbCmHhWRXhIQk1qUpwaYEizpGXnqkLGk8Xz99T1MbaPBSZZ9zp37DgoK1GsGbtzYqnoc3hSJvOfxwANXcaVq1BIrurpOoaFB/VzshuXe1NTsYkoLKbLenRFYg+HPPbeLedzytFmeDrOhoZW5DqZ8HAPo29fChVlM82sg0IwxY1YhN7c+IpXn4sXv2157Un4++fnjFGsOKs27vONZieef/x/MmbMZubn1KCtjW5yh1n9Y+9Ubb+T1pVOVEwsHvEt8QV25Wlg9h5olEGhGUdEfmLYdP36Yxa0Ri+lR+/bbbwMAhgwZgueff57rsytWrMCQIWTy/I//+A+zTXFx6cPvJ8FlFs7FFGJGYKmVpiWksl7nJ55wRq09p+D1As88Q/6tnnvfmYKxGqzivJTycnMCilYtRz1h0M4+yCOKxiOiFlzk5LBdp4oK60Q3eZ+qqiIuRLnjkjod40H8Y51HRIi4fj/w2WfqNRPjdX4TAe/3knhL8UnTmPKIm1QEdlJa7nMN953Pxanw1PZSw0wNKFGw1tuaPv0yzUA66/UQlW7LaDBYLdAvF2d46pCx1APs6OhBenoys8DDss+uLuV6XfT70mOPaX/xpc5TubCgdcyOjh6kpSVpfhdOTU3CggWTmfYJAPn545CamqT6e+quMjLGrIBHvFYSrKSIrHdnBD3hkbSRfX9m2sxTB5NlHOvNr9S1qSQy6qW5pIiaz9TOBwDzvKtW/9NIbTOWWoBaYgqroJ2TczEWLszChg23weczv7DE5dyBtY5kOOxc8ZjOQd3d2uON4mTXohKmr/jevXvh8XiQm5vb90LHypAhQzBlyhSEw2H87//+r9mmuLhEkJ/Ptp1VjpBEgzUQqbYd63WeMsXZ7sdYkJdH/pYvrI9nRyQV21gEZUp7O1BQQETAYJBfcNBy12oJg3YiFUUTVfwDzC+4YBWPaUpnMw5DvXbk5ABFRST9oPYLsnXtEM2rr5IUt1qIEHG9XmDhQmDDBjKfSYnn+c0sPM7feKt3d+YMcO+9/GlMgXNTBHYS7jufixNhFY/iBTUBSB54VQuk81wPs4Ern2+I4WCwVqBfSZxhvS6swf/Zsy8HwCbwmBUUwmEwiVNS5+l9932bad9z5lwBQP2d4de/vpEryLp9e5uqiAlY464yA8+9kQtWSrD2MytgER553iPMtJlF7P788y+wePH7XONYCRaRkQURgXi9eamhoZV53i0vb8SyZbkRQmFb27264q4WRgRpab9S25/0805xwLvED6wLMKqqshzZj1iFS8D5rkU1TAt/R4+SPK4jR4409Pnhw4cDAP75z3+abYqLSwSszpnKyvhwYsQa1kCk0naBALnOWpyrKd14+Oij2AtTIvH7ieNDT2Cg9KdssSaFolPS7rKmQRRBZibw8MPRoktqKvnDsq0RRKQ09fv15xW7UjrrpWZ0SmppVvLyyDhjob3d/PGcIrw7BdbvL/EmjgYCpM1a9YCVSE+Pr/NMVNx3PhenwSsexQtGA6+814PFYaRGVRVJ32ckiMfjJpLCcl1Yg/88qfvsXNlPBd2CArbrqnYelPnzG7nGAauQJspdZdaty3tvWITLWAofasIjqxMUAO6779um28x6f2tr/5t7HMsxm3JYVCDe6LykNe/OmLER3d2n+oTCgQPPM5UGNC0t0jHIKu76/RPw6qs3R/1c7fNOcMC7xA+s84VT02PyzkFOdS1qcZ7ZHQwbNgwdHR04dOiQoc8fPnwYAHDRRReZbYqLSwTUEVJQoL9tWRlxCLorydWhgcj2duXVV6Tgb7RwFwoBpaX6K7aI9du9B3JCIWDHDvLvnTuBa68FmpqIY2r79v7rvX07+dmoUeRn8XIdBw4EXnyRpH0D+Fb20RSKiRgQ9vvJnBQMEjdZd7f5fdIXjMpKYPz4yL7y1FPRfQhQ7lfybTs6SH1PlrR9avOEUcaPZ9vO6pTOrPsXIZLZBavwXF4OJCebH4NUeHfp//5SWEjGjNK8WFVF0ns6fa4Phch80dDALiZLSU8nc8vAgcKb5sKJ+87n4iRYgrTz5m3Brbd+HQMH6oc8QqFebN/ehoMHT2DUqMHIzvbFNLBDA6+s6F0PmqIxP39c33lRJ0hh4VtRzxr6/9TUpAgHWGbmUNTU5BoW/LZvb8O2bfuZa3bJr4HedaFiZnv7cY331aF99zc/f5zufdfbpxXwnkdvbxjTp2+M2o6KvqzOL1YhTZS7qrT03Yi+4PMNQW3tDcz9y+i90QtU844/kfj9E6L65eTJI/D222xpsgsKJphuO+v97e4+rfo7rXEshUdEVpqnADGBeFaXo/R8jMy7VNyV930WqqtzkZExxNBzKi9vHDZvbsamTXfg0KFTjnjOuSQGdj43rIB1DkpJScLq1Tc50rWoh2nh79JLL8WRI0fQ2NiI48ePc6V+OXHiBBobG+HxeHDppZeabYqLSxR+PwmOVVSobyN1YrhBR3X0ApFqwp2eE4ZSVZV44o1ZAgEimnZ1AXV1wLRpJE2aNM0HdWVJ64r5fORexcv1pA630lK+mk/0C/W8eUBPDxEqnCh60sA3rzDr9ZLUt6tX8wmjdHympET+3OcjY1SpX6iJLko/U9rW7+8/x5YWMueqv5yJu0dmnMgiYd2/KJHMDvQWe1A6OxNXgI8lavNiZqb6OHYa9BnGM69L8XiAlStd0c8puO98Lk6CZYV2R0cPMjJW4sUXtQM1IgSIWGMkaA2oB6F9PiLwsQhjLChdYz1Yg3Fy0ba6OhdFRRuFiQR6AilAAoLd3ac0RDq+9Mgsx6TnEQr1ory8UXE/auKDGjyCoxmoS0p+DF6hUus6aeHUADRFLjwGAnt0351E3RuArR+kpCRppoWl6I1j1ntRVZWF1at3K85TIuZpI25XM/OudG49fPgEysuDusfOyBhiWtS97jofzj//fFP7cHGRYtdzwypY56D6+jxMmXKJxa2xBtPy/k033QQAOH78OMrKyrg+W15eji+++AIA8IMf/MBsU1xcFGF1hDQ0WNuORIAGIuWCAhCdFpDC6oRhvU/nCoEACabLA6by3P5dXZGiH9DvhHvySSIYGqmHZzc01V91Nd/nSHF7YM4ca9J/miUQIG3KzQVmzTLWRrXUn2qpN30+UjOttZX8/+WXrU+dKE2TSmu2ydtrRVpCvZSIdqUQZk3NSEUyJ/VRNVjrKMZjDcN4IZ5ToKo9w1iJtzSm5wLuO5+Lk2AN0nZ2ntJM+5ko6ULNpGjUSm0oIuWb2jXWgyUYp1Zb66GHrtZN48lTD1EtBWNKShIqK7OwcuWNANRrcD39NP8XUdZ6czzigx4sdebMuquMplRUQ+06KRGP9ZkCgWbceecfNbcR6XwD2PrBAw9cxbSvUaMGa6Z01Us5TO/ZggWTmVOwGkkha8S1ZGbelc6t999/FdM1iKd+63LuYMdzw0pY56CcnEx7GyYQ01f+7rvvRlJSEgDgt7/9LYqLi3HkyBHNz3R2dmLOnDl4+eWXAQCDBg3CPffcY7YpLi6KsDoxamriIxjrBJTSDnZ3Kwe0neLIiSdY06OqEQ6TPxUVxsWmWOD1AvffzyagqEFFTyecq1rg20gb1QSAX/1KXRigK0MLC+2vWWiXYCEVp5T6TDgMLFtm/bknqkhGRWe9OpzxVsMwnnBK7VEezD7DqqrI/OGKfs7CfedzcRK8jh0lIUG0ABFLzKbasqqmk9Y1VoM1yK0l2i5Z8gGWLctVFQmMCL5UIK2qykJKyiAAQFfXKVRUNOmKjXl549gvgMIxtcQO0XX5WAVHo4gUKinS61RWpixIxUMAWg7r+MnIGCLk3kjR6wcLFkxmCpZ3dvZoCuw8ogHLPMUj6EthDf5L5yVRKQ693gFYtixX1S0FxFe/dTn3yM8fh8rKLAwbNiji56KeG6KRLg7Yvr0Ny5blAohP4ZIF06k+L774YixYsAC/+MUv4PF4UF9fjzfffBO33HILsrKycMkll2Dw4ME4ceIE9u/fj6amJmzevBmnT59GOByGx+PBE088gczM+FVPXZwNdWLorTonaTDcWn9aaAXz+lOJRF5Do7UBz2VY06PyQMWm+noSxHdqPUCW2lZa0O3nzgUuvDB2gXIjY0UPtXScTq2NZle79FLFlpcDAwZYLyLQdtx7L3H2qRFv6aX9fpJKd84c/W2trqXoEh8YfYalp5PUnq7g50zcdz4XJ8FT20st3RqrALFz5wFRzbYMp6baYknJKkUvyEbTera3H0d5eaPm9+wHHwxi796SqP0YqctFaWhoRWVlk2KKyiVLPsC6dXlIT0+OSo169uxZ5msgR6/enBX1lZTqzImqByZaqKTQ65STczGys32q6WudFoDWgo6f5GTt6/7KKzdbkoJOrx/opaOdOfMyFBVt1E3pqpdymPWemUkhy5Nel2Jk3lWqJ9vQ0Ir585XT9cZjv3U5t1BK5Z2SkoTS0quwYMFkxwlmaundH3roatTVfRz3zw0lTAt/ALBgwQIcPHgQL7zwAjweD06fPo0333wTb775puL2Ycms+LOf/QyPP/64iGa4uChChYSCAu3t4i0YGwv0gnlK11BLyLGi5lciYEXwnF73mTMjnUY+H1BSQlKtOkUINFrzT0pXFzB1auzqHRoZKy7G8ftJvy4qiv4dFb3tSBvII5K1t1vbFhbk9ScnT1beTp62VQ3XuX1uEwoB771HUv3ykp5O5ky3np+zcd/5XJyCNEjLilxIYBUWDh06gQsuiPyZUvA2lsEtlqD1PfdMQn39J7a2l1e80Qqy8dQJVBN7AeN1uVgEQzWxUSTyvpeVNdoS0VdPcOSFtvsf/+jS3xjm6vBZKVyahWfuYB0/R46ctOT4gHY/0BLsli7Nwfz52uK8VGA3e8/MCPos56M0L/GKhUpzWGqqdq3E//t/J+L06RCCwf2O6cMuLhQ1sf3o0VOorGzCxIlpjhLNtBYHLFnyAerr85CWFr14J94RIvwBwIoVK3D99dfj5z//Ofbu3RvxoqfEpZdeiqeffhrTp08X1QQXF1X8fuKuqanR39Z1LKjDem3k26kJOT4fuSfu6v5IrAyey9MLtrWRlKAUqVAmFwXsFAX9fuKG276d1N9kGbtK2Cn6SDE6VlyMEQoB8+cr/86ow9IorCJZeTmQnBy7+S8QiJ6Tx40DliyJ3pbFOW9HLUUXZzNpUn9tUVZoYGTlSlf0ixfcdz4Xp0CDtPPmbUFHR4/u9nIhgVVYGDlyMI4d6/+/2mrx2tobYhrgUgtap6SQFL0VFU19P7OrvazX+IknJmPKlItVg2xqwTo9lIQTo44zo4KhSNT6XnHxN7BkyQfMTiW74RFtRblTRQuXavAIaVpzh5LoJdrNacXcpSbYGRkv9J7Ra8qzUEHU+OQVIFnFQrU5TEv0A4Cqqp2Sfcb+OePiQhEhttsJS3vnz7d+8U4sECb8AUBRURGmT5+Od955B++++y7++te/oqOjA8ePH8eQIUOQnp6O73znO7jhhhtw0003wWO0iJOLiwHy89nEA9exoI6Zen1SIcepaSadgl56VCuhQtlDDwF1ddFCbXW1falCaarInBxyHCMOQKtEHz1R1K1taS9Ocliyjt/OTvtEaXl/7egAZsyIbt+Br7KZbdwY2Savl9SYe/ZZ9WPMnOnO5+cqGzeSe2/ExeouAIpP3Hc+F6fg90/Arbd+HRkZK9HZqRxAVRMSWNO0XXPNaLz99m4A5lLJ2YE8aN3ScjRC8KPY1V7Wa1xZmaUaaDNSJ5CiJIiwiiSHD59AXd2evsC/VSkqWdFzKjgxTVko1IvFi99X7INKWC1Uinbq8ghpWvevoOCtKOeXzzcEy5blwucbgu5udUef1+thWvhg5dylJLIaHS9611TtHoocn7yisZ5YaGYOk+KU50wi4zQ3v5NxwmIYHuKtvSIRKvwBgMfjwQ9+8AP84Ac/EL1rFxdTuLXmzGPW9eHUWmROQ54e1U7o2FAK8Le1AfIF+3al0pQKx+3tRMjTqqMmRbToo+SUkl8Hd76xFyc5LKXjVwu7nIhK/dXrVa8/CQAPPNBfIxMAgkHg5Ze1j7N2LfDUU674dy4RCpG+cf/9wAsvsH2GuhFov3cXAMUv7jufi1MYOPA8vPjiTX1pP9UcTwAQDO6PCOjxpGmLl9XtUtfMmDGrFLexq71G6mbJ4a0TSPet5hpjqQ/p9XpQXh7s+7/PNwQlJd9iOraZFJVqsPS9tWs/waef3oOmpgO2BK31AuQ8Lj+KlUKlaLcbj5Cmd/+AaOdXe/txzJixEQ89dDWef36XajtCoTBmzNgIr9ejeh6xmLuMuBX1rqmyuE3uoRW1LnnQEguNzGFKOOk5k4g41c3vVGK9GIYF6XOKNc10LNtrFe5M4XLOQIOxQLSY4taaY4O6PrRwXR9ioOlR5WkD5dc2NZX8iRXSVJrBIHEJBoPRKUVFQIXj2bOBF18k45ZHGN22zXy71q8n9ULl4je9DoFAf1vd+cY+WlrYtrPLYUnHb1qa9nZUlA4GrWlHIED6pby/6o2D7m5SI3PECPJn6lTyMy2ouO5ybhAIAGPGkL5x9Cj753w+UgOwuprM5+4c6OLiIgKabi0jY0jEz32+oVi//jYAwJgxq5CbW49ZszYhN7e+TxTT+hx1mADAU0/9mXm1uBPgWd1uJXr3Ri+gyhuE0xMUqRgp3VZOKBSpPLS3H0dlZRNSU5NUP+PxAJmZ5lNUKsF6L5uaDiAn52IUF1+OnJyLLRMGAoFmxfEUCDT3/b6w8C1mseOJJyajsbEIe/eWWCb6KbWHCkq03aywCHllZY19c4cR4YfuZ+3aT/Db3+ovsJEeT04s5gIqsOuNl6ys0QgG9+P11/+BefO2qF7TcBh49tkPVO9hR0cP0/GsGJ96iBQSnPacSRREzxHnArEW2/WQP6cWLXqf6XOxaq+VuMKfyzmFmpji8/GlW6Or3JVEDq3fxTuhEDkvLerqEuucY4nfD+zbB2zaRP6/aRNw8iTQ2AisWUP+PnyY/KE/q6oi29rlFKRfxGfOBHJzgVmzyN9jxvSLYFagNpa1WLTIXLveeIOcpxL9L3n9/V/UfOOiTSgErFJe0B6B3Q5Lv5+9NmVRkfjxEgoRp5+ZtDJdXeQPK7GuWan2/FX6ufxnZ84k7rNbNGqCshb33UeeU3v3unOfi4uLNfj9E7Bv31w0NhZhzZppfUICAMWAXlsbSbG3fXsbXnnlZmzdWhjxOb9/AgKBZkya9AoAEnRmwSmrxXlW44dCvQgG96Oubg+Cwf2qAoJR1O4Ni8jDG4RjERTVxEivV/kFSvpdirpupFidotJJzgq9APkbb3zCndbwn//UrnNmBl6RjgVeIc3ofaH70fu8nhgUi/6jJbDT/8+ceRnGjn0Jubn1mDNnM1PKUjn0Hj74YBDV1bmax9Man1bOgVYICU55zsQDevfWijniXICK+2rEUmznXXwCxLa9VsOd6nPJkiU4eZLkmL7xxhtxzTXXcB90586d2LJlCwBg6NChKC8v596Hi4tRzNaa00rzB+inAIxn9OpoAeT3ixcDCxfa06ZEx+sFrrsO2LyZ/H3++crpKqU/mzhRObWflYFs+b6pA66yEhg/3pp6gHQsB4NEONFzJEnbxSu8BQLkGFpQ91ZlJTBlCjlft7al9SxezFZbrKTE/uvOKkx3d4uv98cyX4vGLkelUo3Nhgbl529xcXS9UuqSloqa8jkykZ7dIjEqKBcUuKm+4w33nc8lHpGnW2OprVRTsws1Nbv6UnrRz9PAUVISn5DjlNXirO1oaTmKMWNWWZ7ejLduFoUlNWd6ejKqq3ORkTGEOb2lvC7X4cMnItJ7ygmHSTrGqqosrF6929Zaek5xVrAEyH/60y2q9TbVWLHiQ6xY8aEl/c6Kuk68QprZ+7J3778wZgz78eTEqv9QgT06feJQzJx5GZYs+cB03Tug/x6mpSWrHk9rfFqd4pFlDuPFKc8Zp8Nyb8/l2m9m8HoHoLj4G5qLoqxaDKMETevZ3n4cZWV8i0+sXrwTa7iEv7Vr1+KRRx6Bx+PBxIkT8fDDDxs66JVXXol7770Xf//73wEA48aNQ15enqF9ubgYwWitObrKPTrvOAlqKWFUaHAirG6Oigrg8suj68G5WE8oBKSkAE8/DXR0AOnpRHzo6ABmzCDbiPrCqQU9RkVF/8+sCKR7vURkW726v6aa1vnR382bB9x6KzBwoP4xaKCblUWLyB/p+boBb2sIBCL7mBbjx1vbFiX0aj3KEVnvz073nZ01K5UW36SmKjsT29qU65Uqbau2eCERnt0ioGLrtm18grJbzzQ+cd/5XBIFnhR70tpc+fnjuF1LWnXlYoFesNnjAVJSklBR0RT1O6U6ZXagVjdOr07gypU3GmqnVIysq9vD9Jnx44dh3765mvXt9NCrjyeH5V7a0fdYxhOv6CfFin5nhduNV0gzK/xceumFAE4ablcs+49cYB81ajCyskZj7NiXhMckNmxoRkHBBK5alzy1Go2iN4eFw0BqalJUnUclnPaccTKs99ZJjup4IhBoxpIl6qLfQw9dbdv3ByM1ZaVYvXgn1nBJmZWVleRDAwagrq4OycnJhg56wQUXYM2aNfB4PAiHw337dXFxMlqr3FmEBmkKwHiFx81RXEwCpi72QWsu5eYCc+YA5eXAY48RN9H06WypMa1MEUoD6U8+KT6dHm/qz44Osi1LekWjzil53T8XsZw5QwRcVuxyo0mR1nrUgzpGRdXJY617aBYra1bK03GuX6+cYpInHSkrSs/uRE7lrYX02bJoEfvn3Hqm8Yv7zueSKPAE6qQpvYLB/dwpogBnrRZnSbWnRizSm2nVjTNbJ5AFHjGHCoZGaunp1cdTguVe2tH3rA58W9HvrHC7sdavo+IMS11Jrf3cc88kzc/qpaiLdf+Rj5empgOGA/RarFjxIXJz6zF27Evo7j4VNT7lKR/PnPnSthSPWnPYhg234fDhn/alQq6qygIQ27Ee7/Ck73SKozqe0Mum4PGQ+qRWfn+g47m8/F0UFPCl9QRIbVne1OPxCvNs8f7776O5uRkejwezZ8/GFVdcYerAEydOxOzZswEAH374IT788ENT+3NxEYU0sLdtG/lTVwcsX248bZrogG6soO4VFkIhIja5ooc9qNVckopPtGagtB6gUv25hx8mD2vRIiCtB1hRYU0tQHp+TzzBtn1nJ5swZ9Q5lUiiv9MIBPqdrCxkZsbOcURF6ZQUtu0bGswfMxAgKWf1ECHGWFWzUio20fli5kx7HMsU6bNbqT1W1zJ1Akbq+VHceqbxifvO55JI8AbqaEqvYJBv0tMToKyuoaeGVrC5sjJL02GiVzdMJHp146j4Z7ROIAu8Yo4RNm5s1T1PNewQP/WwI/Atut9lZ/uQmpqk+nsj99WIkKZ2/2jbtPYzcOB5UT/XO54cteOnpCShsjIL+fnjVD8rGl4BmTcmoTSelAR3n+9FrlqNZtGaw6Ti6MKFWdiwIbZjPd7hSd+pN/cDJJ10VtZoC1oan/DWORWNdDzX1OwytI8pU4wt3olHmFN9vvXWW33/vv/++4Uc/P7778err74KAHjzzTfx7W9/W8h+XVyMopRCTCTt7cCOHeTfO3YA118fX6vgqXtFLa2pEqWlwIUXAkeOOK++mVKdKKe0jQc9N6rHE5lCUJp2csEC5WswebK1Y4EiOp0eTf3J40rRS69oxikmFQ6ysxOjv8UKOl4bGoiDiIdYO478fjIPTp2qv21NTX99SCPw1GBbuxYYNoy9RqaU1FRg3Toyn4i+tmpptWMloDc0kGefUprvRE0HShdBlZTwi61W9g0X63Hf+VziHWkaxeHDL0BGxmAcOHDCkoUjTzwxGVOmXKybSs7K+lF6KKXay872ob7+E6bPKwXpeVNVaqHnzCDvMY3Izx9nuE4gCywpRc06bR599E/M56mE2r20K2hJA+RWuLXkiHIXNjS06grcRu6rVv06tZRxavevoaFVcz9nz54FALz66s0oLf1P3ePJx2dW1mg0NR3A6dMhvPLKD7FjRzuee24XurtPo6vrFCoqmrB69W7b5iReAVlaExDQ/14qH08NDa2KKR87OnqYji/S6co6h8V6rMc7POk7teZ+SkdHD8aOfcm2MWIXRp/lrNe3vf04gsH9pvuwtJ0tLUcVU5Szci6my2UW/v7rv/4LADBixAh897vfFXLwq6++GiNGjMCRI0fw5z//Wcg+XVyMohZoFElZGXDiBHEQTptGgmOia55Zjd9PnGKsdbXa2iKD3VbUeTOCksgby7aZESH1UlFS8SkYJKKYFLV6l34/EcOkberoAObPjzyW12suGK8kTJqFp66a9Np4vcrXn7dOmxINDcCdd/L1t0QRpkVgZlFGVVXs5xuAjDOfT/8czI4H1tS0VVX9dTFpjUyWFbV0m1WroucTs5gRm6zk9dfZF1bIicdxbHS8Uae4FX3DxT7cdz6XeEZJZEtNTeqbr1mfLTk5mXjllb+hvV1Z4KCBo8rKLM0glh31o1hQCjYbTW8mWsjkcQ5YJfpRjIg5PLS3qwdLWc/TSvFTDxogLyh4S39jEDdZd3e/6EbTVrIEbUW4C6morEVqapJht5sRcUbp/rHuJy9vHPLzL9PcTml8er0ehELak5+dcxJLzcP09GRUV+ciI2NI3zlOnjyauY5Xv3t7P3e9VjktLUeNf9gEsRzr8Q7v801t7pcSq9q3VmHmWc56fcvK3o2o+6q2fy0B0mz9PinnarpcZuGPpny58sorhTbg29/+Nt5++218/PHHQvfr4sIDj0PCDJ2dgLRMSry6BRYsIIFio3XPCgpI0Hn8eHsDoXqOoVjdD7MiJGsqyqIict9Yz01JFPT7o8XAGTPI74yOHxbxjQfqTKWiBgtyx5P0+kv3xxM0kqLV3yoro8eCkT4hFxgmT+ZvpxMxsyjD5yPzlRNgdUzT8bB8OXD//fxjgHU+GDu2/980Hemjj0Zuk5pK/pbW0PP5SH+2IrWnHS5jHjweIC1NO6Ws1NUrny+dtsCEBTPjLSMDePpp556bCxvuO59LvKImslG3z7Bhg9DdfVpzH1TQy8nJjHAAyLcB9ANHvE42u2ENvkvTm1khZPI4M6SIdB1KibXTxuo6embx+yegqiqLSbyrr78VXu+AiOsIAM89t0vThZeamiTEjaEnKgNkfjAjKosSZ1j3o7Wd2vjUE/0Ae+ckFnftypU39s0lNFUydSwCHrz5ZgtWrPhQ91jBoH4f0GPVqt249trROHKkx3XexQl67mQl15ffPwG33vp1ZGSsjBCrKE54bovC7LOc5fsDgKjrqLR/LQESgGI7jSJqEU+8wdxTjx4lqxxGjhwptAF0f928OaZcXATC6pAQTbzWAKMBbCPQc5bXeXvjjf7aisEg+/WQ1mSkn1P6mbQ+k1qawFjcD5bafHqwpqLs7mbfpxpUDCwuJn9Pn04EA3mtQCMUFYmrn0WFjPR0tu3ljyD59ff7Seo6KoTwMEDlSatW8/CRR7T7xPr12v2b7mvSJP62Og0zizI8HjJPOcld5feT+YWF8nJjY4B1Pigvj9y33w989BH598svk1qghw+TP7QuaGMjsHevNaKf0TpyVkEDD1+VJtNlw4bIZ5eIud1ujI63hx8mf+/e7Yp+iYD7zucSj2iJbJR//esMpk/XDvZI0/5RB8Do0ZEr21nrLMW6Bo4eWnXKKDS9WSDQrCtkAiQgylu/0IjzUKle15gxq1Rr5PHWWJTW27K7/o/e9YhVvUgpCxZMhs83RPX3tG5eTs7FMbuOgHFROR5hmQP1sHNOYq1ZKR/rU6eux113/RHp6RdY3kZKe/txTJ26nmmucXEGDQ2t6On5UvF3Wot3mpoOKIp+lFg/t0Ug4lku/f7Ag3z/evV95859x9Sc5vGQBUyvvXaL8LrA8QTzk/fMmTMAAK/gCBrdH92/i0ssYHVIWIHULRBP+P1Afb2YoHpbm7LooyYGUmGvvJwEuaWfGzGC/JH/rKCALahs5/3Qq80HsImQNBUla+Fr0cKm3w/s29cvDlRVkZ/zFuJWE9+efJJfEKbtamsjjh1e5Nc/ECBpTjs7+7cZOpRtX70c7+NtbcCzz6r3iXAYmDmTrX8fOED+3riR/fhOIhQirjcjYlB6unOd1Pn57NsaEYlY54POzuh90/m8sLC/Pptc7Bf5NTAUArZtM5/ak56rXJjPzCSilE+2aDw1NXpb+Xn5fKQPsd6vFSsin10i5nY7MTLeSGAP+PnPyf+dJLK7GMd953OJR1icPaFQGG+8oR2slaf98/sn4KOP7gIAvPzyTVyBo3gQHdSC71JoAG7x4vctETKpc0DtewsVkagzQy9QKA/I84iEVotqGRmDmc9TCV7B0ypo0Jem+Jai54jdvr1N0+0H9LvwzMIqKv/jH10xE1FFwTIHsmLXnOT3T8C+fXPR2FiENWumRc2vWmO9oqIJqalJuuMpJydTeLvV5hoXZ0D7jdo8k5KSpLp4h7Xvb9jQHLdzhpFFSfQ816//pO+8/f4JeOihq7mP35+G93NNATIchu6zQgupe3j27CtisvjEKTCfddpXkdMOrXxHBuj8KoqakpIidL8uLjywOiSspL091i3gZ/p0YO1aa/atJgY+8kikc08+JXV1Raaloz/jxQ4xmLU2386d2vvhcWBaJWxKxYGFC4n7xawLUM0RxyOCDBwIvPgiFF9MWY7/+efA4sXKzp0vvuDbnyjkYoFa/5YKDK+/zi+cxhLqYCwv5/9sejq5V04U/QA+od6ISMQ6H8RagKL3eOrUaNFfDyWRbsMGZXfir34VuTBBzcl48qSys5F3YUV7O3l2sdZddQJGxlt/YM8V/BIN953PJR4RFahWEhxooKiw8DKuwJHRGnp24/dPwKef3oP09GTF39PvC889t4tpf7z3Qst5KBeReJ0KPCKhHaLaM89cH3FeFJb0sVrnUlDwFp58sqlPsDxz5ktLBcxQqBcpKUkoLb0KaWmR/UbPEWunIK4nKlMWLXo/7p1cIsU6kXOSnpiu5q5lSZVM0RpPOTmZTH2ABzMOZ6fgBOewFbA4X5OTz1Ot68na91es+ND2OYPlnrFswzsHBwLNmDTpFQDA3Xe/03fe69d/gro64+n7g8HPhS1WUII1O8O5AHONv/T0dBw4cAC7d+8W2oDdu3fD4/Fg+PDhQvfr4sIDDey1t1tf50+NsjJS/8+pwWo1CgtJwNWO2kzUDWUHdojBDQ1s2x06BFygk82CprYsKWELolstNPv9xClDa861tBABz2iNPEpbW3+NyAUL2ALO9NrI+2hqKpsoXFsbu3lBBJ2dwJw55N+0vpj03thZZ5MFozXG+ld1EcHXqfDWjNSqIacG7fP33hvpUhWxbxGYvcd1dUTgVeq/SuehVK9Uvq2a+GnkfrHCW3fVCozeC2mtx7NnLWmaS4xw3/lc4hGRgWpRAXS9GjhKNYZiRVPTAXR09Kj+nmflvZF7QZ2H0XV+Iuvx8DgVsrN9zDUWGxpahdcuVCIvbxzTecphETylNfe8Xk9EXTdaL0nEOSjVY0pLS8KcOVcgP3+cbv0zOwVxrVpySoi631bVn9RCxPUSPSdp1e5Sur7S63b48Andsd7VdQpVVVlYvXq35njSqyeYkpKE7u5TXN+FpXONiBqPdsJ7X+IJFudrW9tx1fvGWruOQueMysosjB8/zLLxznLPWO8rzxxMF5wkJUWeT3v7cUyf7qy0UnR8l5VdxfQsOpdgvgpXX00snPv378eePXuEHPzjjz/Gvn37AADf/e53hezTxcUIUoeE1mog6hpSSh1mFqW0a/GCPNXj1q18DgknQVOXZWdbe5xAQL3WoBzWMjs0/SoLZWXW9zUWF6CRmnkAEREvuYT9HOR9tLGR1OxjIZHKEbW3E+FUng7XTD1FUZhN+0hTM8bD4gkqzPG4YnnFer+ffY7Zts0+15+Zuo30Hk+fLjb9qFKNTOmYMHK/WBBRd9UMZ84QcZjnXqSmkme8FbUeXZyB+87nEo/QYJ0IRImIejVwSPr2yxwRmGpvZ1t1n5IyyFSqSi300v4BfE4FVpEwGNyPBx7YJrx2oRos5yklFOrF8uW7uJwRUtEPEJeaUM112NV1CrW1u9DdfUq3P/OmdjULSzpbioj7Hat0rKzuRjVYXKc8mE3JW14eZDrO+PHDdMeTXj3BVatuAmAsdhVv9SE3bmzlui/xhllHMUvtWyn9GaqaLBvvemNp/fpP8OSTTSgoYLuvrHNwVtZo3QUnRuhPwys2oO7zDcWGDbehuvqGczqtpxLMV+LGG2/s+/dTTz0l5ODS/Uj37+ISC1gCezToKE0d9tprxmqIqeG0uj+sSEWeKVPYhFSnYVfqMhr4ZmlPZiZwzTXs+87JMV7fy2rMiG9K8NY/k9cq07tWHg+7MBkvmcvolzS509FILTmRmEn7WFYWmZoxXqDjobqabfvycv77wypULVpErr/V9SCN1m1MSbFObKKON3mb5GNCOn/dd5/YNsTiuR8IkPlPyxEqhS58WrWKPOOd4hB2EY/7zucSj+iJbCyIFhwA6NbAWbLkg5gHWgOBZpSVvcu0bWkpEe6NpKpkQS3tH4XHqcAaAF65cjfa29W3NVq7UAu986RQMYRVBFFDhKDFm2ZVDZ7UrqKQiq1PPDFZc1sz95tV7LIizSKvYCFHZFo8USl5WRg1ajDTeNIS3HnEYaXjxxOPPvon2xY5xILhw3XSZH2F1n0z0x+ASEHO7Dg/c+ZL3HvvO5p18GbO/EOE41u+DRB5X1nn4KamA8JTcUam4b1YV4BMTU1SbafHA1RVZTEtoDnXYX6a3nzzzRg2bBjC4TDWrFmDjSajQ3/4wx/w+uuvAwAuuugi3HLLLab25+IiAiXn2tat0TV/gH4RYfZs4zXE5FhVfy0WWOWQsBK7HEN6tf0o4TC/CMnqXqXYHXDmFd9YmDfPWA07rWtF///AA2z7qq/vnzeeeIK9DU4hlvXe1IQXPTIziYu0ulqM6ysWeL3A/fdbJ9bz1KdrbwfuvJN937wYrSPn8ZB0mFaITVruQ6UxQeevggJxbYjFc5+OOZ4SbvHkqHUxh/vO5xKv+P0T8MYbefB6+b9UWiU4hEK9ujVwYhlopQH3zk7tNJ5UFF2wYLKmc8aqoBsVStrbjyMtLUm3ndnZPuaA/Pr1bMKrSGcPi/BjRgxRwqyAyZNmVQ89B5YV/YiKQ1dcwbaqk/d+s4pd69d/YpkjUO26yufEzMyhqK/PY3adKqHVh3n6CktNNjXS05PR3n6cWVTREgilwuBrr92CJUuux7Bhg1T3ZcVCEdFI79GOHWRc2r3IwU4CgWb8+MebNbdhvW/S/nDffd/maodUkDMzzgOBZvh8L+o+n+UOb6X2yO8ryxzMmglAC/ncI90/iwC5atVN2LBBvZ0LF2bpLqBx4ajxN3ToUDz44IN44okn0Nvbi5kzZ+J3v/sdCgxEP37/+9/jzjvvRG9vLzweD+bPn4+hQ4dy78fFRSShUGTNq6Ii9iCjWg0xoxw8aH4fTkCpzltlJfmdk2qmlZWRdtpV54z1/paVGaufRPvjvHnagV0acA4GSVA9FvDWz5ITDpNzlNewYw1Oq41dWr8qP5+IDmr1P0kthEjhKRgkDioWlGoNxGpsxKLem9G0j9XVRDCLR7FPjnQMaNFfj4b0S5Zz5xlf9CUFICkgzz+f+RR0EVFHzgr0FmGojQmeusBDhuD/Z+/d46Oq7r3/z2QEEwFtc+FiJpbKRemDrbWeFqPRRKjnHAVTBogE9Mg5NdTHI5IgPbaFxwQfrPUIBMTj0dDTWi8Eo4yNVHvaQpMaGqm1PD22P61cCmLCLSRURS7Syfz+WF3Jnp19+a69196zZ7LerxcvINmzL2uvtWZmffbn88UJwvcmv97343H2QIPIvcik8aawR33nU6Qzs2dfgsZGoKJioGDNF5KWLr0SjY1/Eqqx5hSRBXC/60RRF9z1omg0OhHl5eN9q2FmVLeIcp6UWk36WnhWyHL2UOowuRFD7HAqYLqN0NPjdz/ieFVjkDrWjepiyawladSuxcUXor39oLR2tuvDMiN5rejqOoVbb311wPGdEg5noafnNL71rdcsz8mrB0Vkor9HOTlZaGwcR3ptusWXAv0PSljNmaL3jQvFAPDYY78XPiezyGWrcc7rXDY378HatTuFj2mF/r5azcGx2C7U1LSQ921WP3PTpunIz88xnXuo9X1T8V6RSZCFPwCoqanB888/jz/+8Y84deoUKioqMGvWLNTU1OAqQhbdjh07sGbNGmzevBmJRAKhUAiTJ09Gjcjj3wqFB8Rixgv/ogJCeTmLMXPbpceMcff6IMEdEpzJk+UJpFT4G1FeXnLEYVGRt4vKZuzeTduuvNz5MaJR4NSpfkHMiooKJm6lyskhUzjn8XwizhS9QD1mTLIIbCacmEXD2okCXCxcvRpYsmTgvDNrFr02mxc0N/sn/FHdrxzedpkmQvAx8I1vWEcvOhHrnYyvSZPkzY1OxN3cXOai9drJSa2bqBfluKBqp4OEQkB2Nk348+t9/8EH6dedqeNNYY/6zqdIZ+bMuQSbN4csF5IeeuhaXxaRZIslMqEuuOfn5+CJJ76atFCpXRDVwhctZQoMdou5HP1CIXcTzJ79sumDdlTRT5azh9XXemXA9egXhN2IIXY4FTC9EMzM+pGX2AnC7LOP+P12M4b7H+5rQXn5eNdzkVG7mrWz6Jg1G5PaPuxFJK8dMsRT6nzj1YMishCZN41It/hS6oMShYUjsG6d+H2jPERCwWica8ff7t3H0dDwP5auTDcY3VejuYLaf/hcuXp1KZYsaXH8MBXlIZBUvFdkEkLCX05ODrZs2YKvfOUrOHr0KBKJBDZv3ozNmzfjoosuwle+8hX8r//1v/CpT30Kw4cPx4kTJ/CXv/wFb7/9Nn7zm9/gvffeAwAk/taDRo4ciS1btuC882g5vAqFF5g5EbiAUFcHTJgwUAwwIhwGRo1yfi58ka2kxPk+go6RyHLsGBNLZYiBvCabVuDTurfMxB2/iMWA2lrrbWT1A2rMak+PuFgmGyN3qF07GeHEFQUMFKj152blCtS3mZXLSisWRqPsj75PtrWlVvh79llg+nTg6FHvx4mIy8mvGpypwkuxno+vujqaG5XHisqYE0TEXX6PebSnl8RibJ6gYCTKRaPAihXW81QiwdqyoID9bfYFKi/Pn/d9yvuPnkwdbwpr1Hc+Rbpjt5Dk1yKSV+4iGVAX3OvraYt3FCebCHaLuaEQEyXr68tQWDjcULCwchPMmjWB7KiQ5eyxqq+lXRD2Qgh2KmhxSkoiyMvLRne3ceyck/3LFoop2AnCgLP77XYM692/2rYZPdo83tYNomPWLs6U9+E9e75OFlepsZL19aUoKDgPNTUt6Oo6ZXl8J+IpRTzKzc1GU9MMlJYWBdZt5MYt7HaOSBXUByWeeurvMXXqWOH9W80ZomjHeU/PaZKb3S0i91W0/3BxLxqd4GouV8KetwgJfwBw0UUX4fXXX8ecOXPwu9/9DgD7Uvfee+/hwIEDeOGFFwxfx7/4hf72bnrFFVfghRdewEUXqZurSB2U+j7aRTKKC9DtU/uDYZHNSGSZOdNeDCwqAubOBRobk39eUMBqLfK4TsBc4PPLyWQE728UZPQDkTg6QFwsk40sd6jWFRUOyxF67VyBRttTxEKjsSB632Rz7BgwbVr//0XdzyJQ3a/8PFLh0PUTL8X6cJiJadQYWkDOnCAi7vp1j6nRo3YPYUyYQDve/PnWYn53N3PaenndIu8/AHtffeKJzB5vCmvUdz5FuhOEhSSv3EVO0YoJR47QxCV9bR0jKC4gUfGPEp3Y1XUKhYXDLe+zmQjc1tZBEv5WrCiW5uyh1teiikj//M//C0899f/1vd4MGdGEzc17TEU/fnyR/csWikWgxsuJIMsVdOjQx6YxjVu27EE0Osn5zjU4GbPUONP29oNkcZU6Ry5adAXa2joMRT/98anRyfr50E6A6ek5jXA4ZNvHUyFoc5y6hdMhvtQM6oMSR4+a9x07zOYMpzQ378G6dTt9W+uh3ldq/ykoSE4CCMLnLYU5wsIfAIwdOxbt7e14+OGHsX79enT9rYgUj3LRk9D05ry8PNxzzz34t3/7NwwdOtThaSsUchCNmaPECPJFeyfutaVLB+8iG0UM5ELLQw/ZCzCpFPjMoPa3ujo5/YBaOwxITX03O7jY9uCDztx/FRVMIOG4FbCsXIFG6MXCkSPZz48eZaKkmXBo5xikfkD8znfo52qFk/hUClT3kV+xj0HAa7FeZP+yaoBSH4bxq44cNXqU4jClXtv06cAzzyQ70fXH8vrBC5HPOwUFbFv1MV2hvvMpFO7wyl3kBCOhxarGHVWUpLqARF04MmNSjRYlKUJNJDICy5ZNIZ2HLA4d+hgVFZeQxJANG/4e06ePs72vbqMJ+T22Ii8vG+Xl40n7kykUOxVZZNcYpETLUti9+zjq6toNt7/ttp8CCLsWRp2OWZExWVk5yVAoyc/PweOPT0sSDOrrywxrH+rnSJlzArV2qOi+UyloA/R7lJt7Lnp6zvT9P+jxpVb45azXzxm7dx9HbW27Ixfgs8++7Vr0y8oCenuttxHte9T+M2/epLTsK4MVx58whwwZguXLl+O9997D008/jQULFmDcuHEIh8NIJBJ9f8LhMMaNG4fbb78dP/rRj3DgwAEsX75cfQFUBILmZrHt+eRcXc0WD40Ih9kCphM2bTLf72CECy2VlcmL/mY/DzpU5wvVRUKBO89yc2nbb9sWrD4YDgP33w9s3swECxG0oh/QL2DFYvLOzw7eV889F1iwgDnp5s0DysqAsWPNz4XfN70DLBIBXniB/W2w5gqA/byoyH2tUQ5l3hOF6j4KhfpjH9NlnLuBi74UtGK9F/vnVFS4GzNcbLTrr37VkaMKYPn59mI3vzYriorY32aiH+DsXooi4rx84gkl+in6Ud/5FAp3cKeA3jkXiYxwVY9KBC606Be5rUQ/gCZKUl1A1Eg/jteLuVyoAQZ+RgmF2J916/x3v4wZM8z23ID+exONTsT+/QvR0lKBjRtvQktLBU6eXJz0/337qlz1M4oLpLv79IB7HI/3orX1ABob30Fr6wHE4722ohPARKd43GZFG6xfjx3bgLKyJsyb9wrKypowdmwDYrFdpOvignBl5SSUll7k+l5bjfWmphmIRIZbfh6OREagoeF/LAUBattY4XTMio7JaHQi1qwpQ35+f1RpV9cp1NS09N2jWGwXampaDPejnyPdzAnavvjAA+2G86HTfXPM5lkuaFP7pRuobdTUdLPUOSKVdHWdQjhsMrDAv2vKcdZr54z77y/G5s0Dx7vduRQU5ODYMXP3NIWCghxs3Di9773KiBUrirF//8IB99VoXuZQ+8+6dTt96c8KOThy/GnJzs7Grbfeils1RWk++ugjfPTRRxgxYgRGjBjh9hAKhSfEYs7qaPEFuro6thht5NrJz3d2TkFzXCnkQo01dBsXqycaBS64IDm+0YyVK4GnnvIu2tEpWvdcZycToY4dE9uH0/p/brGrI2omLljFi2Zl2dcQfOMNedcg2xHqt/s1neCib1XVQPHaiM2b2d/UKFu+/298gzaG3NYApda89Gs8UgWw+nr76w2H2QMojzxivs3cuczlK/PcnMAdx3asWDH4xpyChvrOp1A4R7a7SARKzR43DjGZLhwtojGpTpxfXkQ+WpGbey46O83j5vLysvuuR+TcjByNMmPXnNxjM+dTVdXnyaKT1TV4ES8rA6uxHg6HLN2/VVWXoba23XTfolGWZjgds6JjMhbbhVtu2WJ6j5YuvRKrVr1pOjetXl2adA+dRic7dfdR9s3xyvksCqWNiopGBLpOoQhmfUyPV856o/He1XUKt9zCHKxG43z+/Enk+rJ6+D54zOaQIVkD+nZRkfn7l50jlfcfu7HiV39WyMG18GeE+vKnCDqitW6MWLmS/eHxgdoF+rffdr5fLxf+FKmDEmtoV0/KDaWl9Ig/r6Id3aKN2szJ6Y8wFYlJ4ALW+vWpjxWkCJFm8aKUGoKNjcB550m6kL8ha35Khfs1nRAR6x97jP0RibKNRln8ZCQC/C25zxY3gjm15qUfUB+s2LvXfpt4nI0zKzZtAv7+72nHlP3QBycWo33miUSAZcu8OQdFZqK+8ykUdFJVA4fi1orHE6ivL8WoUcOERUmvnHkiMalu4vX4wm1r6/tobX0fAFBaGglEvaJUCsZaRO+xlShnJWxpsRKn/BRZnAjKZmPdTsw9c4YWrSIqoutxOmZFxiTF2blmze9Mv8eHQsC997YiGp3Q195OopPN+qIIFAe0iIvSy7nFqo046VjHzwjqQy2bNk339CEAo/EeDodMx3lubrZj4U//4IfIewT1YYl1667HrFkvW56HX/1ZIYf0H+0KhQNEa/tZ0dkJzJoFjBrF4vvmzWOCoFO8WvhTpA4Rodkr54s24s8sDoCTSLA/CxcGL/qTYxaFmZdHe31NjXXUpizs5ho3EX/RKLB/P9DSAmzcyP7et69fRBk92tEpWyJrfqLuJwjzYTzO6tw1NrK//RoPXKy3G68c0SjboUNZpCNl/zKiKO36q19Q4jkBFjFrd68pnyXeZ2uIpLhTLx764I5jq/PsjzQbHJG6CoVCMZigigSjRg1zFHnIHQLW73HOYtYoMaky4vWam/dgwYKfYuXKHVi5cgemTXtRKDKSiramlhFGcZmy4yidIHKPKYIPhbff7h4QQ8fxKl5Wj9soUSOMoll5zKJftcrcjFlqdDH1gQMzzO6hSHQyRRiiQIll9sr57ASzNgKAZ575x7SN9NRD7WP5+Tk+nVE/VuPcbvxp4dtUV19hGslKeY8QiViORieiuvoK0nX60Z8V7vHE8adQBB2Zrjo+UVrV76HgpdtLkVqCEmto5roxo7ubOY5EnER+YhSFGY/TXFKAP85G6lzjdE4ycwQCwFVXAT/7mbXYkJ8PrF7Nogi/+137aEmqO8wOLr5Y9UOvhBARuFNK71LzYzxYRWQa4STKVjRW1O17p1V/9YtwmF2vnQO7o4MJvVOnGv8+HmcPRlA4epTdy1mzjH+fSHjz0IeV41hLYWEw53i3xOPGUckKhUIxmPCrVp6ZCyeRAO644zI0Nb3ryLFm5WiQ4fwKWmRkEBdSRZxWra0HXEUqcrgIa+Tc9ENkkd0vKM5Bakyj21plTpxzWiguI1n92Gg/VJcTRRgyQ9QB7ZdoS0XfRqNHZ+PDD9/CjBnjfTm+HwRJbDXCzPlLcWVyZMVOizpSy8vHk1yJfvVnhTuU8KcYlATBRaIlFXWO/GSwL74FKdaQi2V1dXRnalCjP4GBQkI8To805QsCd94JnDrFFr9l903qXEOt/yiC9jrMvtQtWAB85zt0B/S997I+4LaNqLXRUjlPOK3NKBNRsd5JLUaRWNGgvXc6hTrXVlQATz7JBHLt+1dzM/2eAOx1FGFVNq2ttHN86ilzgTNdSaVor1Ao5OEkZs/JazIZp3WxRDCLMMzNzQaApHhHagSnFrMFVLfxek6FQy/7WFAXUqk1B2UvshsJbV6LLLKjRKlRtH7GNLqtb2kXXSyrH5vthxKd7KQv8vlw0aIrHDmfvZxnRdG20dmzZ/Hqq2/5dmw/2L37OGm7IM6pVuOvquoyTJjwaanvLaIiaRD7s8I5SvhTDEq428RKHMjKAnoHJku4Jjd34M9SUefIL9TiG13U8WtRPRxmi7xU4c+JkyhVOHFJdXUBt97K/i+7b1KcbQCLFVy2zJu2feYZ4zE4dy6wapVY7M7771u7oKhQa6M99FBq+pvb2owy0TpbN29m9fzs2LZN7EELHitqJk5lmiOdOtf29ABz5iT/LC+P7vDn7VZcDIwbZ72d7P4UizFnI4WjR+UcMygEQbRXKBTucVK3zU2tt0xF1N3jVNTSO0x27z6Ourp2IceU6LGpi5nbth0w3KcT4dBNHyssHIa9ez8SXkgNiphNcVqJLLKHwyHLuEfAWGjzelFaZr02UeegmSAAyI9p9LKGpN09Atj97+1NeCYsiAo+FLejGW5dlAoxYrFdtvVCgy5O+VnDVfRhCX1/1qL6c/qh7pJiUEKpdyZT9Fu+vL+m0Z497GevvJLaOkd+YFZbSLQWVRCh1v2Kxewj5bys72QGF6So9cO4k6iuzt86Z04wq/9HQXbf5LGCdvBYQS+YMWNgbbU9e1jfdVLzoKLCfftQa6O5qSnnBi9rMzqBO1vNoiL1rFzJ6s2WldFqWWrfE/VkoiNddP7TIiL6Aazd2tv97U/8vZfqMswUJydgL9oDTGQN8nuYQqGAo7ptMmq9ZSrUulhua5pxh0lFxSXYsOEtUj0hjpNjUxczV67cYbhPUReE2z728MPXAhj4+cNqIVWkXeLxXrS2HkBj4zum9fHcYldPqqQkgry8bNK+entZZ5g921rM0td744vSgFhbUnEaIahv/08++Su5rpYWfX2wV16ZCQCexDR6VUPS7h6FQsCSJV8y/T3gXlgQqaUG0Gr5WSFSfzBd8GNOcXJOixf/krRt0MUpv2q4UublvLzsJJE0E/vzYCW4I0Ch8BgzccCLhc2pU1msXWlp//6vuWbgzzKJTF58i8XYYnpZmfXiOm8DCn4vqlPEbyNWrqSLCakkGmViV3292Ou86JsisYJetSkXjvicYydEWNHT414c9br2oVuox21u9vY89DgRrKhidjTK3KF6IpHMc0hZCZ2y0Labn/2dWtcPSM1DJ14TNNFeoVBYY7SoaBezBwxcLHfymsGGXkxoaanAvn1VSaKfLOFUxDElemxtn4nHe4UW9vX7FHFByOhjM2aMF1pIFWkXt6KtLJqb96C7+zRpW+7ma2k5QNpeK7R5uSjtJErUqP0LC58QGgdatCI6Z/v2jrSaw+zu0b//e6mnwgJFIF6xothwPnSK3TybTgRlTtFDrd1YV1eclu0eJHh/5g8fvPLKzLTtz4MZFfWpGNRoI9QOHQKOHAFqauTtP9Pi0UQQWXyj1qIKAiIRYhRXE8BcdKlYVBetH6YlHSLTwmFg0SJg9WpazT8O75vr17PXuxVkRWIF/WpTGQKDm2hCapukyolEPe7atWx+92sMiEbZAv3bVFWxWn5WD5vMmAG8+ipzpB8+nNk1Wfn8V1Ulv/7e8uVsXuft5md/p77vcDLJyQkE/6EChULRj1lkYlXV54Vj9mRG82UyZnWxZNc0E3FMiRy7uXnPgD6Tl5fdtx31cxHf5549XydHRjrpY/0RnR/ivPPY/6nxbqLtIhIn6RUiThxOIgGyUKgX5LyKyhONEjWL8zx2jHZdZuOFz5Hd3SfR2DgON930EvLyzkur6GK7e+R13KHbWoYi6CN5KyouCbTbzArRiFo/ob6/TJjwaY/PJH1oa+uwnWe7u08bfkYKh7NwzTURvPrqW7jmmsFdMzldUXdMMejROmFGjZK330yMRxOBuqjW2entecjEzsWYSAALF7L6WvE4vQ2ojjAv4M64rVuN60+aYXS9QcSpsxFgDwHIcDaKuLQSCeDOO4FPPnF3TDvcCgxuXTOUNsnLS91DEyL3zG/nstMo254eYNo0Wp/OdEc6JxoFmprk73fq1OR2Kylh/dkKWf2d6kLNzQ32gxtOCfpDBQqFgmHlZLKr28PRLv45jeZTMKiiVl1dOynuTcQxRT32gw/uMOwzPT1sMTM3lxYvqd1ne/tBcmSkk1hQ7pb5+td/DgC47LKnEIvtIsW7UdultfVAYNyuVCeOEbm555p+7mYJBca1uryIyhOJErUSaKkYjZdMii62u0dexx364cLz0h3nd9xm0B30Thy5gx31GWlwo4Q/hUKDzIWgTIxHE4HaljU1wY6M1EJxUnR39y+u795N22+qFyDDYbZQvWFDf+Y+Fe31BvU+prrmn2isYFcXO1cv29NNjTMtTl0zvE2sviR3d/sfpcmhnB/n/fe9q89oBhfsed3G5cvpr82EGqsyKS2VMxaA1EdnxmLsYSMKTU2Z+fnkyBH7bcJhoLjY+3NRKBTGUBYVKWgX9dRCoDuoi30rV+7oW9B+8cV3TRej7WpraYUc6rHXrdtp6X7LyTkHW7fOwcaNN2H58imkfR469DE5MlKkj5mJNgcPfmwq2ugX9zs7aQJaa6tYrKqXuFk0XrzY23pvolD7hRux00zQDLrwokjGS5E2FXGbolHNftPVdcp2G7MHBQYr6jPS4EYJfwqFBspT+WaEQkBBAfDss2wxdt++zFxUo0IVFo4dS59FaBGRo7MTqK1l/cn6S29womDdCmSzZjEht7U1eA5ArVDy7LNAfj7tdbJq/vG2pboqvR4XVk5IEQHEjWhdXm4937IIo9T1pWiUHZ+Cl/UZzdC61adOpb8u3WusysaNK1iLlcu/rY0J2VZ0d7urOydSU7aoKL0itqnEYsDcufbbxeOszqlCoUgNbhbKAePFchGhScHQCk1HjogJNh0dJzBnzhbTxWgRxxR1oZE7+4xIJNg5hcMhVFZOwtSptDhXfmyKI+jYsVMIh80/KPA+Vlx8obBoY7S4X10tFplph9dOjni8V7gfAf3ttmzZFE/rvTmB0i/ctquRoOmF8OK3ayxIeO3G80qkTZXrM8jusHi8F0uWtNhut2ZNqYqk1KA+Iw1u1EhQKCSRSPQ7dTI9Ho0C1eWUTovQIiIHf/qUY/6lN1h9RSuQibiI+H1cuxYoK2NtFTQRkAsl8+cDTz5JdzfyWMu6OnfXIxor6HWUqpnQG4kAL7zA/rajq8v58e3EELdxojIoL6dtx+szpuoBBlEHZxDaNkiIPPTA21gvWlu5/P2oOydS2y9o7zsyEBE+AVXjT6FIJW4WC83cP+FwFiorL7V0DPrtGAoy+oXwmppWS1GLgn4xmuqYoixIUmM8ed9ysshpFTcYi+1CRcUWxOPWltS1a8vQ3n5QSLQxW9y3qw/Hr6G0tMhyO45MJ4deRHrhhXcxdmwDampahfajH89caNu6dQ6WL5+C5cun4Ic//HuUl4+Xdu6i2MVQUts1Szf1hMMhLF16paGgKVt4SYVrLCh4LZ7RI3nfF9qvX65PI0E4yO4w6oND+fk5PpxN+iDyMI4i81B3VaHQQHkq3w61mNQPX0y1c1fxRWi/4/JEcbK43t3NBCMjccWvKNh4nLVtYyNNuOICWV2d8wi8rq5+ETCIMaBO3I0rV7q/HtFYQa+jVPWRkdytPHs2UF9v//p773UuSvohhrhFdMyn6gEGp661bdvo80KmYzQWmpoGCuCRCLB5M4uU1I8bs/ncj7pz1HFSXZ2ZaQQiwieQ+ohthWIw42ax0Mz9E4vtwqpVb5q+zmyBfTBithBuJ2rZYbQYTXFMURYkFy++gnQOvG/JXOSk1HALh0N4/vkZiEYnCok21PpwVtdQWlrkq5PDSESqqNjiyMVrNJ6bm/dgwYKfYuXKHVi5cgemTXvRUqRKtZPNTmTm9Pbq/5/AqlVvGl6XTOElk2oFiuKHeEYd7xUVYm3tR9ymmSB87NipwLrDguxGDDrUh3EUmUfKhb9Dhw7hrbfewltvvZXqU1EopCwwq8WkZKJRes2hVMTlieB0cX3CBGDvXiak3H03+3vPHu8WX7VC3wMPMNGorAyYN09MuJIVgdfREcw4V77QTxG4tLipkSZa70/GMSnnxCMjS0rYAnpjI20R3Y1rjDpXjhxp/HNRQdsJIvcr1S46p2K2dl7YssWz00sLtGOhtBSYM8dYGI9GB25r5aDjArIVbmOfqeOJ6mJNN0TqgQYpYnswob7zKTjUhXIjVq8uHbA4RRFPNm16d1BF25lBFbGcYrQYbeeYAuwXJJctmyK8EC1rkZPiMInHEygoYA4TqmgzcuR5WL9+pyP3ivYa/HRymIlIFIqKRqCpaYalCCwqUgXByWbV/lZYCU+yYvkGe61AP8QzelTxGSGh1WuBy2qsVVRsQWXlpQCM+3QikboozSC7EdMBysM4isyDPFIvvvhiXHzxxVixYoXldr/97W/x9NNP4+mnnybt97vf/S6++MUv4ooraE9xKRRe4ka0C1q9tiBBXYhOdVweBSeL67t3A+PGsejLxx5jf48bJ+86rYS+2tqBAo6IiOSm7p+eIMa5hsPAokXiTk7A+fXwNi0ooL/Gj0jcWCy579TU0F7n9IEJqpvu9tsH9lX9uXrpLBWtz5hKhyIXs7dupZ8vp7MTuO02T04rrRER+Kz2UVlpvc3cue7iN+3GUyZ/RonHWe1WKpkYdSoT9Z1P4TVOF8pDIeDee1sHLFJThBm3i7uZAlXEqq8vxfLlUxwfx8litNWCpFNxS8Yip+gCPEW0ycvLxu23v0qOxqyvL7O8Bj+cHFR3ohH19aXYt68Kc+ZcYioCi4pUQXKymbU/F4PNMBOeZIm5fghfQcYr8UzrMo3He4UeZKEKrU4ELqr7lTLWNm16F88/P2NAn+bU1LSkxC1aXHyh5bhStersoTyMo8gsyHd4//79eO+999Btk4P49NNPY8GCBfiXf/kX8kkkEgkknHyCUCgkIxrrxglqvTYneOGiSZe4PCoii+vnn88iM92Ib3pEhT49oiKSGzFBe8yg1hRz4mx0ez3RKLtPdjG4Mo9pRSzG+qNIVB7H6QMT1HY/eDB5rJidq5euSJH6jLt3yz++COEwMHUqsGEDvY4lgKQvf0Gef9OReJzN11Zs2uSu3a3GUyZ9RjGirQ04dsx+u6wsVr80E6NOZaK+8yn8wGyh3AqzRWoV/UWH2gajRg1DXV0xCguduSacui2sFiSdiltuFzlFF+DtRBtWCuI0Ojvp/bGwcDjJNemlk4NaW8uIUaOGSRWpguhkM2r/+voy0muNxqUMMXewz41euMP0LtNp017EqVN/JQniIkKrqOtTxP1KHWsFBTlYs8a4D6dCYI/FdmHcuO+jq+uU4e9VrTqFwhjPRoP6UqdIR5xGG+bm+levzUu8ctE4ictbvz7Ytaeoi+sffgibLyX069u+nbmwxowRE/qMEBWRnIoJeoJaA9Ops3HzZud9dOhQ4MknxdtTdhvG48Dixcb91AoZDiJKu2vHyiefmJ+r165Ian3G2tpguJad9Gnehq+/7s05DVYo9edkiPpm99zPmrKpgBrzeffd7OEAhVzUdz6FU/hC+YoVxcjNPZf8Ov0itYr+oiPSVuFwFhYu/ILQ/r12W6QipsxJ7KKZaHPhhcORl5dNPrZoe+pFTgDS6t+5EYco/U5EpAqqk03f/tQHG8zah/f3V16ZCQB45ZWZQv090+dGO4ebrMhUjpnLtKfnNABg+PAhpP1Q+rqI61PU/Uodaz/+8R4sWdJi+Du/BXZKzLCqVadQGKNkcIVCh5PF0pyc9K+b47WLRjQur6YmWXx84QVxJ6IfNcDcRGFSxTded+umm5hjo6tL/FhmiIpIbqM/g1wDkzsbW1qA5ctpr3nsMXcCuZP2lN2GFFHCDBkOomgUeOop6234WHn8cetz5du1tro7JyOoDzCEQsFxLWv79MaN9H598KD3c+dggjrPyhD19fdcW5cwE4nF6HWEZ8709FQUCoUDmpv3oK6uHT09Z8iv0S9Sy17czWRE22rChE+T9+2X28KJuEWNwDM7ntuY0f/6rxsAAP/5n1PR3X2adFy37Sm7/p0TcUhk7ImIVOniZJMxN4XDWbjmGvb7a66JCPWFTJ4bKf1bZv1LO5dpKARkZ9O+FFP7utkDBIWFI1BXV4wzZ+LYtm2/sPuVevynnvpjIAR2SsxwQUEO9uz5uhL9FAoDlPCnUBggKgB0dLA4x3RdILVy/Mh00YjE5Wnp6AAqKgY6EfVi4CefmEdgel0DbO9esdhGLVaLvbGYt3W3nIhI2vFRXU17TbrUl+L1vOrqxOJp3Qjk1ChVr9rQqdiwdKk8MeHoUdp2e/fStquo8G6s19VZbyMrklXWgwvaGnVTp9Je8+1v+zN3Dhao86wsUV9GXcJ0gH92oZAO7z8KxWBDtGaY2SJ1OJyFyspLLfejor8YogvhImJPKtwWlMV/GQKY25jR2bMvAQDTiDoj3LSnF/Xv7EQkPaLCiohIlS5ONpnCUzoe3ytE+res+pcUl+mxY6dRUJAjVWjVu5xXrChGItGL2tr2vqhRijj3+usH+35WUhKxrT8JAB988AnpHL0W2Ckxw11dp9DeftByG4VisJJeM7xC4SN84exzn6Ntv3Jl+i6Q2jl+ZNYWo8bl2WEkBp53nnUEppc1wNrbaTWGjDBb7HUawUjBrYjEx0d9PYu7jFh8fk3H+lKisb9uBXK7KFUv29CJ2BAKua9J5uQcxo2jbdfT491YnzCBtp0b95ZXscvUeqv6uczLuXMwQHlvUMKUOCJu5XR6/1EoBgsiNcOsFqljsV1YtepN09cuXXqlcgFoEFkIp4g9eXnZ2Lp1tueRm3pisV2YNct68V+mAGYXM0pxFY4eTROi6utLHbenV/XvrEQkIyjCirbN2to6+uqJ2YlU6eRkkyU8pevxZeOkf8uICKaKW/PnTwIgV2jlDxCce24YdXXtQvVBOYcPJ7/muuuKhPdhhtcCeyocvm5c4gpF0Dgn1SegUAQd0UVxvkCaTvV0qPVxZMSQcUFl9uz+AueysBMheAxDdTWLZpW5COikbUIhtghvttjLFzVz7B/IEj4uIG8hNBpl7dnWxvrSs88mL3RHIuxY6TIeODyGc/Fi2uKytj7lokXO2tbsmF62IReDOjvp41H7MEBpqT/nUFAAfOMbwOrV9HP1YqxT3xNGjnS2fx67rL8+Ge8tTudfL+fOTCceZ9HVdqxerdpVFOr7bnV1+r3/KBSDAZFFukhkBNauLRuwUEtxDW7a9C4eeujatHO1eEk0OhHl5ePR1taBQ4c+xpgxw1BSMjBGkIs9s2e/POBzA/8+0dBwA6ZOHevfyYPd94ULf274O/6ZZfHiFiQSvZbRfNXVLSgvH0/uG3wBXk8stguLF/8ySWCMRIZj3brrk/rsVVddiEhkODo7TxieF/tuOAKLFl3huL+K1L8zuhYruIikv9aiohFYs6YU+fk5lv1Ji1mbLV16JRob/6T7efL4p/TLIDnZqOMt6MePx3tTdg0cp/3bbOxSoYpb5eXjUVISMejbxu9hVEQd8npGjx6GDz8EtmzZg8WLf0V+6CY/Pxvd3act5yuvBXa/Hb7U+VyhSBeU8KdQ2CC6KJ5uC6Qi9XFkxZCJCioykS1YcJy2jZX4JkNoNcILEYk7AEtLgVWrWPseOsTapaQk+OPADK2ouXkzq+lnR00NW8Rft85ZG2uP6UcbuhHjOzv9O4euLmDiRBZfuGqV/T69GuvU94TbbwcefVSsD9jFLst4bzGbfwsKgBMW3wH17RmPZ8449xKqK62gwPtzyTSo77vpXoNZochUqIt0//qvX8CaNWUYOnTg0gXFNehU5MgkzBbsKW1iJva4Xch2w4MP7rCslZdIAB0dH1nuw40ApoW7Cgc+sMVchS++eDNmzPgsAH8EK6/dMTJEJKs2W7XqTTQ1zbAVEYPYL61wKzyl+vheiiEigmKq6jtyl6mdaM/PXbbQK+KQNzqvq666ED/72Vu47baf4uRJe/caf93q1aW45ZYtKRXYRdreLZT5PGhzi0JhhxL+FAobnCyKe7XgLBtqfRw7Z5oT9OLGkSM0V4QsZItqTlxTVvXcAHlCayQCVFWxiEI/Fui5CJgpaK+HIvwB7t1ZfrehUzG+upo5UmWIyJRz6Oxkot/SpcB//ReL9LRj2za5fZ76nnDwoHgfEIlddtM/jMTlzk42T9hx6BB7YMTIlepU7M5kqO81Xj3okcnYve968dlFoVDIw24xj/Mf//E/aG7ea7jAnKpF4HRCxoJ9qh1LWuLxXqxbt1Pa/tz0DbvYQe4qvPHGz/T93Eyw+vSns7F48RUoLx/v+HwAf9wxbkQkSpstWdKKffuqbPtXkPplJuOlGCI6P6WqvqOoaC9b6HUyT2nPi0NZp9K+LhqdiHA4lFKB3esHJrjw3Nl5AjU1LVJd4gpFEFC9VaEgwBekCwvFXhf0hTyqEyGR8KY+Dhc3KitZNKKM2n9UZIlqHNGacIB9HTJqPS49kQiwYgWwcSPQ0gLs3w/cfz9r59JS5cpxisj9cFvzLxVEo6yvtLSwuNb8fPvXHDsmt/ZbNArs3Wt+bN6umzYBjY20fa5cKb/2KuU9wUkf8FMk0s6/paX097fdu9k9F6mhGo8Dra3snrW2GrcHZZt0hPpeI/s9aTBg9b6bjrVlFYrBhkjNMLOabKlaBE4XZNa44wvZlZWTUFp6UcoWPtvaOtDTY+72E8VN36DGDr7++sGkn/OaYytWFCM3NxsA0NNzGrW17Rg7tkHovugJev07kahGCkHpl5mKVzUjAWfzUyr7dyrrJTqZp7TnpZ+DqK8D5NRIdItXbR+L7cLYsQ0oK2vCrbe+iq6uU6bbis5NCkVQUO+KCgUR7aL48uW01xw5EuxFTGpMnx/1cZwIZ05gHwa9cQBEo0BT00DRwmzR0U4Y0LaJFUro8wfRPqqt+RfE8a+Fiy5NTez/c+cCTz7JrpNyrTIFzvb25BqReni7hsN0IdZKlHJKNAo89ZT1NlqHHoVUikQlJdbiH3dPbdhgHkUKDOwLsRgTXsvKgHnz2N96IZayTbpSXGw/B4fDbDuFOGYifCSSXrWWFYrBitlinh6zBeagixypxMsF+1RCdb7k5majsHCYp32Dei6HDw/crrl5D+rq2geImE5EWS1WgnoQ6t85cenG471obT2AxsZ30Np6IO36rB1Bvj7ZQi3H6fyU6v6dKhGMv9dRyMvLxtats5POy2gOMmL58imG1xMEgV1225sJz3YM5gQBRXqihD+FQgDukKirs19wDodZdGVQFzFjMbZAS8Gv+jhOnZVUvHYAxGLsnnd19f/s/POtBRE7YSAaBZ55ZuDPCwrY/VNCn7846aM1NcEb/1rMRJfeXjbXDbf5jiEqbtlBdbMdPUoXYr1yYB49StuOek3aucMMrx5cCIeBhx9m/zb7Il1VRY8iBVjfsnMH2m3zwgvp7QRsb7c/53icbadwhvbBLP4AzL59SvRTKNIFvphXX19quZ3RArN2EVhPEESOVBGP92L9+p2eLNinGqrzZfHiK/Doo1MBeCcQUM9l9Ojk7bwWZVPpTLJD1KWrdeTMm/cKysqaMHLkf+CBB9oDJZA5xej63Lo+tYiIikbbehWn7EZQTHX/NhPBvBRwrd7r9HR3n0Y4nJU0t+nnIDOmTg22a1aWAGk1B9sxWBMEFOmLcI2/l156CX/84x9Nf7979+6+f19/vf3EpN1eoUgXKDWe9At92ppfqRZm+EKr3RtdKurjGNWeOnaMiScitceMiESY6OfFYqBZm374Ie31VsLAjBnAq68Cr7wCHD7sT50+hTm8j65fT69L6bbmn5Z4PHl8uOkLZv22owOYM0dsX7KijUVcb6Wl9NqEXtRelenQi8eBJUvst1uzxruxz+eaCy8E9uzp/zmfO8+coe3n0KH+GrJWdRJ4jVmrha/KyuT303SrJahq/PlDptWWDQLqO5/CT8LhLLz3Hu1Ds9ECc25uNrq7Tw/4WUPDDSkVOVKBUc0sK9LNvUCpDZmXl41ly6YgHM4yrKcnqz6V3bmw79IjcNVVF+JnP3ur7+cioofTOmFBrX9HbbOSkohpbbmenjOorW3Ho4/uTOsx7mXtPL5/av08s22rqj5POpaoGOJWUExl/+Y14bTHbW7e47qWqh3R6ERUV1+BtWvta5zq243PQVYOaD7uBgN2c7ARg62NFJmDsPB38OBBHDxonQ8c+tts8qtf/crZWSkUaQB3/ugXnMNh46f7+Qe6RYuAxx9n2wwZ4s+5arFajNWSyvo4Rgt4M2fai4H6to9EmENlwgRvxTJqm1pBEQauuSY1fUYxkHCYjeXVq5moZ3fv+wtCM9HQjVCnn3OcCiEy+q0WWfGTvJaiVbvm5fU/kMCF2Lo6Vs/PDpkCC+Vcw2Gak49ac5VSe9Etf/gDsGPHQHG5tZX2+t277a8nkaBdr9FDNLNmsXhjr+d2Gagaf4p0RX3nU/hJLLaLtJgJJC8wmy2cAxggBA4GrNrDDDfuBaMFcDcL79wx09rKPiCUlhahtLQoaZ/c+TJ79suGD+CGQkBDww19r/FSILA6FytXYWenP6Isd8cECWqbAbB15HR3n5YikKUCO9cn+97YgvLy8Zb7MOvXIqKi1bZ1de3Iy8tGT89pW6FWBBn1WVPRv40E0ry8gQ+eAPIEXC3l5eNJ75X6dtPOQSJzVaYiOrcOxjZSZA5CPTaRSHjyR6FIV/TxUvX19pFex4+zvy+7zP/ov3icuZSoi8tBqo/DxUAeZzl79sBor5Mnk//vVwRma6tzN6KXNQcV3uJ3zT9KbKIIVKHJDtl9mLer9Rd9oLk5+TVTp9L2L1NgodThjMeBW26xvz9Bcobx+baigv2/qYnNc8XFtLqKdXXJ90cmvF/U1gY3SlsLF4etawyp9wBFsFDf+RR+whfAKWhrstlFdfGF80yIA6QgGl3mtsadXUShaOxdLLYLo0Y9jmnTXsTKlTuwcuUOTJv2AkaNenxA7KFZ1F9RkXHUn5f1qURjB2OxXaiupvX3TI2Uo7QZ1ZGTSDgb56muq+e2dp7V+BOJkqVsy/8tMzI3HeuzmtWEM3vIxItaql1dp2y3sWq3Z575x0BGAPtJPN6LI0fEhL/B1kaKzILs+KutrfXyPBSKtEXrTmtspL+Ouxa4A8hrx4KRU8iK+vrgiH5mGDkD/Y76isWYq9AJqXRVKuRg5vy1oqaGOQVFXHqU2ERRN6EMAcmrPlxezlx93d3mx9VfLxdY7O4DxX0nQjTKhLG5c60FXbv7EzRnmJm7tLISeOQR+9c/95x356ZHZpSubKyiwdV7gCKIqO98Cr8RidzSLjD7EZcYZPRun3i8l9yObt0Ldm6ipUuvRGPjn5LOJz8/G7fe+jmUl48f4LiLxXZh1qyXDY/V3X0as2a9jM2bkxddgxRlST2XLVv2YPbsV4jlNoIlesjGrs1EHDmi41wkAtMrqNfX3LwHV1+d/OHfbvzV1RULiYp223Z3n8aKFcXYsOEtaZG5Tt2yqcJpTTiZ70PxeC+WLGmx3W7NmlLTdpsxYzzKyy8ZMO4AoLX1QMrnUq8RicIuKMhBfX0ZCguHZ2x7KAYHSvhTKCTiZEF27Vr2x4u6RbwWWHMzO4YIhYXyziNTodZK5BQUJIsOXtYcVPiHHzX/KLGJovXrZAhIWVmsLp3sPtzWZi76AcbXGw6zBxbsahPeey87X5lCS36+tehHuT/FxeZR0ZxwmG3nNVu2GM9tnZ3AqlXMwfj88+avTyTYXJefz2KZzYhE+vfrxgzEX1tVBVxwgbcObyeYPSCg3gMUQUR951P4DXUBvLr6iqQFZrc1otIZo8XL3Nxs8uvdLNhTHEKPPPLmgN8dO3Yaa9fuxNq1O5NElni8F/fcs832uIsXs9hDfexnUERd/blwR9mhQx9j9Gh2b+677zWBchvBET28wur+eVUzzuu6elSo17d27U6UlIzp+1xLiQhdt44Wm7xt2wH85S+0SOQJEz6N/fsXShXaufPTqxqcMnFSE06LjPch6jnk5+dY/l4/7oIghPsBNQqbz8FPPPHVjLp+xeBFuMafQqEwh1LvyQzZjgVRhx+HPWGoYsfsEKmPxtt0zx6gvZ3d664uJgTm5rJ9ebVIzcVffa0uhVy8rvnnRQykm/mKE48zIWjKFLnihdPrpdS/ExVInZyHk+3a2+0jYONxtp3Xzub77rN2l/7iF7T9TJkC/OQn5r+vrAT+7u/6I0Xd0tMDTJvmzYM0buEPCKj5WKFQKJKhLoAPHz4Ura0H+habZdSISkfMFi97emgL+PX1pVi06ArHC/ZuF8CBZJElNzcbnZ32i+IdHQNdM7JrDMpCv5Cek5OFxsZxpOvMz89RC85gUZBmtdOMoIxzkbp6vB951cd41GVn5wnb72Hf+lYbHnlkFACa05k6F6xcuYN8vm+/3Y22tg7pYyxIzl0r3Ap3R458jMbGd1xdnxcPuwRFCPcaEcdmEIVnhcINwZpNFYo0R7Tmlxb+JrR4MbBtG4sNbW2l1wKLx9n2jY3AAw8Y1wKzQ8WO0RGtj7Z2LTB0KFuY/ta3mDPs1lu9rU8Vi7F9l5WlRy2sdMdpzb+2NvttvYiB5A45GWWXqqud1S00w+n1pqpOnoz7E6Qaf52d5r9jCwq0/fzmN9a//8EPmGPUCDfvQU7rXnqNvlatep9VKBQK+1pPnJUrdyTVsUrHGlFucRo3B/S3hxvRD5DjXNHWvurspIuI2mPb1RhMFWZ1wKjU16fXgrNXtfKam/eQRD+RcS5aV8/LPsajLiljWXvO1PGXm5stvB5lhX7+lUVQxXs9bh4gCYdDqKlpdd2HZD/sIlILMt1pbX2fNCfX15di376qtJqDFQo7gjejKhRpDo/0chKVmUgwMWnatH6h5jOfYUIeFwI/+aRf4OPCoF7gqa11tpgfiQSzRlIQsVoY15KX19+mPBpULxh6sUjt57EU/TgZ/5s324v8PAbSCtEYyFiMHk1qhYiASaWkhI0dM9iX/IHO5FTVyePuSTus6gsGrcafHbm55gJ3KDQw2tiI7m7zByhqath+nCxa9H9ZlStIKxQKhUI+fAEcoM353InQ3LzH9HWZGpfo1G0nsz1kOSi5yNLVdVL42GbiGu8bqRL/3AiznMLC4fJOyGO8EsZ4O9oh2q9FHFN+9LFodCKqq68Qeg11/C1ezPYrU/wD5F6/zP4jQ4C22gf1ARXj/SZPCE7bUPbDLqJCeLoSi+1CRYVxDVk9o0YNy6jPDAoFoIQ/hcITolFg/35g61a2OOqGzk4m5HEh8Lzzkh1co0YBs2aJu/v01NcD+/Yp0Y9CLMYWlCk8/zxrU6toUNmL1H4eSzEQPv7r62nbP/aYvRtTJAaSgpkw7AaZTrTmZvsaf0bOZIoAZyQYuoW7J+24917z+yhDPHTLli30bRcvZn+bLbbOn+/8PEIhYNMm4P77gU9/2tk+vBCkFQqFQuENvNYTRfTQOhHKy8cbvi4SGZExEWVa6G6fc5P+L7M93CyAG1FQcB4KC+3FjEiELWg7cal45UrT4yYGNd0cql4KYyK1zET6NVU0GzkyxzcnVHn5eKHtqeLPsmVTyHOqCLKuX2b/kSEg2u3D6gEV/v+8vOQ6q+Gw8U1y2oaUcxB5uGMw1Mnl/ayn5wxp+0yLBlcoACX8KRSeEQ4DU6cCGzY4dy0YoV80tlocp8CdM4sWqdgxClwwOXbMejverrwWl100qMxFaj+PpTCG1/yLROhj38qNKTMGUqQ+pQiynGj8/KzIy2P10vSEwyxG0Yq5c72Z60TqCxohQzx0QzzOavvZwee2ZcuM3a3cOW50f6hw9/uKFf2xorm5wC23iL+f+hGNqlAoFAr3RKMTsX//QrS0VGD58imW22qdCNrXbdx4E1paKjI2qou6KNnUdLNn7UFZfBahsHA4Hn10qu1269axBe0gxTXqEYkt1aJftPdLqHSK1xGBVKFBNBaVKpoBId+cUJRzikT6xTsR8Uc/N9rNq5yvfc1ajHR7/TL7jwwBkboPswdUIpER2Lz5Zhw5cldfW9fXlw5w+umv00kbWp2D6MMdmV4nV8SBnW4PXigUIpxD3fDCCy/08jwQCoXQSc3OUyjSCB79t3ixXHeNDFRNPzq8hmJVlb1gYtSuftbvClKtsMEMr/k3ezbrE3b9pr+oPBNNtGNy927aMSnim2h9SgoyXXSU8+vuZttxYZ0Tj7MYZCs2bQIeekj+nCdj3ImIh/prd0tbGy3CWOu2jEZZX21rY9c1ZgzrB+EwuxeRCNunDJH5+HGgqQlYupTdY2ofDko0qkKRLqjvfIpUEg5nobT0IjQ37yFtzwUC/rpMh4sEnZ0nDN9bmUgwAqWlRZ7GlfHF58WLf5m0WB6JjMDcuZdg1ao3Sd+XuIsvHM7C5s03Y+HCnw+o65aXl42Ghhv6FrSdxDXqz4Uv6Mt2hVJjS3Nywjh1qv8prkhkBNauZSJWLLbLoF2HY9266wMjZouIr07GJVVoEHWzcdFs9uyXB3w304pmR4/S7uOhQx+7rlFHOafvfa8EQL+AZTX+eD/S7p/fg9bWA1i5coftOU2enI8f/9h+DnbqBKP2n9bW9zF16mdMt7MTENn3auYMN7snovuIRieivHy86T3nbd3Y+I5FC/RDbUN9P9u79w60tx90VRuR+n6SrmKYqAM706LBFQoOWfg7fPgwQqEQErItAn8jJDt8WqEIENrF0Z/8hP0sCF0+EmELuCre05pYTEy4zc8HnngiuV39rN+VbrXCMhlR4Z+7MVtbmWMYYP2vrs76deyDOU1880LwlemicyOgUURDr4QzGeOOeu1erJlTj11dnTy3hcPmbVlVxaKqZcC/fG/aBOzdy+5hRUW/I1CPyJhQKBT9qO98ilQTj/fiuedoi6bp6kRwClW48GPx0moBfMqUCweIElr4ud5xx2VoanoXY8YMQ3n5eJSXj0dr6wG0trIPc6WlRQNETJG4xgUL/tuVKCBKQcF5pO2ys8/Bli0zcfToKYwZMwzFxReivf0gamp+ibVrdw7Y3iuh0ileRwR6KUhQRLPW1gOkfe3efRxjxza4FmntzmnGjM/i1Vd3DXiNlQBlBP3BgQhWrrQ/b6fzL7VfVFS8jA0b/t60LUUE6JKSiGFbORGxKQ+ayHTTWT0MUFk5iXQcI4L0fuIF1H6mf7hEocg0hEaw7C+AoVBIfflTDBr44uhDD7H/e/xAtSXV1UBLi6rpR8FJLbT6+oHtyut3WUeLyFmkTlWdMzdwR2VjI/s7k+oP8pp/LS3A3XfTXlNRwfoeNZbTrOadEV4Ivps2ybtnbgS0VLpdZYw76rVXV5vXg3QK9diUCM9YjNWsNBP9IhEW1yr6EZAL4//3/7K+/sQTxtGfys2uULhDfedTpJK2tg50dZ2y3a6gICdtnQhukBn15ha+AF5ZOQmlpRf1LRBrIwarq69AQUFO0utyc7ORm5uN2tr2pPjN5uY9mDp1LP7v/70GdXXFCIdDaGp6NynuMohxjRyqA+348TMIh7NQWTkJPT2nMW7c91FW1mQo+vFzBeTVlXOL1xGBsmuZ6TGKB96z5+vIzc1GY+M7iMd7bftYXl426urapdU4dBJZbDb+rLantGtp6UWkMeZ0/qX2i56eM5ZtSRV2mpv3mMb9eiViUyNc4/GEZaSvkyhTkajgIL2fyIbaz55/fnpaX6diIEGPy/YbsuOvpaVF2kGPHz+Of//3f8eOHTvUl0DFoOUPfwB27GAL0CNHAgsWyItEM6OoSDn8RHBaC01f8wqwjn2UvUjN65w98oj5Nl7VOXOCkaMyEmHtlSl9VeuKeuwx++17elhfWbCAJjqvWEFvKy5QyZxvZLroSkqYKGRVvzQvz1hAS6XbVca4o96bY8dY/3jxRXljpKvLfhsz4TIe74/73L2bOVTNzn/FClYfsLmZHoOrZ+VK9icSMY7+VG52/4jHge3b2b+3bweuvTY47y0KZ6jvfIpUQ11gnT9/Uto6EdzixO1DwW1soRYuSpSWXoRVq0r79rt793HU1rYP2F7ragNgGXcpO65RFiUlEeTmnouenjOk45pFkRrhNj5TJn5EBIrEWTpB69qKxXZh3LjvJx0nLy+7zxmq72P8/3Zu0unTLxaKY/Qjspjarl46wez6jx4zZy5V2LFy0dbVFZP2ISpi27npEgng1Km/Ytq0F/p+rneLOokyNXcHXmf6+dyr95NUQ3e4Zn5M+GAiHeKy/YYs/F133XWuD/bxxx+jvr4ea9aswQcffJAUI1MSJOuJQuED+ng0kVpgFPh+VqwAJkxIrr2koCFaC80uWs4s9jE3F7jnHpqThkIq65yJwh2VA2tvyBc2goCI6JZIAD/8IW2/EybQz0G09iCVINSM5O1rNW69crvKGHei98aoHqQT4nFgyRL77dasGXgskSjkUAjYsAG4+mrgzBkmEDY0OI8u7ewEVq1itf/y8wfWGVR4C7/33d2s7990ExPlM+mhjcGI+s6nSDXUBdby8vEen0mwkS0SeLlYxs81Hu/F2LENhtvwheyFC3+Onp7TtnX5ZMU1yoyLDYezsHjxlwyFTT1WUaRWyBQqneJXRKAfgoSZ+NrTw2pN5uZmJ9WdjERG4I47LrO8x1ykjUSeTHIvB2XxmdKuXgqv2v5jh5XgTRF2srJCiMcH/pLPNxs2/AGFhcPQ2Wk9ro4ds3eh6zFrQ96n9PVM9XOcaAypVU3T2277KTZuHGe6r0ypk6t/eKW+vgwVFVsyMspUMRC/6/qmC7708DNnzmDNmjW4+OKLUVtbiw8++ACJRAKJRAJXXnkl/vu//xutra1+nIpCEVi4KGTkFrOCv2nl5SX/PBIBNm8G7r+fuVBKS9VCqAjxOLBtG317qmuPxz6uWMEEP4AtmtbWsmg8GfF9InXOUomVo7I/0iazYj+5sCMbUQcbn294H0zFOZjR1mbt9gPY7436L3fdWeGV21XWuOP3Jj/fejseeyljHFMfctCfk2gUciLBtp02DZg3j817oRCbDzduBLZutY5ENtofwETLkhL1XucnZveeP7QhO4pWkR6o73wKGVCjHAdjzKdXOImTcwJlIbu7e6Dox38H9Mdd2kUjpqofLVs2BXl52aa/p0aRmhGUupZ+RQSKxlmKQHFU5eScg61b5yT1sQkTPk3avz6yWPZ4cgOlXZ3Ej1Lh/Sc313ysaDESvO2iSxMJGIp+HPa95CPcccfnbY+/ZEmro7hAfRtu3TobOTnG/hv9HCcSQ2rXlzmZHHkYi+0aEOlaU9OCpUuvzMgoUyMGc8QlZQwEJS7bbzwV/v7617/iP//zPzFu3Dh885vfRFdXV9+Xv8mTJyMWi+GNN97ADTfc4OVpKBRpg7YW2MaNbDFUXzNKv6DJBb4jR/pfp+r3uYPXp6IUteZEInR3WnMzc7r09CT/XNaCaSrrnFGJx4H1660FA5nCRpCQKbq5qQ1ZXg5kE75r2dVjk1mfEnDXf6muOy/EZJnjLhpltUJlHlfGPrTbOY1C1tPZyebDc88Fpk7tF8ZFxL9MnCeCzGB8aENhjfrOp5CJ1/W9FMm4WSwTXWR061bT1+WzEi9S1Y/C4Sw0NNxg+DnGSRSp9rVBE7y9EIa8Wrg22i9FiO7oOIFwOJTUx5yKr+m4+Oyl8BqNTkRT03TStmZtbiVAV1dfQdq3lTjIcVMPVNuG4XAW2cUnUkuT0pcB4PXXDwqde7pg9fDKqlVvYs2aMk8E7CBhJHzyWpaDARGH7GCDHPUpQiKRwI9+9CM88MADeO+99/p+BgATJkxAXV0d5s6dq2o9KBQG6CNAly3rr500ZgxQXAy0txtHmsmorzXYMYueNCM3l8XMUV0mdgumLKvdXXxfKuucURCJBgSCESEpm2gUuOAC5nxyitvakG1ttIjFp54CPvjAn/qUgLv+K+K6kz1fyh53VPf37t207axwcu6iUchm6Oc9s0hkOzJxnvAKbU1GJ9GodvdeK8aqzyWZjfrOp/AKr+t7KfoRjZPjOIkGleVWowqIqepHZsctLByO732vVCiKFPBH8HZa31FmRKBXcbNm+509m7ZPfX8TrVGnJdW1GmXW8ZRBaelFrutFmkWXtrV1GNb3c4qMmF0RF19FxSXktmlqepe038OHUx8VLBuKc/fee1uxb19Vxj4wpCIuxcbWYEO68NfU1ITa2lrs2sVUZf7l76KLLsL999+P22+/HWGVwaRQkNELgYBaSPOKTz4B7ryTJvrxL2AbNjCXChU/Fkwpdc4AoKvL2f7dICqsAqkTKL2mtJRe78+ISIQJbk6dvVSh5OhRFqFoJMa4PQcjiovZvGflFgqH2XZ6Uul2LSlhzkirmNK8PLozkloPsrYWmDzZ3T3gx9K7kDlG9UtltqF+3otGmQjY1sYilynuaxkC6GDA6MGLSESsLl86uMoV3qO+8ym8xo/6Xgpni2VOFxndCCZaRATEVPWj5ON+CGAv3nrrdmRnnwtArC28Fiq9rO8ocg5eLFyb7bej4wRZFNL3N6sah1RSsfjs9X12IipS6kWuXl1qu18jAZpSAzASGYHS0iKsXLnD9vpkPLgwcmQOabsxY4YJ1dKkntvo0cGICpaJ04dXMgWK8Fld3YLy8vEZ/flJxCE72JB217ds2YLLL78clZWV2LVrV1+8y+jRo/Hoo49i9+7d+Jd/+Rf1BVChUASSWIw5bKhimEi0pxY/FkzDYVpM4L33+hvFJhoNKDtCMmho6/2JmiHq693H+Yq6vPRRxF5FCre32/fLeJxtZ3audqSDmEytB8ndcm7GstWxzFydXrThtm3918Efeqmro9X9q6tTdeXskFWXj3rvlRibmajvfAo/8TJmTsEQXSxzEw1Kid/My8t2XJfPLCYyVf2IH3f27Ev6/q/9nV1bVFdf4XksnV/1Ha3wqjaT1X4pWPU3s4jJggK6sMPPUWa0qdn+vL7PlJhBs3OziutcuvRKLFnS4ii+kBr3W1pa5Es90FhsFxYs+G/LbfTHotbSpNQ0BYCDB09kXO23we70UhGXDFUf2hzXn3i2bt2Kq666Cl/72tfwhz/8oe/LX25uLh5++GHs3bsXd999N4YMGSLjfBUKhUIq8TjwwAPArFnAsWO01yxf7lzw8EuYyM+338bvulgi0YBeREgGER5rSI115GLookXO2yUeB1pb2WJ/QYFY7T4uxlRW0uNtRXEjjnPnmhVeicltbdZuP4D9XmTMRaNM0LJCVo27aBR45pmBPzd7yIG3tcwEv5UrWX1VrQDFRUnKoo2qK2eOzLp8JSW0OWvDBnU/Mgn1nU+hyBy0C/DxeAKFhcPIi2VuFxmtFrI3b74ZDQ039B1Xfx6AedxlqusbUQSc7ds7kn5v1xb19dd7KlR6JbiJ4tXCtd1+rdD2NwCmgpW+xmFHxzfIi8+y+6zZ/l544V1P7zNFVLS7VqO2XLOmFKtWvelKrKQIZ37UAzVrI8qxKLU0ra4B6L/PVVW/yLjab4Pd6TXYhU9OOJyFNWvKTN29wOCtD+046rO9vR3Lli3Da6+9BqA/3uX888/HkiVLUFNTgxEjRsg5S4VCofCAWAy45x5anTMtU6c6Fzwo8X0icYBmBDGKTaSdvYiQDCraWMNDh5hLprbWm3p61PqKqRRe3Yjj4TATJR95xPx1c+cGT7C0YsIEb/ZrxIwZwKuvAq+8Ahw+bF3/jQtyZrUfEwlgxQp2/iNHAgsW0GJtuftMKzZGo2xftbXmr1N15ayRGTMdDgMLF1rfD4AdT92P9Ed951MoMgujuL+8vOy+SDCrODlAziKjXfymaF2+VNc3sotQ3LJlD8Jh4KabXsKpU70Dfu93FCmPZNy27UAgIvKofWrbtgNCbeRmoZv3NwAYO7bB9N4aRUxS4hmbm/dI7bNWY6CiYovla/X3WSSykxIzuHDhz9HTc9r2WrVtGY/3YuzYBinxhZQx5mU9UKrztLDQOHaVej/MrsGITKr9Ro10zVSn12AXPjmx2C4sWdJi+LvBXh9aWPjbuXMnli9fjp/97GcA+r/8nXfeebj77rtx33334dOf/rTcs1QoFArJOKk1Z1TnShS+WD5rlvk23d1Ac7O/MY5eE4sBNTW0bevr3TnaRInH+0W3MWNY7bj29v7/mwkfMtHX8pw8WX49PZE+n0rh1a5WntU4jMeBxkbr/W/aBDz0kPx76tWYS0Ws4jXXABTTDnesUvqqmUiop//LPBPE+X3yUwDNRGQL0+p+ZD7qO59CkXmYiQM9PacBALm52ejuPt33c6PFMlmLjEaCCUdEDEt1fSM70XHp0ivxH/+xExs3jjP8PV9496v2lJFIaYfXThFqn9LWYaPUpnOy0L18+RRMnXoRSkoijsU5OxGpvHy8NFELoDk3KRw69LFwHUCKW1M7p+h/Z3atsuu2Wc03HK9EeKrz9Kmn/hFTp34m6Wei90N7DZ2dJ1Bd/UscOzaw/TOp9ptILcRM5NixU7bbZHrEpdn7MGfNmtJBK/oBAlGfb7/9NmbPno2/+7u/w89+9rO+eJehQ4di0aJF2Lt3L773ve+pL4AKhSLQxOOsjlRVlbNC3DIcUOXlTNgwQ0bNruJi+/MMh9l2XsMFJ7v6iTJiLKnwuMuaGmD0aKCsDJg3j/193nnJ/9dHD/qB7Hp6lPqKBQXAs896V7uPSnOzdWRmImE+Dilxsl5F3HoVM0rZL5C6WEVqXxWJtTWKLw3awwzphmwBWd2PzEV951MoMhOKQJaTMwRbt842jZMD/KujQ63Ll8r6RhTBZc2a37mKWJRZA44SN2iE104Ruz5lBCXu0cl+P/e5vD6ByE08plU8o+w+6ybSVMvu3ceF6wC6FYXNrjVV8YUy64Hysbt5My1S8+jRk0n/d1qXkV9DYeFwQ9GPk0m136i1EDONeLwXNTXGLjctq1eXZqzw+cknf8U3vvFz03WuUAhYsqQ1o+paikK+85///Ofx0ksv9X35GzJkCKqqqrBnzx6sW7cOo0aN8vI8FQqFwjWxGBNxpk0DenrEXltQYFznygl2tcBk1Oxqb7cXAeJxtp2XUAQnLX5ES/J+UFbGjqev7ahvt85O5tCsqWFioV/iisx6ehRBrKuLiTJe1e6jwPuLFXl5TDw3IpURtzxm1AonMaPhMHtQwQ4eq+gXXDxvbGTHLSmx76tcJFy+nHYM7X2yqyloVJNS0Y/sunzqfmQu6jufQpGZUMSGjo6PEA5nWS56+1EPS4RU1jeitGk8bv4lyG7hXWYNOGrcoBZZIq4ddvXJjKCIb9r9UuEiJ1Wca209YCrMhsNZKCmJYMyYYTh06GO0tXUgHu+V3mfd9m0ehdjQ8D/CQqcsUVh/DekeX6gdu4899nvSa7TXIqP+5mCr/UaphZhpUEX/goIcH87Gf2KxXYhEnhw0ArdTyFGfvb29CP3tXTgUCuELX/gCPvroI/zbv/2blBMJhUJ47rnnpOxLoVAo9DiJ9uQUFLBF9aFD5ZyLH+JEUGr8UQQngLXxE0947zJz0g/4tmvXsj+RCIstTKf6g0HpD3ZQ+kt3t3ndsFS6kLyMGQ1arKJRrUjquAiHWZ3UlSvtj6N1n9nVFARSU5MyXZBdl88qtlrdj/RGfedTKDITmYvAXtbDEiWVAoGsBXOj/ciuWyjqCvNbxBWpT8ahxD1S96uvA0a9txUVP+mLygWSYxjNYhqrqj5P2rcXfdvsM3RV1WWorTV/Itisre3qq1HRX0M6122zix3UY3QtIq7QkpKIYTwptV+MHHke7UTTAEqkayYx2MRdLS+88K5t/VItmdgGVIRr/PEvgr/73e/wu9/9TspJJBIJ9SVQoVB4xiefAHfe6Uz0C4WYICVL9AP8ESdkx7U5pbmZtl19vfdCmqj70IzOTiY+yHKA+sHIkbTtUh3L51ag5C6kzk7z++y2TqcZIjGjdqKKniDFKpqJ5yLjgnKfAKCujtW75PsTqSmoGIgXAnJeHnAyOZkIublAQ4O6H+mO+s6nUGQWskUEr+phiZJKgUCWmKh3+rS2vo+qqp9JrVsouuiZChFX36fefrs7qa6fGXbXxvf74IM7DMUtI5GTem+1oh+QXNtx1ao3DYXb2tp25OVlo6fntJQ+Sx0Da9aUoqamxVCsP3OGFmmjb2u7+mqJBBxda7rWbXPirE0kWA0y7bVQx2tz8x7cdturhjUAy8vH9/ULK26//VU8+ujUjHbGZSrp7ox1yosvvovKyp8IvSbT2kAEoVmSR77I/qNQKBReEYuxeDO7+nJGRCLeiDslJdY1/gD2e6fiRDzOFl3t8EoA4cRibDGeAiWCzg3xOLB+Pc19aAd/27rzTuC55/yN/3TCli3A7bdbb8Nj+YqL++MbU3FdbgUu7kICzKOCTp2iC9IieOmqpNb5czLPiWAlnicS7M+dd7KHLazg94nyEVBf71R2/cvBhEwBmQvARrHVolHaiuChvvMpFJmHF7X5ZNbDckoqo0ed1JDTom9zHg84bdoL6Ok5Y/o6s+gyq3qA1EXP5cunpDQiT9unpk6lOXco1xYOZ+H++4uxefPNiETs64A5vbf887BVbUftPmX0WeoYmD37EtMoRDcCglV9tc2bb0ZDww2252Z0relWty0e78X69Tsd1VusqWlJivCl3o+1awcej4vPzc17SBG6Bw9+bFsvUxFMjh07ZbuNH3HNfhKL7cKcOVssY7S1+BVZHWTIjr9au2wghUKhCBhu4j1XrACWLUvPmLK2NuaksaOqyrvro9Rq43hdB8ooltAtiQQTWW69lf0/yPGft9020JGjhX8RmDsXGDfOWXyjLOycYOypUOv+wl1hCxeaixJeODa9dOWFw8wVO2eO9Xb33suuyatxLVIr8sknrds3GmXzrNXHS229U61Lkte/VIjBx5fdPdTXPdVDcU9XV7NanOn4HjrYUd/5FIrMJF0dNBRSFT1q1aZ26NtcNB4QSHYFmcVK8thJqiusrq44MH2AEiOZl5dtuKAbj/caulH1rsKRI3MAhHD06Em0th7o287NvWXHt67t2N19GitWFGPDhrek9FmzMZCbm4177rkC5eXjAZhHIbpxzsbjvcjNzcb3vncturpOoqDgPBQWDk9yADsdn347i836jR1G408EfYQv5X5kZYUM+5nWFbxvXxVefPFm3Hdfi+mxnbqIFaklHu9FTY35feWsXl2aMfeUO2pFSdfPNrJQwp9CoQgM8Thb4D10iC2Ol5Q4XzR0GutYVOR9ZFxbm7EgocWqjpkdVEcRNfbNCdTafoC3daDciL8iBDH+k7uk7K69sBCorARWrXIX3ygDq7phADs/Sn8pLwfuucd8H+zLjVxhQoZoaUV+vv02TqNEqVDnlmPHWL+pq2PzjNl8HrTahaLIfM/yg3AYWLMGqKiw3m7JEmDmTPNrsZvfzQRbRXqgvvMpFJmLqEDmdBE8FaQqetRJbToguc2dxAMC/a4gaj3AdBN+ufg2a9bLptt0d59Gc/OepL5rJ4Jy8SsW24UFC/7bdDsrMU0f8emECRM+jf37Fwr3WTtR88EHd2Ddut+hp+cMurtPo7a2HRs2vNV3XUY4fTDAqq2127oZn37VbbPrN1avExXt9RiJb3YRqnbiMncFR6MTcf75YXz88R9J2w+mGnnpTGvrAdJ7TkFBjg9n4w+itWoLCnLwxBNfDZw72G+Ea/wpFAqFFxi5sty4jUSEJ4DVJGpqYouUXi/cehkJCASjHhj13KurvROUZNX0o8CPsXAhcMEF/vQjO15/nbbdf/0X8PWvm8c3eiGSeY2d69ULYYKLlrNnw+ILs/M29HreoCAyZyQSyW4+o/k8CHMVFb3I19XFBLJUOmSdUFBgv43d2AhCX1QoFAqFM6gL8E4XwVOJXwKBHt6mdXXtpJp0y5dPSXLWiS5mat1XVqKhXkxIlTPSDeXl45GXl43ubmOhTS+WUEVQ6nZG4yUeT2DatBdcX9uYMcOE+6zduGxu3oO6unbb6zISD0X7B6UNg1AHlGP1IAO1Pxjt04lob4RefLO6H7NmTcDatTtt97l5M4vvPHLkJIYPt9kY4rVAFakhFtuFqqqfk7bNpHsqci0FBTno6PgGhg5VspdqAYVCkXLMXFlu3EYiC46hELBhAzB1qtgxnOL1Yjclzs3reE3quZeXe3cOouIvJxx2XtuuuxuYNi0YAsDhw8B559lvFyT3jl1ELFWETJUwwWNG9Q8x5OcDjz/urj9Qx9Tu3c6PYYedq9EKo/m8pIQ5Ts1EWrcuSVlQ44L5Ndo5HVOJjLFB7WNBEGwVCoVCkQzFxed0EXwwEw5nYerUi0jC39SpyfUQRRYz9e4rO9eHkZgQJDHGjra2DlPRD0i+vpKSCEkEnT79YrJYymM/teJcPN5rG0EaDofQ25sQjs20YsuWPZg9+xXTcdnUNAM1NS2219Xbm0BNTYupeEjpHxTBeeHCnwfm4QErwbS8fLxQf9AiKtpT0M4HZvejra2DJPw99tjv8dhjv0ckkoPHHrPvb9TagorUIeowzaR7KnItTzzxVSX6/Y1gvrsrFIpBg5Uri/+sulpciKEuOBYU+B/PWFxsvxAcDrPtnBAOs+hGK+bO9XYx2q5GFOCt+BiPA9u20bcvKGD9rKWF1cNraWH/dwoXAGIx5/twy+jRcvfnh3tHRIS0IpUiWTTK4hS10ZxdXUBNjbv+wEU3q+LsAHPZedXvuKvRCUbzeXMzcNpkLUeGS9Ip8TjQ2go0NgIPPMCiZykPESQS/U7HefOAsjJg7NjUzgN63D54Eo+zB2XsCIJgq1AoFIpkYrFdGDu2AWVlTZg37xWUlTVh7NgGxGK7+raxW9AH2CJ4PN7r01mnD7wul9lntVAIKCoaKPiILGZGIiOShFeqaKjdjgtZlZWTUFp6UWBFP0Ds+uxEGC4SPv7478liqRE8hhEY+Lk8FGJ/liz5kunvAWexqvfd95rluLzrrq2k65ozZ8uA7bh4GIvtIvUPSlt3d5+2PI5fcKHE7FwefHCH4/4g6kCioJ8PjO6H3Vyjp7v7jOXvzeYmRbAQcZhm4j2l9PusLKCpaYZ6OEmDL+/wZ86cwfbt2/HCCy/g5Zdfxu9//3s/DqtQKNIAWQv9eiiL5AUF7Nh+u7La2+2FzHicbeeEeJwtWFuxaZNzVxvl+DU19tutXu3Ngn4sxhbbV66kbV9fz0St+nrmaBs6lP1dXw9s3sz6kShcALjzTuCTT8RfL4OrrmJ/Wy8+0F18frh3ZDn1+Pi3Y8MG+eMgFgNuuWWg+O1WDKaKbtwV6dX45q5GSmSkHu18zp3eZvVOc3NTUzOTzx9lZUy8c1vuLAgPAWhx+1AG1UldVRUsp6PCH9R3PoUiuNgtfvOFeKp4YiaKDGasBCGOkeBDWczMy8vG1q2zsW9fVdKCJlU0TFfXB/W8R47MwbZtB0jb7t37F9J2VqIOj2EsLEzOT+TC7L//e6nl750sSnd2mp9PIgF0dZ0S3qf29QBd1HcaH9j/HfkX+OSTvzrahwiUBxkefdTeOQcYXzO1f9bXl6Kj4xuOHgwwgjLXmCFTjFb4i6jDNNPuKe/3VsJnby9zXCv68bQHfPzxx6iurkZubi6uu+46zJ07FzNnzsSXvvQlXHjhhXj00UfR26ueFFMoBjPUhf7mZrH9ahfJzZ7Ee+IJJvL4jdcxhJSFWSdiqszjA86EAzu4mEA5Phe+Fi0yX6CORoH9+5kD8Nlnk11cFLq6WJRhKhb9tddk/gGfCX8UkayrS9aZmSMrQjAcZsKDHR0dcseBVw5mTjTKYiSt4OJaa6uzY1DPo6NDfDxwOjvt62/m5HgbBWyEyPxBRcZ9l4WMhzKo70sTJtDPS5H+qO98CkWwEXHxOXGQDVbi8V60th5AY+M7aG09gHi811QQAoBnnvlHQ8GH4iBraLgBU6eOFRYN0931Qbm+vLxsLFjw36SYVQAYN+5TpO2OHPnYUgSLRidi//6FaGmpwMaNN6GlpSJJmNX+/tlnb0R9fSkeeqgEubnZgXTMioj6boXkrq5TiESe9Nz5R3UmUjC6Zur4W7ToCgwdeo7lOAfEhBqrucaK/Pxk56EbMVrhL9T33dzc7Iy4p0bvsbzuqxk8mjeIc2yqEBL+Pv/5z+Oiiy7CZz7zGezbt89y27/85S+46qqrsH79epw6dQqJRCLpz+HDh1FTU4NbbrlFfRFUKAYxVBfR2rXi4gl3phQWJv88EkmNk4TjdY2/VNU3S/XxrUQXPSIxguEwE8fmzweefLL/CziVY8dS6/i55x4WeaAlKwtYupSNgXCYuRvtuPdeb4WLeBxoaLDfjhohSBUeZPZDrxzMWqjXVVHhbZ8bOtTZeACYiGwnrskWZe0QmT9EkXHfZdDa6v6hjJEjacdS9f3SG/WdT6HILERcfNQF/d27j8s6vbTEKjZVLwi98spMAMCMGeMH7IcvbJ45E0ddXbGwQ8xONATS2/Vhd31mkZJGcBHmrrsuJ8Uk1tS0DojCNTo/q1jMcDgLPT2n8a1vvYaamlbceuurhhG7ssjPzxb+XK6HIi6IRk0a0dV1yvPYT7pQcq4j8Vx0/Nk5RUWFGu1cc/fdl5NeU19fZipWK4IN9f05E6Iuzd5jH3xwB7nuq4JBfvf/3e9+hz/+8Y/o7OzExRdfjM9+9rOW2y9YsAB//OMfkUgkEDKYQUOhEBKJBGKxGL73ve+Jn7lCoXCFtoZRa2vqnAjUSD6n8XVax9bGjezvfftSJ/oB9jGk3InmtD6S18JiUI9PdRoCzsVfMzGZQqocP48+OvC48TiwalW/MERxbnktXLS1MSeYHdQIwVT0Qz9Eb+r59vR4LziLjgc+t+Xl0bb3o64kR2T+cMq2bal7z43FmBhMwazdYzFgwQLr17p9/1KkHvWdT6HIPERcfNQF/bq6dl/rdAUJSmyqVhC65hrjL7v6hc3a2nYkEgmsWFEstCgvW0wIGmbXV1g43NL5oUUrwlg5r/S4rUlHjdilUFg4zFacevzxr/b9X/97KhRxwU3UpB4n7hwjJ5ARVKHknnuuMHz4jyKei44/O6eoKHyumTWL9vrCwuFpU+NTkQzVYVpaWuTviUnGat6sraXVQ1KpBP2QR3ibZrXvtttus9y2tbUVL7/8MkKhEEKhEIYNG4bvfve72LlzJ95++21s3LgRkydPBgAkEgl897vfxQcffODwEhQKhSj6GkZlZez/qYojpNStcuOY4I6tykr2d6rrDtnFkAI0J5oZxcU0F1txsbP92+G2hpRTqCLB8uXuxF8uJm/dyuqQUeD9d/16/xb++f6tHExcjEy1S1Rk31THG6XOJ9U9SMUPsZFyXZxEAli4kAlOXtb80z5csWIF+7nZ3DZ3LnOPUvDLNRaPszbympUrU/OeyyNMe3po2xu1OyUGVcb7lyL1qO98CkXmIVIHjlJDhzMY47REYlOtMFvYPHjwY9TVtePcc8Omi/JmEaMyxYSgYXR9Tz31j+SYRr0IQ41JFK19p0VWX+E8/PC1AKydZXPmXGIqQjU1zZAaC2sueDFBlvpdRdSdY+W21UONit2w4S3D31PFc9HxZ+cUdQLloY1IZHjaxv4qWL9Zs6bMsUidDlDmTQrpWtfWC8i94be//S0A9tRmuU3RlSeffBIA+4J3zjnn4Oc//zm+9a1v4fLLL8ell16KuXPnYseOHfjSl74EADh16hReeOEFp9egUCgEMFu86+xMXRxhNMoECAqitf6CiplTprDQfQxpe7v9In88zraTjYwaUk6h1oebOtX9scNhtp8NG8Secqyp8W/h//XXrX+vFdNT7RIV2Td1OyuBnXPqlNw5paTE3s2Wl+dObKQ+LMHp7gamTfO2v2kfrrj/fmDzZuOI5aVLmdPUrl6kn64x/iDMypXeH0uLX++5ohHIRu1O3ceFF6Y2RlshB/WdT6HIPETrwEWjE7FihfUTgoM1TkskNtUMN4KQlejhhZgQJPTXd/ToSdLrli+fgn37qlBePj5JMC0vH4/9+xeivr7U8vVO+7qMvqJlxozxJGeZmQg1Z84l0mNhjY61f/9CNDTcQN4HAGzbZu7a0yLqoKRGxXZ2GruDVq8uJYvnIuOP6lgUgRI7+r3vlWTcvDCYiMV2YcmSFsPfZYrD227etCPd69p6AXnE79rFJtDx48cjz2JVKx6P4yc/+Unfk5//9E//hClTpgzYLicnB4899ljf/1tajDuvQqGQh9XiXSLB/ixenJo4Qpu1pT6c1PoLMvp7IaO+VCrdW9S4PKsaUk6Ix5kIZ4dshxcXcJ1cj9cL/4cP07Y7dMheiAG8F2Iosb+i58Dvj5kz0484TC+wuy4jOjuBWbOY+Oy149QoYnnPHuZ2pc5xfrjGKC42M4qKgBdesHc6mtG/sOftvRCNMDVqd+o+/vM/leiXCajvfApF5uGkDtyECZ8m7XuwxWmJxKYaEY/3Yv36nY4EIZmxkZkA1dExdepFaG7eYyiYNjfvwahRtP1Y3VMjEYfaVzo7T5BFIKqzzEyE8iIW1uhY/Dj5+bQo1pUrd9jWPXQqmJtHxY6wjIoNhYB77211JcoZ9Q0Rx6IoVrG4gHGd0VThhfiZDsd2itn8z1mzhi5SBxF+TzZvpo+DTKxr6wXnUDc8cOAAQqFQX1yLGTt37sTHH7M3uFAohH/+53823fYrX/kKPvvZz2Lfvn146y1ja3WmUVpail/96lekbROE1bE//vGPWL9+PbZu3YqDBw9i+PDhuPTSSzF//nzccccdOOcc8i1WDAIoi3cdHcCDDzLXhp/wRX+78+O1/srL0ztKjC8464f5wYPs525cE6l0b6VKdKQuTFPrw4kQjQLTpzOHEyXmlMPv/cKFwAUXyI+hHT0a+PBD++1GjrSv2wUAa9Z4O+bCYeYYe+QR823mzhU/h/Jy4J57jH+XSMidU9ramMPOiu5utl1pqbtjRaOs30ybRtue97e1a9mfSIQ5B70SargLkNPaSn8o4IknvBeQRJ1wAFBXx6Jmx4xh71n6/jJ5MtsnVWjTRgAvWuTN+KLOtbm57OEJfbuLxKBSHiBQBB/1nU+hyEz4gvDixb9MWjiMREZg7dqyAQuGIvGggwk37bJlyx4sXvwrsptBKxzZiR7s82wLysvHe77gGY/3oq2tA4cOfYwxY4ahpCTiyTHtjtPVdcp2H0VFI9DVdQq33LJlQNtxwbSujlb/wuiexmK7DMbUcKxbdz25r9TUtCRdC3+9XUykU6LRiSgvH+/5PYxGJ2L69IsRiTxJulf8fpgJkCIOSn378HN5/PHfY+/ev2DcuE/hc5/Lw9///WZH+6Ng1Dfy8rIN42ntrl0Eo/s7Zcoo/Oxn/+1qvzKxGjdei1epPLZTrOZ/gM3/S5a0YubMCWkpeBndEztWrCjGhg1vkT7PDHbIPeKjjz4CAMsnPwFgx44dff8ePny44ZOfWi6//HIAwGGqNUHRx4YNG/ClL30JDQ0N+POf/4zTp0/j2LFj2L59O/73//7fuPrqq3FMZBVakfFQFwBra/13wIjW+mtt9fyUPMPOeQm4c4FQnFOAN4u01LhN2aKj7PpwogwdCjz5JPvQJVrg3KsoxquuYn/b1bgDaEJFfr77c7IiHmeOMCs2bRIfF21tzO1mhpv6oXr8Fr5LS+n1/vT4He9Mveb6en9cYyJOuEiEPYxx//3WtWL1Tsfly2n7r6nxLoqVOtc2NSW3ezwOPPAAezCAGoM6erT4+SmCh/rOp1BkLiJ1qETjQQcLbtrlttt+KrSwqRWOZMdGOsVLt5LIceLxXtPIOy2rVl2HJUtaLL93b9jwBxQWDhO+p3YOzK6uU7Y114CBAqYfDk6/YmGHDj0HTzzxVdJ3ZLuYWzdu21hsF8aN+z5qalrx2GO/R01NKyorX3G8PzvM+oZZTUo3tSSNCHLsbyqdy+nqmg7K/O8Fdk5GPXw+XrZsSkbXtZUJefTH/7bSZudCe/PNNwGwJz+/+MUvIivL+hAFf8tH418yBwtXXnkl/vCHP1j+seLVV1/FnXfeiU8++QSjRo3Co48+it/85jf46U9/iujfVm7eeOMNzJw5s+/eKRQiYsuddwKffOLduRghUuuvoiL94vk4dgvOboWIcJgtnttx771yI+ZSFbcJBKNGnVndRipciHngASaAuY1j1AoTVjXufvIT2v68iIbVQhFinIj+fopx1P5FFcjtoNQxNMOvqEkOtW2cjh9RqPd7+XJg3z66GKmtdzh1Kv18vBJii4utRXte10/rzozFgFGj2ENAPT32x+B9jz9soEhv1Hc+hSKzoS4IO4kHHQw4aRe+kE+NOzcSmtxGjMrAr0VzynGodaAOHjxhu2De0fERFi78AgCxe2oXO3nvva2ory8z3K8VskWgVGMWP2mElYDh1G1r1p96eoxFOKfH5VGFzz33Nu688xfCJVzSWbyh4qa+aTof2y1BmP9lE4/3Ytu291BV9TOh90agfz4OssAdJMitcsEFFwCwf0rzjTfe6Ps3L+RuxV//+lcA7EvjYGLYsGGYPHmy5R8zzp49i0WLFqG3txfnn38+fv3rX2PRokX48pe/jH/4h3/A5s2bcddddwEAtm/fjmeeecavy1IEHKoTDGBusEjEf3GNWusvXWtzAf4IERR3liyXEyeVcZvFxfb7DIfZdl6id/xQBFgOr7NZWwvMmweUlclxAT3zjHWNu7VrafvxUjQF6P1dVPT3UxSmzrEbNsgT29wIzjLdjnbwtrF+mtrbOpJaqPd76lTn85XdNWvxQoiNxYBx48wjiPl53XEHc/y1trK6hbNn20fW6vcBpHf8tqIf9Z1PofCfoNYb8qIeWCYQjU5EU9MM5OfnJP3crF1ef/0ged9mQlOqo1dFF82d9mnqcTo7ae6QvXv/QtpuwoRPC/V1qgMnPz/HcL8FBTkmr0x+faaIQNxtvHy5dToAx0jAcOK2tYtItELE1ax1qN5666ukaFMz0km8EcVv55p2HnJaWzUIpHr+lw0fL9OmvYCenjPk1w32zx5OIReA+8xnPoNjx471Pd1pxMGDB7Fr166+L3TFhBVWHkXJv2Qq7HnppZfw5z//GQDw7W9/G+PGjRuwzSOPPILGxkYcP34cjzzyCBZQCjgpMh7uDpk1i7Z9V5f7enOi8IXSzk7aU5HpWO/PDyEiFbX2mptp23kRt9nebr9YHo+z7dzWVrNDW9ssHgdWr6b3Zz3cBeRmDN54I5BtUrecn1M4DPT2Gp9jKOSNS1MPtb9z0Z/aJpQ5JS9PzvWFw0zYrq213q6jQ06dP040yubB1lYmjFJcWlq8dnMC/e8/s2ezPqW9F/2LXP7N5SUl7L6bCVwy+r3VNRvBhdi6OiY4GtURpGJWR1YLfyBA21/DYbG5KhKhPzygSA/Udz6Fwl+CXm/Ir3pg6UQstmtAXbb8/GysXl1qeM8OH/4Y551H27dZjSIuenR2nrD4vO5d9KrIgn1Pz2nHfZp6nK6uk6TzHjfuU6TtxowZhtLSi8h9XcSBU1k5acB+OztP4NZbXyW9PlMIh7MwdepFWLlyh+22RgIGd9vOnv2y4efqRAJYs6Y06X5RnaF6RFzN3FHo5Lu+Eeki3jjBT+eak7pxso4tm5KSCAoLh6Gz0/jcvJ7/ZeJkvNx99+WYNWvioP/s4RRyi335y18GABw5cgRbtmwx3Gbjxo1IJBJIJBLIyspCKWFF6//7//4/hEIhfOYzn6GeyqDnxz/+cd+/zQS98847DxUVFQCAt99+G7t2BTOrWOE/0SiwYgV9+0TC39hPaq0/IH3r/XV1WS/mynC++B05GI8Dzz1H29YL51gqhE4KbqIYgX4X4MKFwLZtzpxAr79uXeMOYPtNJKzibbwXZETcUQDdGcXvgdWHy+5uunBtB1XYlt0Xw2EmFm3YIF5r0ms3J8fMnchr6Pn1gAnA7reVqy2RkNPvnTgyV6505/i1qiPLOf98dv36NhCZY3gM6owZ4ueoCC7qO59C4R/pUm/IbZxWUB2NTrCq3XXLLVsM79no0bSF/Pr6UtMaRamOXqU67Jqb97jq09RF94KC80jur7vuuty2zl44HMKxY6f+9m9aXxd14Gj3W1ISIQuXmSYCUV17xcUXGs4ZdrGhNTUtSX2M2p+GDRuS9H+qs8iNo1DPYKibSu3Pu3cfd3Uc0bpxWoI45pqb9+D0aeMvaekUve10vMyaNVFFebqA3GpcRAKAu+66C3v37k36/Z/+9Cc8/PDDCIVCCIVCmDp1qm1R+KNHj/bt59JLLxU570HN9u3bAQCXXHIJRo8ebbrddddd1/fvX//6156flyJ9WLaMHvkJ+B/7yRdKzeIJ9aRTvb9YDLjlFvvFVbcLzlQRpbZWTtu1tbF+YkdBgTfOsSDU+DPDbe0/gC3OT5vGhIAXX2RiN7UOoE1aWx/V1QPPMT+fRQD6Icg4Ef3r6mhtUF7O3F1mhELyIhZT3RdF+pvf8ZrAwDjclhaxGnoy4MKYFXl59OhpO/g1i0T/As7r/lFilz/8UGyfRriJQVUEF/WdT6Hwh3SuNySCNgJv3rxXUFbWhLFjGwIjaorg9J5dddWFAOzizkdg0aIrLBc2UxW9yh2OFJ599m1XfZq66F5YOJwkhA4dek7fdmbE4wlUVBiLtmY4iZ0E+sdDTU2r5f4zVQSiCNhz516CceO+nzRnjBz5H3jggXbE472IRidizZoyw/3rBWZqf/r447MAgNzcc7FiRbGpAK/HqaNQTzqJN26wGzecurp2x+8RTsWloI45LmJ2dxvXpMzNzU6L+Mt4vNc2blVPUO9JukGeUa677jp85StfAQB0dnbiC1/4AubPn4/vfOc7qKysxJVXXomenp6+QvDV1dW2+9y8eXPfv6dMoWU9Zwp/+tOf8JWvfAWf+tSnkJ2djUgkgvLycjz99NM4e/as6etOnDiB999/H4D9F2ft79955x05J67ICPgCu4gjhMd++in+NTXRtk2Xen8UF0Y4LEdooYoosgQPqntp/nxvFoqptdXMal15DV/437qVLmgb0dEBzJnD3EDUOoAWz4ckUV4OrFmTXB+yqwuoqQmu6E91RrW12bu7ZNW6C0ItO624ZvZxLBXxmhweh1tZyf72+/gUYay7W27tw3AYWLRIzNXK3yvuvJM5qo1E7nh84IMAfjib/RaMFf6hvvMpFP7gd62jVJAujkYqTu+ZdiHfrVuP10praanAxo03oaWlgixSOIHfQ7uaZaEQq1t37Jjx4jRA69MigpqZEJqfn4Pnn5/R1ybR6EQsWWJfi1ZEaHfiwKS6kJyIQOnkqrUSsJcuvRKrVr05oI16es6gtrYdo0Y9jhdffBdLlhgL0XqBmSo0cY4fP4O6unY0N+8hbS8aC8nPIy8vuQ7HYKldxscNraSPswdfnIqxLO0lWMIrRcTMyRmC8vLx/p2UA6gPPGgZLGK4H5Br/AHAD37wA1x99dX44IMPcPLkSWzatKnvd4lEoq/Ow8yZM/EP//APtvv74Q9/2PdvrTttMHDkyBEcOXKk7/+dnZ3o7OzEyy+/jIcffhgvvvgiJk2aNOB1HZqVqojNKndRUVHfv7lYaMaZM2dw5kx/Uc0P//Yo+NmzZy2FSIU4vD1T3a4zZrAF9sWLrRfE9VRXA6dOARdeCFx1FW3BNh5ncYOHDzMRgvq6q68Gxo8HDh60rzkUCgHf+harZxZUB8L27aytc6xreSMvD9B2D6d9ZsYM4IEHgO9+13q7Y8eYQOBmGt671/66AODmm5OvTSZr1gC33269zXe+A0yfnro+cu21LIrxttvY/2XEgvT09O9PG7nH+8vf/d1Zy3EUCjF32LFjwIIFbBvtvTTbv1fMmAE8/zzrK1TszvHQIVr/PHRITv9ct46dj9n9nT+f1VTs9fg7+dVXsz8lJcB99yVHvkYiwPe+x9qLX3NQ3p+8xu/+oIX3DYA+/k+cYLUjATZWH36Y3bctWwbe18JCNg9Srs8Na9f29+HB0m/SBRn3QX3nUyi8x89aR6nAzh3HHj5sQXn5+LRZ1HN7z5555h+xePGvdLXvjGv6WcFjI71G1Dkzf/4krF2703a7zs4TaG09YFhHz6qOm9FCcDQ6Eb29Cdx119Y+cbKr6xSWLGlBOBxCNDoRsdgurF79O8tz0oqS1LblAtbAeoYD76lIW4r2iaDXCTXCqHZocfGFGDfu+zblGU5jzhzjGHKO/l5a1QU0eq3I3CQaC8nv7WCumxqNTsSKFcWorW033cbJeOQ4fc/My8sOnIBGETE7Opy1k184rYHp5L1RYUwokRBr/v/3//4f5s2bh3fffdfw9zNmzEBjYyPOs6levG3bNnz1q18FAFx88cXYs4f2REW6c/311yMrKws33ngjvvCFLyAvLw8fffQRdu7ciSeffLLPmTdq1Ci88cYbuOii5MH729/+tq/2xn333Yfvfe97psc6depU332YPn26aZ0OAKirq8MKg8JvGzdutL2XCoVCoVAoFAqFIvWcPHkS8+bNwwcffIDzzz/f8X7Ud77M58MPP8QFF1zguq9kOmfPnsWrr76KG2+8EUOGDLF/AZHW1gMoK7OPN1m+fAqmTr0o7RaGqdfX0lIR2AVLPU6vSduHsrLCabPgT73egoIcPPHEV5Gbm03eXusgNBKpjMSsoqKBC8Fmi8pcJGxqmoGamhayA2jjxptQWTnwAXwr4vFe23tKbcv6+tIBka9Wc5Dd9aeTi4zaRlS099KoP9lBmZvi8V6MHduAzs4TpsJGQUEO6uvLUFg4PGXj3av3Mac0Nr6DefNesd3OyXh004+C9n7kZTuJ4LT/8PEhMu7y8rLx/PPTVU0/G0Q+wws5/gDgi1/8Iv7whz/gxz/+MX7+85+js7MTWVlZGDduHL72ta+RirsDwFtvvYVbbrkFADB16lTR00hbYrEYPvWpTw34eUlJCe666y5UVVXhRz/6EY4cOYLq6mrEdNllp0/3RycMHTrU8ljnnntu379PnbKOZvj2t7+NJUuW9P3/ww8/RFFREW644Qb1RVAyZ8+exS9+8Qt89atfDcSbLsBcA1buFDP4U1O5ucxxwwmHraMj+QfRZ56hOYi2bGERaccJNX4XLmSRhVRXoZ88/LC9+w4AXnkFuOaa/v+76TPbtwM33UTbNhSi3xNOPA5cdlmy48SMZ5/11jH24ovA179uv91//ReLhk01Wifs3r2sb1CeRKRy8cVn8eCDv8DJk1/F6NFDcOwYczxq71V+PnNK5uXR+om+b3oJn5cAsTb5zneYC0pLPM7cw9p5Sk9uLrBnj5x5w25ccJflW28Fa54K4vuTF/D7Y+Umj0S8vT98/Le2Ao88IvbaUAjIyjJ/nw2F2B8rR2lWlvXv9e/jubkscnTp0oFtMlj6TbrwoYwCjlDf+RQKr+ERdFYLxgCwcuUOrFy5I/AOHj2Z6Gi0u2ehEHMpWNUj8sutJwPqvamvZ2JcPN5L6tP62FAe/aoVqYwcYXrRhOIq1ToBKYg6uADaPaW25ahRw4TiPTPJVSt7LtDeS21/2rx5Fx577PdSzofiUL377i8iK0ugxs4ggDrOnIxH6nurEUF7P/KynfxAJHaVj5eGhhswdepY705qECIs/AHAOeecg9mzZ2O2i5XTmpoax6/1Gh5f44Yf/vCHWLBgwYCfG4l+nCFDhuD73/8+duzYgXfffRcvvfQSOjs7UVhY2LdNdnZ/FvQnn3xieQ7a6M4cm8ync889N0ko1J6TWsTxhiC1La8n941vOKuBRhF99PDacuXl9gur0ShwwQXAtGn2+123jv2JRNjfbmvlySIWA/7P/7Hehn1ZZHGQRm3ipM9cey0TdTo7aXGp1HvC+fWvmVhix4oV3t+LMWNYDC1luyAMvSFDWH06zuc+x6J37WqPUfnzn9nfX//6EJw6NQSRCHDLLcCPftQ/zt9/n9Xwmz2b1naHD/vXdry/iLbJ//k/rC21/S0rCzh92voaT59m1yZD6KGMi927gR07WI27oBGk9ycvGDKEPYgxe7b5vPi1rwHZ2ca/k3UOZWVsjv7BD2hztBeYLVI0NbEHAw4dYnNmSYn92Mj0fpMuyLwHmf6dT6FIJVYLxkYYiSNBxosFS4qzyktEYyjTHeq94bXaRPs0x0ykshPUKDUXRUQ/XjvQC7wYDyI1J9NBbJYlXpgJ8Nr+RBH+xowZRppzzCJfc3PZFwltpGW6PcDhFTIeojDD6TwEBE9A87Kd/KCzk+70U9Ge3pEZn0gyiHPOOQdf11hWfvWrXyX9fsSIEX3/PnHCehB9/HH/0wrDhw+32FKhYIvknZ1AQYE/x2MfRIG2Ntr2paVMFKPq8p2dbFFXZ5pNCfE4Ey8orF0r12ESDjMBlILoPQHYojCFCRPo+3RKSQnrI3Y4Ebf9IBoF9u8Htm5l7hrZdHQAq1cPvP7OTtbvKIwZI/20LOFt0tICLF9Of111dbJbqa3NvpZpd7dY37eCOi6o2ynkE40y95oZq1b58/6hnaMlPHcmRHU1c55qiUSYe3r2bPa+W1nJ/g6SM1WhUCgyBb5gzIUTK/iiX3V1C+Jxj4sES4AvWFohIrTEYrswdmwDysqaMG/eKygra8LYsQ2IxXbJOF0yZvcsEhmRNqIslZKSCAoLzRfCQ6GB99CsfS64wDqtSitSUZHtzvFStOXjweyznlFb6onHe9HaegCNje+gtfUAeVE9aC4mMyhzhh59e1IEeOq9OHbsFHnOiUYnYv/+hWhpqcDGjTdhxYpidHefRnf36aTt+AMcfs9bQYOLcwD9Hur7v9X7oMh7Kz+ml8K/U5y0U1CIxXahpqaFtG19fSn27avKqPfPIOHI8Zfp8Dp7bhjjYnX0c5/7XN+/O3VWKq37r8PGAvH+++/3/buoqMjx+SgGD0OHAk880R+D6If7gLrwzRdHZ8+mxSHy31dVMbdgKhcu29pojqW6Om9ccdEoW8itqrKOOuRs20Z3eVCnOj8Eo3CYxVZWVFhvt2QJMHNmMBeyw2Fg6lRgwwb/xiHffzjMov/MnibLz2ciYWsrzf0ji3CYjd+SEuCpp2hjiQvY3E3ntxAXpHGhMCYeBxobrbcRdUA7hc/RMh2/FMrLmcDZ1ibm7FMoFAqFPLQRdNu2HcDKlTtMt00nB09z8x785S9nLLeZO/cS0oKlWR2zVLkgKTGU6YCdm6m5eQ9OnzbOFbdadNa2T3PzHjz33Dtk552ISEV15+TnZ6O7+7Tpd6pwOIRNm6Z72odkuEUvu+wp7NnzUd//8/Np0RRBczGZwdto1qyXLbfjLqfVq0uxZEly/UaKa4hyL+bOvQQVFVuE5hzuKOR1zYwwcrem2smcKsyckvwelpePR2vrARw69DF27z6Ohob/QWfnx5rtrN2T+nl69+7jqKtj7st0cmvbtVMQxTKz92w9fCzr65oq5OK58Pfb3/62T0j7p3/6J68PJ4VLL700pce3ihodMWIEioqK8P777+NPf/qT5X60v580ybtCn4rMwu8FSJGFbyfn1tPDIkJTGf3Z3EzbzktXnEhc6sqV/f+2ard4nP3R13jUwuNLS0qcnbcoFMeqXhQKIqkQArhDzkhYZ1E5wK23sv+nYjxx8X/WLNr2WhHPbyGupIRF7Fq5DPPy/BsXioHYPZChdUD7MVdEo0yIa2tjAnt1tbk72a7GH2Bda1c7L3NhXaFwSzp+51MoggJfMM6Uunix2C7bxXsA2LTpXTz00LWWC35BrWOWTrX6jIjFdhksJPcvpNst3ObmZqOh4QbTRedwOAs9Paexbt1Oz6L2qDF4q1eX4pZbtpg+PNzYOB2zZ19CP0mHOF3A37JlD8JhJIkeAHDs2GnD7Tl2MYBBFJyi0YnYvPlmLFz48wFuOSBZpIlGJyIaneDoGqzuBRcUnc45IhGsPT2nLcdhpmP2EEVz8x6MHdtg2Y4dHScwa9bL2LzZ/MEP/Tw9eXJ+WglofIyeORPHU0/9I4AEjh49FZjxaoTVe7YRQRVcMwnPW/fpp5/GggUL8C//8i9eHypjePvtt/v+feGFFw74/TXXXAMAePfdd3H48GHT/WhjQq+++mqJZ6jIdLTxes8+y8QU2RFkzE4vvvCtPbe776a/LlXRn7FYcGIUReNSAfN2i8WAsWOZkGgl+gHy40utyKSIRW1f37iR/d3URIszdYpR9J8RqRpP0SirF0lBO554DKx1pIsS4gYTQZwruAg3fz7w5JOsX5rFukyfbr2v6dOtX+/nvKwYHKjvfAqFe7yoA+Y3fNGPAiXaUWQRXUGDi3r6du13M71ru3CbkzME5eXjTX8vuvjLo/aKiy8kx/lRY/DmzLnEMPavqGgENm++GXPmeC/6cfSRkC0tFZYRd/F4L+677zXb/YrGAAYlOteIaHQijhy5CytWFPfVyePoI3W5sFNZOQmlpRcJCQhm96KgIMfVnEN9MKO5eY/lOAzCvfAD/T00axczFi78OTn+WnT8pRL9GJ027QUsWPDfOPfcsHBf94t4vBfr1+8k3buCgpyMi8cOKr5FfSb8yAzMAP7617/iBz/4Qd//r7322gHbfO1rX0Pj3/KpnnrqKXzrW98asM3JkyfR1NQEgEWHTpyoBpNCDK0LICeHHrFJwe3Co/bcHnuM9hp+3nfeCZw6xcQNryPNqLX9/HLFicalAv1PtWnbrasLuOUW+9dHIuwe++kKy7SIRSM3TjTaH803ciRw++3AwYNyxqY2+s/KddT/tKM/UYhali0DGhrY+VnR1dX/b6u+74UQIlJTULmt5BKP06IrqXPA7t1yz4+Kmes3EmGRxjU11q/fuRN4/nkWbax/vd/zsmJwob7zKRTOoTqYglaHSIudUKfHbpE8U1yQXkN1b1EclHfdtdU2mrOjwzpyVqQfaOMVx437vpD7ieqiC1I8q4hbtK2tY4DTz4j8/Jyke6a/fm3/4JGHQYnONSIczsL99xdj2bIpnt4zo3vhds6hPpjx3HPvBM7JnGpEHxgAgO7u03jwwR24//7ipP2Y9Zt0cGsHLd6agpGL3Ir6+mC6LDMRVePPR1paWvDFL34Rn/rUpwx/f/bsWVRVVfXF5MyYMcOwNt/MmTNx8cUX489//jMeeughzJkzB+PGjUva5pvf/CaOHz/e92+Fwg1mC5A8yk5UEJS18MhdPJ2d9OP7GVfY2kqLaUwk/HNfOImQ1Mc8hsPW7Z2XxxacU1FXkdIn0t3ZpRcDH33UvTBvFP3X2moeNQj0RyG2trLX+FUjLBxm42XOHOvt7r2X9Xd+LtEosHQpE020EYhZWUwckTkPBNFNNhiIxYyFMqN5nvr+UVcHTJ6cGqFMG/+pHV+UurHvv8/c+vv3qxp+CoVCkS7IqAOWakQFOLtFcuoi+u7dx4WO65QgxiPaxXZqoTgoZdTjE+kHkcgIzJ17CVatetPRQjdV1EuHBX891Hasry9DYeFww+unLsgHUXASvWcyxqdb5zXlAQ69UKsnneq5ykT0wRHOo4/uxLJlUxAOZwnNh0EkqPHWVlBr+mnRO7AV3qGEPx/50Y9+hJtvvhk333wzSktLcckll+D888/HiRMn8Lvf/Q4NDQ19MZ8jR47EunXrDPczZMgQrF+/HjNmzMCHH36Iq6++GsuXL8eXv/xlHD9+HBs2bMDmzZsBsFjQ2267zbdrVGQuZguQzc0DF1r1tYUiEaCqitWwk7nw6MTBpqWjg9ULW7GCuYhkLobGYuyaKVRX+7uorL+Xb7+dXNfPDqu6UgATg8Ph1Cwua/uEGXPnZtbCt9t6gGaONztHHaeiIjnu1Y/6f/n59tvo67PFYszNqJ8n4nH28ylT5J1zpjlP04FYjI37gQtG7Ocvvph8f6k1IxMJNrb8drZyjFy/IsKyquGnUCgU6YXTOmAyMFs0t1pM1/9u5Mgc8vGKiuzrj3V2nkB+frZtPbO6unZMnpzvafsEcUGZ4gzRimJvv20TSSGAlUBCFU/q60tx112XY9y475MWugEY9sV0FPUoUNuxsHC44fWLLsgHXXCymotkjU+3zmvKAxzz50/C2rU7bc9lsDmZnV5vd/fpvpqJ6eaU0yMSbx2EMeok1jnoyQWZhhL+fObEiRPYuHEjNm7caLrNZZddhk2bNuGzn/2s6TY33ngjnnjiCdx99904cuQIFi1aNGCbL3/5y3jppZcQzqQVbkVKMYsd1AuCxcVAe7s/DgO3ogcA1NYCGza4Fyt4xFxzM72uH8Daz2+097K1VUz4o5BKJxN3dj3yiPHvZYs8QUA/DnfvBp5+OnmbvDzgzBnghO5zZG4ui87UtkcsxgRpCvoaj2ZCi0yo/YuLlzx21+oDqczY0pKSfke0EX7F+w4WrO6vVSwtrxlZW2u9/44O4MEHgfvvl3rawvD3GE0paEuUsKxQKBTpSSpiCc0WzSsrL0Vj458MF9MBGL4mLy8bPT2nLT93hULW9cdEIsM4Xrogghi9RnGGLFz4c9xzzzZSXKSW/PxsdHcb30PKwi1VPFm06AryQveDD+7Ahg1vBUp49ZqSkggKC83FP6t74SQ2kRNEwclK2AMgbXzKcF7bPcCRm5tNEv6CXM/VC9xcb2fnCXzrW6+llVPOiHSLt3YS6xz05IJMQwl/PnLffffh8ssvx+uvv463334bXV1d6OnpwbnnnotRo0bhyiuvxOzZszFz5kySWFdVVYWrrroKjz76KLZt24aDBw9i2LBhmDRpEubPn4877rgD55yjbrHCe4wEQT8dBlz0aG0d6D6i0tHhTqwwipizIyiL/04iU+1I5YJzPA78rQyqKamoTec1+nH4b/8G/OxnwH/9FxMCzcQNvThl5pyioq2nOX06MHSos/1YQe1f1dWsRmlurvXY5LGlsmruNTdb1/jzM953MGAXfWl1fydMoB2jtjZ1kZ+A2HtMUN5bFAqFQuEcPx1MZqJWR8cJPPLImwO27+w8gVmzXjbcl1boMUtkycvLRkPDDYYL8U4iwwBvXRCyotfi8V78+tcHpIm5FMGsu9vaKamHC0mrV5fillu2OBY+7MSTRAK4447L0NT0LtmFWFvbPuBn6eTkcUI4nIWHH74WwK6+tufY3QunsYlA8AQnK+F91qyXkZeXLVXwsRPuysvHo7XVeixbPcARj/emfT1XL7B7YMCKrq6TaeWUM8Nt1KzX6F23L720m/xaP5ILFANRqpCPTJo0CZMmTUI11UZBYPLkyWhoaJC2P4UiXQmHgalTmXOPxzw6ES4WLwYuuAA4epTuVnQjlARh8d9tZKqWICw4uxEBMgner2bOtBY3tG4owN4ZR6WrCygsBJ58Ur5YQhWrjx1j/XrxYtp+ZThVufvMiry81Dh9MxU3NRVFHlJI1QMDIu8xZtG9CoVCoUgNQawJp8WJK8hqW77QnpubjezscJLTLDc3G4sXX9FXi0nGuejxwgUhK3rtssuewp49H/X9361bTfa1aoWkaHQiwuGQq8hZM/EkNzcbgLGQJ0o6OXmcMmPGeLz66i5ceOEwXf+xvhdO+kcQBSc74R2wFridCj5mwl1z8x6MHdtAcp6aPcCRCfVcvcCqXaxfF8K+fR+Qtg2KU84Mt1GzXrJlyx4sXvyrpL6fReyi9fWlWLToikHXp4OAEv4UCkVG4Sb6M5Fgr5k2rf9nhYXAwoX99Qn1MabFxc6Ekry8gfGKqURGZKrIgjOPrPMiDtaNCJCJvP46XQgFaPf//POBDz+0344Lb7JjP0XF6ueeo+1XhlPVTngGmBsw04VnP3FTU5GLyJR+7/cDA/E4c7JXVdHfYyIRNgcH5b1FoVAoBjNBrAmnx40ryAzuNNu6dQ7C4RBZ9JRxLl64INxGr23ZsgfhMAbEbbp1q8m+Vr2QJCNyVr+P3buPo66uXVrKDJA+Th4nxOO92L6dfUj9z/+chlDoHBw9etK2BicAHDkiJnAEVXCSNUc5EXz0wp3MyN9U1nMNMmbtYkU8nsCjj/4/0rZBc7PqCbIofNttP8XJk71JP+vtNdlYQ0FBjhL9Uojnwt9tt92GK6+80uvDKBQKRR/aemednUBNDRMgnHzB6OxMjkgMh9liLCc/n+1blOefZw7FIKFvt+pq62vTtwV1wdkosi4ScV9jkeNEBPBSiEw1hw/TthMRQqdPByxK1Q7AC6cUF6vvvJO5C81IJNjvCwqstysqkuNUVcKz/9jVVATY743uLxeRZ82iHYvXjfQa0fjo5cvZe0omzV2K9EJ951MokgliTTgjvHQ/HD16EpWVk3w5Fy9dEG6i1+LxXtx332tYtWr0gN+5dau5icXjLF8+BZ/7XJ6pqCcjcpbvIx7vxdixDULnKuL68aIva0W1kSPPA5DA0aOnfK272d19Eo2N43Dzzc3IyzsP69Zd33dPjB4uyMtjjkrRmNegCk6y7quo4KMXVIuLL5QS+aslFfVc0wGjdjl69CTmzXsF8bjxhBAKAVlZIcvfB83Nqof3uTNn4qirK0ZDw/8kPTCSqjEajzN1z+n7zPz5kwZ9n04lngt/X/7yl/HlL3/Z68MoFApFEtp6Zzk5/fGfbtEKXYC46MejMIPq9DFrN6MnjTZtYsInVSyLx4EHHzSuNdfZKc8ZZicC6ONIvRYiU83ogesMhoi43TZuHCj8muFltGo0Cpw6Bdx6q/22X/kK8JOfmP9+7lw5gokb95kiNUSjwIoV5nUwtdTUsLnRy7nBSXz05z4X3PcVxeBAfedTKPqRVRPOD7x0P4ju2+m5eO2CcBO91tbWMcDpp8WNW81pLJ6WqVMv8s0l58S5FYmMwB13XEaKBZXdl41EteRz8869q31wICenv09rHxwAYPhwAUXw4/1lxYpiTJjw6UALTm7vqxPBx+je5+dn49gx55GiZrHPftZzlYFf8dX6dmltPWAq6gGs/a1EPyB4blYtZgkBQRijr79+0NXry8vHSzoThRNc95jXXnsNr732Gvbu3evo9fv27evbh0KhUHgBdwYVFqb2PNKt9pJZu0Ui7OezZ7OF5spK9rfVNcViwNix5gvr/AtLdTVNTLKiudna+ZNI9N8DvsCud9VwITIWc3cuQeCqq9g90xeE54RC/W43Hntotq0W0fvklcONOq5/8xvr32/a5L7vAfZtqG3vTIFHUjY2sr9ltKMIbW3WYx7oj1c1Y9kydt/s4PG1Xs0N8Thwzz3ii3dKSFZ4jfrOp1DQEakJl2q4qEX57EeFfdYRd1bYnUsoxNxMhYXJQkAkMsJTByUX2Pg56M8JMF9QdhsTagePxSssHJ7080hkBPLysm0+j/rrfqFe4/LlU7Bx401oaanAvn1VWLZsim2/kH0tXHizGsdchIvFdkk7LkCrabd48S9d1cOMREZg8+abcf/9xaisnITS0osCK4hQ5qjc3HMRComPTyPM7r2V6Kdl27YDaGx8529CVW/fPseObUBZWRPmzXsFZWVNGDu2QXrf8ZpUXgd1/hg+fMiAn+XmZgfGZW+EWZ/r7DyBurp2nHtuOKVj9PBhZ+9PqXifUQzEda8pLS1FWVkZ1q1b5+j1jz/+OMrKynD99de7PRWFQqEwJRoF3nuPuTpSBRfM0slFFo0C+/cDLS3M5dXSAuzbJ3YNZuKaHn2tOSfE48y9Z0VeHoud5NtafamSIUSmGh5lCFh9GWLbWW1rBrWgs1fCBEVos4v5BNz3PY5Ie2cCXNQvKwPmzWN/jx3rr2guI16V3ze7fu/13PDgg2JxopkoJCuCifrOp1DQ8VrskQkXtWTXXHPirKAIbA0NN+C9976BlpaKJHHI6wVdK4HNakHZTUyoyLnt378wqU32769CQ8MNAOSIITKgXuPUqRcliVFuhFcR4vFetLYewHPPvY077/yF7Zjo/0zY0ifwyIDy4EBHxwnHde/q60t9GTOysLr/nFAohKVLrxQen3qsRFcqK1fuSBLF/u3fWk1FHS+EY6+wEqf8uA7q/HHixNkBP+vpEYu99ROK0C97jhFl9Gjx96d0cFkOFgLR+olEAgmZnzQVCoXCgHAYuP9+YPNmmrNDFtXVzgSzoMDjPynOPj1W4poZbpxhbW32AiN3/thtK0OIDArRKLB06UCRLiuL/VzbL0Udsr29wAUXmP/ea2HCTqxMJIDrrqPtS5YrsbwcqKsDPv3p5J+no/hvRVAcs7LiVXnfz8+33s6LuSEeBx54gBY3yslEIVmR2ajvfIrBAnWBcvfu4x6fCR1eF0z/s29+80rD34nui4qVwNbUNAMXXHAu6urasW3bAYwcmeNr9JmRwGYnoJSURAY4FLXIckTwWDytYGbWloWF3jokzaA4Os3awqnwSkXrZLr11lfR1XWK9Dov3Ludnc4EPSqjRg1Lu4V4fv9zc43nlp6e01i16k3U15e5eijASRytFR0dJ/DII28GWtShQHWhbtv23gC3oyzcutOD2s7pkBBw1VUXArB+QDYcTv6l1058BR3Pa/wpFApF0IhG2cJ8Wxtb6B85EliwgC1Wu1mP0ruKiorYgmymLPI7obXVXojT48YZRnXKHDoEvPEGfdt0JxYDVq0a2L/jcfbzKVMGin9cvFq50n7///zP/eKbUT3IO+4AmppotSCdwAUbfa1Gzosv0vYjw5VoVDMyN5f9bNmyzBFo7ByzrH4R60deXzN3fVrN4dq6nlaI1I2UNTcY9RkKkYh6j1EoFIogwsUeq9puALBhwx+wbNmUlC7Ca2uJ6enpOY2/+7sxaGz8k9A+e3pO99Uhc7LoF41ORHn5+KQ6Ul1dp3Dnnb9Iql+2ciUTGRsabvBtcZELbLzOVVPTu5a1l8LhLDz88LUAdhm61RIJ4I47LrPdjxv0D1wkEqlZ/LaqSUhxhxj1CxntZTUGqGjdu25qoMViu1BT0+L8RAhoH0zwq16bDMrLx2Px4l8a/o5/91iypBX79lU5vga/Xdhuanz6CdWFOm3aC30/k10D001N0yC3c6oTAihzgPb/ZnP3pk3TkZ+fkxZzyWAj5cLfyZMnAQDZ2c6fClMoFApRuIuNs24dc6g4KYzOCkYDe/YA7e1sMdgrgSOdiMWAqir69rwdnTrDYjGgpoa27e7dbMGcQrrVzorH+0Xt884DPvnE3nVpJNCEw8DUqTThr7yc3TcjwQtIdjFFImy8yRYruFj54INirilOOGwfB2oHd8Dp2/r4cSaiTp6cOSKNiGNWO9d6AXd9Ws3hp06x+p+U9qe6XWUJxUZ9xoq8POD558Ud2ApFKlHf+RSDiXA4CwsXfgG1te2W23V0pHYhkhJr96//upXsfuL0PwDUgvLy8Y4W/7jABjAxpKJii+F23d2nMWvWy9i82T9nQSy2C4sX/zJpIdxqkXvGjPF49dVduPDCYdiz56O+n3P3krafyFwsNxO0Dh782JUw6wbu3NK3X35+DubPn4Tc3GzE472mfUbbL2QgI9oR6BfTRPuGFhEBMhwOIR4XO2n2XbvfUenmXP1CK0ocOfIx2RnltI9Q3doFBTnC86IVQYh9tsLJ+XV2nsCsWS+juvoKlJePdyQE6UWp8vLxhvNHXl520kMhMq9DFmYCmx9x0GaIzgHPPPOPWLz4V7rtR2Dt2rLAzBmKgaRc+Nu5cycAIN8uV0mhUCg8xM4xZIY2am3oUO8XuNMFJ4vZgPPIOurxQiG2qN/QQNtvutXO0jqHcnKAxkbg0kudCzR2TiqtWBsOJztpd+82FuB4DKRXkZcbNjh7XTwO3HILuw4n5xUkB5wfyKirJxM+hy9cyOJ89fT00PsdxUEYDgPHjomfp1aYHzkSuOce8XmyoYGJ8gpFOqG+8ykGGxMmfNp+I6R2IZLi4nC6uC3LYcGFGTsWL/6lY5FRBDNxhte5shLT/vCHBdix4wgOHfoYu3cfR11du6P9ULCL5nMrzLpB69xrbt6D5557B11dp7B27U6sXbvTV/HJbbSjVkxz0zdEBUgnoh/Q76h0c65+YSRKUHAzp/I4yc7OExbffUfg3Xf/GU8++Rb27v0L/vKXM3j22XccHxPwRtSRiZPz4+1nNq7tnGZWotT+/QuTXhuP92LaNPuIn1S1s9W1lJePJ/U5t3HQHN7uzc17sHbtzgG/t5oDZswYj/LyS9LGJaxgCAl/Bw4cMP3dRx99ZPl7LWfPnkVnZydeeOEF/OY3v0EoFMLll18ucioKhUIhHX0E6O7dTETQiibhMFu45aiotYE4qevnxgUWj4stnldV0R1h6VQ7y0z8NBJBjDASaKycVEb1xbiTNh4Hxo41Pg7fx513AtOnM8FcFpQaj3Y4FeeC5IDzA1l19WRSXs7mAiNExFdtvzcjHgcqKsQEbKeRnlpWrFDvNwrvUd/5FAr3pPIpfip+iI5uj0EVZjo6TnjunnQrpmljQseObfBUlBOpG8XbzM/Yx3A4Cz09p7Fu3c6Uik9u+qdWTAPgqm9Q+3lWFquvbgWvsal1QGldOUEWhTlu4lfdzKmUONq5cy/BxIk/kFILULao4xV2gigF7bgGYOk0ExWm4/FeX8UzESjXwvucGVYRyGYYzefNzXtsxXS7OUC261rhPULC39ixYxEyqOaYSCTw9NNP4+mnn3Z8IpWVlY5fq1AoFLLQR4AuW9YvBI4ZAxQXD444T60rRX+dVr8DxMWXFSvc1T578EFabb+CAuCJJ4AzZ2j7ra5OnwV2J2KrHjOBxswNayV6U/pAVxdzXz75pLx2dusucyPOBc0B5zXFxQMfhNATDrPt/KKtzXouELm/0SiL06ystL5GqlDs1AWtJRJhc6VC4TXqO59C4R6qcySVC74isXbHjp3yfREeEBNmvBYynYhpXu7HCtG6UX7HPgZFfHLTP7ViWmvrAVf3lHq/7EQ/AHj++RkoLS0yFXH96H9W2AnMTuNXZc2pZnG0kcgIzJ17CVatetPRXOikrmVQcFNfj8PH9cKFP0dPz2lTIaypaQZqalqE5ga39UPdYtanqfPcvn1VWLr0SqxZ87skN284HMKSJV8SnoON5nNqHCo/t6DWRFSI4yjqU18c2OxnVCorKzF37lzHr1coFAqv0AuBQGa4dYzggl5zM/Dcc8n1zrgjDzAWgLRuPaqwkZvLHJVuRJ9YjO7eq69nx2ptpW1fXp78fzvBM5W4cbpRaivq3bB210/tA8eOyY39lOUucyLOBdEB5yXt7daCGMB+397u35wpW3wtKLC+Rjshkc8ZnZ1MIHQj+oVCbJ4NypyjGByo73wKhXNSvRBJgSpOrllTioqKLUILvrIW4UWEGa/dk6Jimtf7sULEcZqK2MdUi08cipOpoCAH9fVlGD16GIAEjh49NUCwcntPZfbdo0dPWrpy/Oh/ZlAEZifxq7LnVG0cLRdziosvxLhx3xf6PM/Pa+nSK9HY+Ke0ro1mJoiKkEjAVHziQthdd1nXldXODSUlkaR7xEVDP9vZqk/n5maT5rkHH9xhKCj39iawatWbmDLlQsPzN3P1Gc3nVNFPS9BrTypoCAl/F1100YCnP9977z2EQiEMHz4cubm5tvsIhULIzs5GXl4eJk+ejFmzZmHatGliZ61QKBQKqdhF0HV2ArNmmf9OK95QhY2mJnd1qrjLjUphIfubWreuuJiJhDz2taEh2U3kJp5UNk5dZEZxnWYYieBmiIhbiQS7jzJq31Fqs1FwIs5phXIz0q1mpBVBdDjKFl/dXKOMWE9OkOYaxeBAfedTKORg5RwJwoIvVZxk1xEydRB4KWxyYcZuoTkSGe65e1JWfKsfMbBUUddKzPDSeZdK8YnDF81nz56ItWt3mvbjJ574qu1YdXtPKQJkfn423n//pONjUH8vuh0VqsDs5J57MafqxVM7V6fdeT300LVpXxtNL4iOHJmDBQv+21UEqBaRurLNzXtw222vDhDc1qwpQ0FBji/tbNenFy++grSfdet+JzwHmwmOp079Vcq9AIJfe1JBQ0j4279//4CfZWWxjnf77bfj0UcflXJSCoVCofAWrXtt926grs5aKLH7nbZ2FlVYc+sCEnG5aQUXSt26uXOBceOs968XPFOJUxdZfj4wfz5zX8bj8txEogJcRweLbL3/fnfHpdRmGz4c+Phj674pKs7F48CSJfbbrVmTOY4tmSKbm2hhLZR+l5dHv79Or1FGrCfHbRSyQuEE9Z3PPaWlpfjVr35F2pbiovzjH/+I9evXY+vWrTh48CCGDx+OSy+9FPPnz8cdd9yBc85xFOSj8AEj50iqFnyN3AFUcdLsOoxqBrldhNef55o1Zaio2GL5mnXrrve8TWXFt/oRA0sVddvbD5IcKevX78SoUcOk9d9U18A0WjTPygolxexZ9WN9Hy0uvtDVPaXcr9WrS7FkyWue9z9+7TKFdJFoV+o9r68vldon7aAKksuXT8HnPpc34LwypTaa/jrcRoA6Ze3anQN+1tl5ArfcsgUvvngzKisneXp8Sp9+7rl3SPvq6TGvRWPkfjYTHGXUnQSCEUWukIeUbwhuIl8UCoVC4S8ynSgcHnm3fj0wahRQVcUiOM2/aLpfyBZxEumPZ1a3LjcXmDYNeOQR+33qBc9ULsyLCG0FBcC8ef1xrmvXsj8yXUUUAU5PbS0webL740ejwNKl5vfwxN8+D8vsm1QROj9fbL9Bhvc5u+s+dsz690bzkUi0sBbe78zcyQDQ3c3ijCn9rKSECYXd3ebb6IVEGfU2AfawglkNTYUiVajvfKlhw4YNuPvuu/HJJ5/0/ez06dPYvn07tm/fjh/+8Id45ZVXkJ9JbzIZRhAWfO0i9ijipNF1yBY2zc7zm9+8Ej/4wR8HxJXl5WWjoeEGX9yTsuJb/YqBpYi6jY20hemamlbN693X/ktlDUyzRXMu+lVXX4Hy8vGm/disj1ZWXopVq950fE/N7ldh4XAAwNe+NgHh8Dme9j/OqVNn0dy8R9q4Eol2pfaNRYuu8PUBCqogOXXqRSmf7/1ERgSonvx85iY3+9gZDieL9Bw/64NS+nRX1ynLGrmhEJCbS6u9x4VnpzUwqQQlilwhD9d3cd++fdi3bx9WrFgh43wUCoVC4SHciSJT9NNSU8NEpdpatiCuTwOLRPyv57ZihfHxolFg/372e36e3d3A88/Tz0Fb4yuVcMGD8gGwq4ttqxdkuIMxFpNzTlxcLSigv6a62r5unB3xONDYaP77UIj1TR79ynHTN5ubadv5GXvphu3bWRu2tprfj3CYORjtWLLEfB9m8xGPFp41y/x3DzxgfI7l5ez+msHFerf9zAwn9Ta503TrVmDjRqClBdi3T4l+imChvvM548orr8Qf/vAHyz9WvPrqq7jzzjvxySefYNSoUXj00Ufxm9/8Bj/96U8R/dsk8cYbb2DmzJmIezWxKaQSj/eitfUAGhvfQWvrAcTjvZ4fkwsd+kVKHkcWi+3qE/UqKyehtPQioQU/u9dSr9nqPFetehNPPPFVbN06B8uXT8Hy5VOwdetsHDlyl6+RqXyRm4sxnEhkhFAtPFn7oRxn//6FaGmpwMaNN6GlpQL79lX17d+Jo07bb5zCxSegf6GZ4+XCs92ieSgEbN68u09w1Pdbuz66dOmVru6p0f16663bk34vs//l5mYb/r6n57Trewz0j/3Nm2n7OXTo45T1DTu4IKk/J04oBBQVDU6XFO+3W7fOxvDhQyy3zSLctttvnwzA/P4biX4crYjsJVQH6Pz5zHlodi333EOLA+VztZMamCLIfg9SpB7Xjr/PfOYzMs5DoVAoFB4jy4lCpaeH/b1iBTBhgn1MnygUl1skwmLyzGhuto85pRAEQScaZYLG2rXOXu+FgzEaBaZPZyKbnfML6BdR3cTA2gkvrKg4E1nCYVqEpBWxGL3NnUay+sWWLawNbroJOPW38gpWDjuKqGt2T63mI0rscG1t/8/4OZaXM9exlUNPK9bb9bO2Nut9Aez32n2JzgX8S9+6de5qnioUXqO+8zlj2LBhmDx5sqPXnj17FosWLUJvby/OP/98/PrXv8a4ceP6fv8P//AP+Nd//Vc8/vjj2L59O5555hksWLBA0pkrvMDOdecFIhF7XiykU6+Zcp5LlrRi374qTJ2a2vlIlsvRrxhYK8cpJfZRj6x+k4oamFTn2YMP7sCGDW+R62fxNtm06V3s3XsH2tsPOr6n+vt19uzZpN/L6jfl5eNxzz3bDH8n4x4bjX07uLgRxPqofjl105VwOAvhcBZOnDhruV0v4VmXpqZ38fzzM7BkSUvS/c/Pz0Fl5aV49NH/Z7sPL+uDAvSHJrh72Kwvl5ePx4YNb5Hdz7Kvi/dlO6ezIn1RxQAUCkVgEantpLCntdU7p58R/AvD97/P3Cuy7x2lVt+6debHlSmEBkXQKS93LvwBYqIIlaFDgSeftI5f1NLc7O7YVOHl6FGgstL5cYD+PmSH09qBfsDn2eZmdp/0bkmrWpbUtjbazokzzgzuArSL5bQ7Jyfb6LcTnQsiERXpqVAojHnppZfw5z//GQDw7W9/O0n04zzyyCNobGzE8ePH8cgjjyjhL8CYxQty95RXT9hThQ7ZNdwAsWsWiQIMQoyerPjWVMfAUmIfjZB1P/yugUldNK+tbR/wMzsBi7dJe/tBz++pjH7T1taBzk7z9nBzj83GvhlG0a5e9g2jeqeU/QZRkPQLSpvJEqXef/8jFBTkoL6+DHfdtRVdXeyJ1K6uU2hs/BNpH17VB+XQamUO7+vTF1xwLlpb3wcAlJZGktzxIoKy0+vi+87LS44WHQx9d7CjhD+FQhFIrOo+qQVScWIxVnfPKdoPIeJfCuUKSVrMavVRFtNlCA9BE3S0Lkg3yHYwRqPM+al1aZmxdi27DqfjnCq8yBBrqWJ6IiGnrqVs9PNsTs7AbaycoNQ2HDly4M9k9jE+H1FFP4B27k76kp0TORRitR7r65kTVj3QolAozPjxj3/c928zQe+8885DRUUFnnzySbz99tvYtWsXJk5UizdBw87NBnjnuqMuxMqu4SbqNKSep9cujsGImxpdMu6HH+InFy3eflvgw6JD0qWPejXmRGuQWbnlvOgbbp3XfovVQYDaZjLFtubmPVi3bueAfnTs2CnL13lZH1QLrVbmX/Htb7+GxsY/JbXdU08lt52IoEypgZmbm43s7HCSsK91GA6mvqtQwp9CoQggvO7TwKdDzZ0nCnPM2lMELqQBA0U2Cl5GYUajTJAQdYe6Paf+LynBWbjXuyCdYiTUuGXZMqChgSZKuokbpQgvMsRaETG9ujp4c5bIvGAm4FPidgFgwYKBD22kyiUrcv+d9CWKE/mJJ4LXHxQKRfDYvn07AOCSSy7B6NGjTbe77rrr8OSTTwIAfv3rXyvhL4BQavJ45WZzU8PNyIVIdcq0tr4v5OCjnqfXLo50x42TSbsgfOTIx0lisBnpcD+cRE66IYhtYtQvvBpzojXI/HQcyXJep9qp6ycibeYkOtiMZ599W7gkhN+Rq1ywW7jw50kuOk5392k88sibA37O266paQby83P6xiUlJpgSOdvQcIOlwDdY+q6CoWRdhULhO/E4c8o0NrK/4/Hk39nVfaquTn6Nwhw3cZYFBaytW1pYVGc0yv7s389+tnEjc61Q8HqRPxxmgkRlJfubIhi5PadIJJgiNHdBXnih833cfjsThmQSDgOPPkrblotMTo+zbh37t5n46Vas5aIZr2NpR3m582PJJh4Htm1joqXovKAXyyltDfQ/tKHtU1xUcyNQiyIq1ltdn9W++BgsLEz+eVDnDIVC4R1/+tOf8JWvfAWf+tSnkJ2djUgkgvLycjz99NMD6jZpOXHiBN5/n0VCXXrppZbH0P7+nXfekXPiCql0dtIWwanbicAXYkXeb7UuxHi8vyBTLLYLY8c2oKysCfPmvYKysiaMHduAWGxX0utjsV2oqHiZdCzuJuJRblYUFXnv4khnqPfHDC5mVFZOwqJFV1j2m1AoPe4HFy0oQpTbz6R2bRKP96K19QAaG99Ba+uBpLHlJWb9oqvrlCf3mOoQvPvuy9HSUoF9+6p8Ef2ozmu/7ks6INpmXJQC3I2ngoIcHDs2UEjTM2LEkKT/f/rT2airK0Z5+XjnBxekvHw8cnLEPFWJBPszd+5PksbluHHfR0/PaVRWTkqKAtXDBcfCwuFJP49ERvQJsdr53GpfisxHOf4UCoWv2EV42sUvcudJayswdarnp5v2iMZZrlgBTJhg7ZrjIhvARITVq60dPwUF7PetrcGKtaO6lTiRCBNL7NonCESjwN//PbB1q7PXHzzojbs2GmViMqUOoRtHJhdeFi4cGP+Ym+t8v4CYmB60KFij+VcEI7Gct/U995i7OY3iQu2ccU6ihe1wUk+vvByoq2PnqhV67fbl1ImsUCgyiyNHjuDIkSN9/+/s7ERnZydefvllPPzww3jxxRcxadKkAa/r0EzUkYj1omtRUVHfv7lYaMSZM2dw5syZvv9/+OGHAICzZ89aipCDHd42btro2LETyMmxX3Q7duyEJ/di3brrcNttPwUg9p567NjHeO2193DNNRFs2bIHt932UyQSSLqWnp6TuO22nwD4R8yYMd50OzNGj87G6dNn8J3vtNpuv2ZNCXp74+jtTa8nQGX0ITuo90cEs37T//DTtYG+H/F4L+67rwXZ2bQF70hkOP7pnz6H7373DeFj2bXJli17cN99ryVF7xUWDsPDD19re1+s+k883ovXXz+Iw4c/xujRw3DVVRcmLfBb9YsFC17BPfd8EY8++v8AyLvHo0dnk8Z+NDoOV189xrc+tH17B7q7T1qem3bOyySczkEPP/wb4TabMeOzePHFmwb09/z8bJKYBwD/9E+X4vHH/8d2u7/+NY6cnKy+74unTn2C731vB5555g+ksSUDSr+ypl8hFZmvZ8z4LG688Z8Nx7/s9xo/3sMUYojci1AiIWs5RZFJfPjhh7jgggvwwQcf4Pzzz0/16WQUZ8+exauvvoobb7wRQ4YMsX9BBmEWLcc/WL74InDmDDBvnv2+cnOBDRsGh3PCTZ9pbKS1Z14ei2F00p78vgL2iwlBq9Nodu68T9bVpYfQZ0RLy1l8+OGrqKy8EadOic81XLTat0/suuNxa7GjtRUoK6Ocv7u6kLEYMGvWwJ9r5xsn/ZB6/vxYQXF4UaI9c3LOorFxYJ+h9IVt24Bp0+zPQ39fjcTIoiJ30cJG1NcDixaJ9WWjc8vNZT9btiy95gMvGcyfa4KI+gwfDK6//npkZWXhxhtvxBe+8AXk5eXho48+ws6dO/Hkk0/2OfNGjRqFN954AxddlBy79Nvf/hZf/vKXAQD33Xcfvve975ke69SpUzjvvPMAANOnT8eWLVsMt6urq8OKFSsG/Hzjxo19r1coFAqFQqFQKBTB5eTJk5g3bx7p+55y/CkUCl+wi/DkbpAf/pC2v54eVe+PAjXO8vnnnTsoueOHskAftDqNZufuxBkUNA4fBtys45nVdbPCztEL+FODj883Rhi5z0T2u20bbVs3Yrps3ET+UuMxjx6l7U/v5LRzxml/t3s3E+MB+rXw/uRE9DMSSo8fZ+cweXIw7q1CoQgmsVgMn/rUpwb8vKSkBHfddReqqqrwox/9CEeOHEF1dTViunzt06f7n4ofOnSo5bHOPffcvn+fOmUel/jtb38bS5Ys6fv/hx9+iKKiItxwww1KJLbg7Nmz+MUvfoGvfvWrjh9u2L69Azfd9JLtdq+8MtNTp4nWHXT06El8+9vbSecEgHT+Dz10DWmfAHt/fuYZ5mp48cV38fWv/5z0Og7VLRUEeB8aMeJ/4ciR04bOLD0iDjGv+5edqyyoUPvVf/3XDZg9+5K+/3OXHGD8YOgzz/wjbrzxYsM2Mbpv4bB5mZJQCCgsHI633rrdtE2N5iCtk0+/P36On/50NrlfXHXVhVLvMaUN/R671HHy8svluO66zKqBJvo+Fo/34rLLnkrqx1ZQ5hZq+8uCMrZk4NV1ef15QAQZn4MUcuGpHRSU8KdQKHyBGuEJiMUvOlm8H0x0ddlvU1TkzlkFJC/ed3YCNTXGx3YjunhFpkbyjR4NCHweMIUauWkmlOjFXruIR8B9DT7qfONW1LTCjZguG9HIXy1UEZz6kIHRdtr4YLvfTZ488D7k5bFIV1n9ifqgSlDmMIVC4YyQhCKjP/zhD7FgwYIBPzcS/ThDhgzB97//fezYsQPvvvsuXnrpJXR2dqJQUxg0Ozu779+ffPKJ5Tlo4ztzcnJMtzv33HOTRELt+aiFHHvctNO1134GeXnnWdYZKyoagWuv/YynC5RDhgBlZZ8FwBZ2V63aic7OExYPYrFzamp6F6dO2de92rPnQ9J2eXnZaGi4oa+u15gx55Nep2Xv3o8we/YrffWMvCAe70VbWwcOHfoYY8YMQ0lJxNH92bJlD8JhYPr0l/uuMxIZjnXrrjc8d1aX7pUB98Xsmg8fPk1qv8OHTzvqw9p+k05Q+9WYMecntUs0OglAGIsX/zJpzBYVjcDatWV9ba9vE7P7Zsfu3R9ix44jKC21Fpv4HMTqrv0KJ08aXxv7nPoaHnqohNwvsrPPlXqPqW3oJ3weNpvzOP/8z78wHZvpDvV97Ne/PoA9ez4i7ZP63kVtf5lQx5YbvLoup/O1l6jPi8FB5D4E/zEdhUKREVDFg6NHmShAQbt4rxhIPA5oHuw2Zc0aOYvXfIG+sNBacOT3ra6OxSaaPQHpJ/zcKyvZ35mwmH/VVXL2QxF07IQSgAkl/F5zp6VmjRMAE5lkuEGp842oqEkRz0IhOWK6TJqbxV9TXc1iOffto90P7uS049gx8XPREo0C+/ezc9u4kf195AiwebO8/iQiHCsUCoUTzjnnHHz961/v+/+vfvWrpN+PGDGi798nTpiLRQDw8cf9T+QPHz5c0hkqZBIOZ2HduuthpjWHQsDatWW+uqj4OfHj688H6D+nMWOGkfY5btynSNtt3DgdubnZaGx8B62tB1BcfCEikeGm7WNE/+fLFsTjYqIhhVhsF8aObUBZWRPmzXsFZWVNGDu2AbHYLuH9cOeTls7OE5g9++UB+2Oizi9tPlMnXzP1/lC3yxRKSiKW/Yp9Zh+BkpKBH2Cj0YnYv38hWloqsHHjTWhpqcC+fVWmYpDVfaNw6BDNWQUAbW0dlg8RsM+pH6Gr6yRpf171C9E29BqrOU+L2dgcTIj0R+p7F7X9ZSNyLU7w6roG23yt8A4l/CkUCl8QcYNwUSA3l/aabduCIR4FDarLJz9f7nGpYsrKlaxW2tixTFhRyMWteMkFLErkphOhxEjAoYpMdrhxn+n55BPgzjtpDmRZjkWZxGL99fKoPPssq4knIoKHw+whAjuWLHE/XxsJ9TL7k2zhWKFQBJN33nnH9Z+ZM2c6Pv7nPve5vn93dnYm/U7r/uuw+TD3Po/MAFBUVOT4fBTeUl4+HnV1xcjNTXZdFhWN8NS1ZkU0OhEvvngzCguTBeNIJPmcqALKXXddbrtdXl42/uVffpokqI0b931UVl7atw0VLnC0tUkoBqyBObdeHiCuiAoCTkQ8qqijvWbK/SkoyEFn5wm0th7wRCgNIiLittnrS0svQmXlJJSWXmQpbtjdNzvMFvnj8V5s387u9fbtHYjHe8lCRkHBeY6FT1mItKEf8DnvwgvNRRWvHypIB6ii04oVxULvXWbvORRuvXWS8GsAfwQ0s+sqKhqBb37zSkQiyT8Ph83f6PwYl4rBhYr6VCgUvsDdIHZCFHeDRKPABRcA06bZ73vlSuCpp5LriClSt3hNFV04Qav7pxAXsJz2NauIRzdQI27tRM1YDPjGN+gutaDVhrSqdagnN5fFk378MTBjhrPjFRTYbyMasSqCrP4kUzhWKBTB5dJLL03p8a2iRkeMGIGioiK8//77+NOf/mS5H+3vJ01ytjCm8JZYbNeAyLvc3GwsXnwFli2bktLF8Gh0IsrLx1tGWnIBZfbsly1itcswdOg5ltslEkB3d3/9Sk5n5wmsWvUmli69Eo2NfxIWUGQ6OuzEOhaj2ILy8vG2942LQTk5xttpRTweRUe9Fu12VveHH6er6xRuvfVVANYxo5kGX5DXj79IRG7kpNM+yCN1jRb5+bzR3X0SjY3jcNNNLyEv7zxUVX2etO/CwuGkcZtqMc5votGJuOCCczFt2gum2xiNzcEEf5jAKr4yEhmOZcumkPfJo5Pb2jpw+vRfhc/pH/7hs/jpT/cZvocYYTW2vMDqvfShh65N+nlX1ynccssWAGpcKrxH9SSFQuELTtwgpaVsIZ3y5CcXj5RzrB/qovTu3XKPy0Ve6hO7RlGQCn/Ru2tFIxKDJJTIirjl8Z5U0W/5cnmORVmI1PbbsAG47jp3x6MKwE6iR/2EMofl5dHcsAqFQmHG22+/3ffvCy+8cMDvr7nmGgDAu+++i8OHD5vuRxsTevXVV0s8Q4UMzNxjx4+fRl1dO5qb96TozPqhuHKo7kCz7QoLRyAvLxtG8O8Cmza9i7177+iLBqyvLyWdv0xHhxPHnRlORDynsZ0iTprBFmUoK3IyHu9Fa+uBvohaJ3GrWqwW+a1cp7W17cjLyyY5+ajjdrBx9CgtBtXrmMigYueWDYWAdeuuJ4tT2ujktWt34tgxmninZe/evwiJfkBqIrSN3kv1P58z5xI1LhW+oRx/CoXCN0TdIOEwc/HNng3Dpxe19D+BCZSXBydmL5VQXZYbNgDLlslrM5H7xuFRkOvXA6NGMYGopETdR79oamJtfeiQs7bnfa2z0/x+FxQAxcVyztcKGRG3VjULzZg6NXj9lSrEVVczwfLsWXfHowq7zz0HrFoVvPbi8Dls1izzbbq7mYAZJKFXoVCkD3/961/xgx/8oO//11577YBtvva1r6GxsREA8NRTT+Fb3/rWgG1OnjyJpqYmACw6dOJEtVgUJOLxXixc+HMp7rEgQHEHmm0Xj/di2rQXTffNBbX29oN9Dpt4vBerV79p6jrxwtHhRKwzw4mIZ+e0sbpmbbt3dp5AdfUvDRfY07HvuYUvvDvFyLWrdU5SHFLhcAjxeELzemPXIcV1yqE4+ajjdjCh6mLaI8sty0Vsp/UvQyHmXt2w4S3ya2Q7ejnctShjHKlxqfAL1aMUCoVvOHGD8Hp/mlInphjVERvMhMNAVZX9dh0d8ttM5L5pqakB5s1Ttf9kUlho7lzidfxKSwfWTBOBCyV8n0Z0dQHjxnl/T2VE3Io45URqIfoN1c1bXi7neCUltJqhXV3Bn6fLy5mrzwz+oIlyKSsUCj0tLS34y1/+Yvr7s2fP4o477sA777wDAJgxY4Zhbb6ZM2fi4osvBgA89NBD2Lt374BtvvnNb+L48eN9/1YEiwcf3GHpUPCqRp2XUGt26bc7evQUaf9GEZaAsxptTpApCFBrI2pFPFl16QoLh1u6atKx7/kNd/jV1PwSs2ZZ13ykOKQaG6eTXIcU12l392nU1RWTHUNBq7WXapyMzcGIW7eslYhNgd+fqqrPkyKgly+f4tjRq0fv8H3xxXf7XIu8Pu3YsQ2unNNqXCr8QPUqhULhG1Q3yNq1yeJANArs38+i9CgEPUbOTyZMoG0nu84f0H/fWlro905LZydz3DzwANDYCLS2qkV2Jzz8MPvbfPFAjvOKIvb6EclLFbus5iPR8SCrDWUSiwG1tdbbyBYtw2Hg1ltp23ox58ikrY25+sxQD5ooFAozfvSjH6GoqAjz58/Hhg0b8Nprr+H3v/89tm/fjnXr1uHyyy/Hj370IwDAyJEjsY4/OaNjyJAhWL9+PbKysvDhhx/i6quvxmOPPYY33ngDP/vZzzB79mw8/vjjAFgs6G233ebbNSrsicd7sW7d70jbDoY4OdkRll5FoskUBLRikNF+AGMRz+01x+O92LbtgO35Ae77nlX8ZTqjjyY0or9cRQvi8V7b+zZnziWkRX7qPZkw4dNSIkwHI6l4qCBdcSNO2YnYdvCxM27cp0jbf+5zeVIENO345yLfnDlbLMV/hSKoqKhPhULhG9ToSaPIznCYRemtXGl/nLVr2bFUBFvqa6+Fw8xBVlICPPWUdRSkHr6dVryIRJizTN1bOjNmMEFu8eLksReJsLEisy2jUWD6dCb+GdXG8zqSNx4HGhrst4tErMUu6ngoKACeeCJ4/ZFHlVKQLVqWl7N92uFHvUc3yHCOKhSKwcuJEyewceNGbNy40XSbyy67DJs2bcJnP/tZ021uvPFGPPHEE7j77rtx5MgRLFq0aMA2X/7yl/HSSy8hHLQnUAY5bW0d6Ok5Q9p2MMTJyYqw9DoSjQsCs2e/bBmjCACtrQdsz4eJMP8IIHlh2C6Kzuk1G0VSWuGm79nFX3qNzNg9LSLRhFrnZGnpRab3DaD1F0BMJHcbYTqYkRVlqTDHyYMF9fWlGDVqWN84aW7eg+rqX5JeK+O9VHT8D7bYZEX6oYQ/hULhG5S6SUCyk6K0tP/nboTDwYpd7TX2Jdv7mEIndf+M6Ohg/WfFCrl1CTOdaJSNh7Y253X8qLS3G4t+HLPxLYO2NtbX7aiqsr52as3Cjg5g6FBn5+ol1KjSujr5omVxMWtbK3duOOxPvUc3pPqhCYVCkb7cd999uPzyy/H666/j7bffRldXF3p6enDuuedi1KhRuPLKKzF79mzMnDmTJNZVVVXhqquuwqOPPopt27bh4MGDGDZsGCZNmoT58+fjjjvuwDnnqK/1QYO64JmXlz0o4uSogppdhKUf2AkCADB2bANZ8JoxYzxefXUXXnllJg4fPk0WqUSvWWTB2m19RLNjdXScwKxZL6OpaQbmzLnE0b6px/dCdHQaTaiPqNXeN9FzdSOSK8RQddacQxHeRYQ43q8XLbqibz/UOY0yJijn62T868V/hSJoqG8ICoXCV6JRJspRHCHbtiWLE26Fw8GIleAmO+rRDh4FqXeeOaG2FtiwQbn/RODuS69JpVOKuk+7CFzKuHniiWCKfoC8dnBCe7t9JG88zrYL8vxMfdDESuRWKBSDk0mTJmHSpEmorq6Wts/JkyejgWJpVwQG6oLnPfdcMWgWmdPJYWMmCDQ37zFciOaRb1ZRnNdcE8GQIUM8OV+RBWu3UYaUY1VW/gShEDB7tnzxz0wMoNwDO5xGE5qNdyfnqhfJtagYSvko16Q4VDHbTsTm8H69Zk1p35w7cmQOaU6jjAnq+bqJJh0Mkd2K9ES9UygUCt8pL6dtt3IlMHbswHp/1HUUFcHGMKu9Fomwn/spnGnr/m3cCNTXO99XR4f39eIU4lAdUCNHpu7YlO2CNG5ESaVbLVMiMsNhYM0a++2WLFG1RxUKhUIxELtacQBz+y1bNsWT4we19lo0OjEwdcns2khf2wqA6UK0vt6b34gsWLutj0g5VjyewJw5W6TXvrISHWXcA9HFe6uaj27O1e/algoFFS5mU+rdWdVS1BKJjMDSpVeipqalr67etGkvkua0/PwcyzEhcr5uxLvBENmtSE+U8KdQKHyHOyms3vw5nZ0DxR2qcKgi2PrRC24tLcC+fakRL7jzrLISWLSI3hfMqK5WC+9Bgjq+b79dvmhrd2z25ZwebRukcSOC7HYQIZMiMgsK7Lfh7nKFQqFQKLRQFjwbGm7wxLUTi+3C2LENfQuoZWVNGDu2QboI4xS9oJYK55KTNrITvLSRb7KgCrjUBevly6e4FlpFFsdlC6Fe3wPRaELA3Gnk9ly5SP7KKzMBAK+8MjNlIrkdQX3QQCEXJ2K2mYhdUJCD6uor0NJSgdWrS7Fq1ZuO3Hb19eZucdHzdSLeWYn/CkUQUMKfQqHwHR6jB9iLA/1vyP3iTioXtdMZreBWWhqM+ngifcEIHuu6fj3Q2Ai0tioRMNVQ7+nBg/Idm1bHdhptG8RxYwdvB7NolETCu4jfTJqfM8W9qFAoFIrUYLbgWVQ0Aps3O3ftWC2yi7gbBitO24gqeIkIY3b3kipOUhesp051L7SKLI7LFkK9uAdaKE5djp37Tsa5hsNZuOYaJihcc00wa88F/UEDxUCcCrVOxWwjp/ehQ/8b9fXXo6QkgiVLWoTranL0769uzldk/AMqeleRHqieqVAoUoJZjJ4R2pp9gDeL+4rUIdIXzKipAebNA8rKBsbDKvyHck+NRH0vj50OEZ2ZgN/zczzOBH8vhH+qK3H3bnnHVCgUCkVmITva0mqR3esYxEzATRtRBS/qdlb3UlSctFuwNnKlOF3858eiIrP2lex7oMfKqcv/z11KduPY63MNAupBg/TDjVDrRsw2c3o7ratHcdqJni81mpSjoncV6YAS/hQKRcrgMXrLl9O217oq1OJ+ZqGPVFyxwnn8p1E8rMJ/olHgqaest9GL+jKPnY4RnbKIx4HFi81/Hwp5G5Hr1/wcizGhv6zMG+G/pIT2QMKGDcpprFAoFApzZEVb2i2yP/jgDpK7obX1/UEby+cmftGJuGaG3b1cuPDnQuIkRbDSulLcLP5rj0VBprAl8x6YYVVfb/Pmm1Fffz1pHPtxrl5iJwyrBw3Sjy1b9rgSaqlj+ciRj8n33cmDAUZzmlF/dSK+Wzn1m5pmBKI+rUIhwjmpPgGFQjG4CYeBqVOBlSvtt9W7L6JRVu+vrY2JgmPGsIVa5fRLT3ikImfyZOCee5iQJwL/olFVBVxwQfrEM2YiR4/StvMiKlHfnwYTbW1Ah0WqklZw9aqNvJ6fYzEm8OsXG7jwL0NgDIeBhQuB2lrr7To6vG1LhUKhUKQP8Xgv2to6cOjQxxgzZhhKSuTE89ktsodCwLp1O0n7qqh4GT09Z/r+H4kMx7p11/ctYHp1DUHArWNl3brrMXv2ywiFBn4GSSSAO+64zHbfFMGku/u06eu14mRp6UV9P+cL1osX/zJpYT8SGYG1a/vrYHHRceBnKLb4r3WwmPWFaHQimppmoLLyJ4jHjTP6QiF2bJnCltU9kBm7F41ORHn5eFfjwK9z9YJYbJdBP0qeJ0REdG0/VaSO++57zfI9pLq6BeXl4037JBezOztPWEZz1tS0YvXqN5P6ixlOHgwwmtOM+uuaNWWW52s2R/Hx39p6AK2t7Et1aWkRSkuLAjleFQorlPCnUChSDq8J1dlpXJOKvSEb14QazIv7mQ4XDh580H7h3YieHmDaNNZ31q0bPG6vIEGNSqRup6ARlNp0XszPPNqzqsr4/aL/iyubP9wKjRMm0LZTdf4UCoVCQVksdwplkb2nx1ws0qIV/YBkwQeAZ9cQBNzGL5qJa5za2nZs2PCWZXs5jbbTYyRO2glWFAGZL/43N+8xXUwvKMjBX//ai//zf6agru71AfvyUtiKRidi6dIrsWbN75JEx6ysEJYs+ZK0fsqdum6girFBgioMe11vUSGfzk7ze0ERau0efkg+1sAHCYygiIl5edl4/vkZOHr05IA5zaq/3nLLFixdeiVWrXpTWHzXz38rV+7IqPdCxeBBSdUKhSLlqJp9CjPCYeD++4HNm5mA5wQV/Zk6uKhvR1eX9+cymMhUwZVHe06bxoR9M2RGyKo6fwqFQqGg4HWtK+rieW5utnBcPl8MXbjw5xlfr0tG/CKv27hiRbHh7+3aS5YQYiZOWkXLUl1aDz64w7AvdHScQEXFlr6I0Lq615GXl428vOyk7bysfRWL7cKqVW8OcBrG4wmsWvVm4Pqp7DqfXsBjEp977m184xu0mNnBUMNwMGI3P5lFYeqhxr1yMdFKROzuPo0PPjgzYE6juKc3bXoXTU0zDKN79e5mHhX6wAPtGf9eqBg8KOFPoVAEAlWzT2GFvmZbfT39tf0fOuXV4eKuo8ZG9vcnnyT/X9X7YoTDtHt1772qzWRSXGz/oEQ4zLZLF3i0p1WEqR4ZLjxV50+hUCgUdvhR64q6eL548RUAxGtlJxJscTXT63WJ1sKzYsOGtwx/btdeboUQN7XhqKLjunW/s1yI19LTcxo9PaexYkWx58KW1VjjBLGfyqrz6QXaeo+33voqjh2jxcymew3DTMCuDqMTKPMTF7Pr60stt7OqmaqlvHz8gIcHtHAncjzem3TN69fvJD3IkJ+fYym+62ue1ta2Z/x7oWLwEJx3G4VCMejRizstLcC+fUr0UzB4bGBlJbBoEROFqYsaMh1A3HVUVgbMm8f+Pu+85P+PHaschpz8fPttZN0bBaO93V6EisfZdulAPA4sXmwdJ2OEDEcjr/NnB6/zp1AoFIrBh0itK6dQF9mXLZti6MawWlSlIOMagoKZY0XEpebmnlPuJb9fbsVJPVTRUR8HawX/fPb97/8BFRWXeCps+THWBhNmTmU7Dh36WKqIrhBHL1aVlTVh7NgGSzdaYeEwqUKtVS1SLXYPHLS1dZDqmj744I6ka66paSUf30x8Fx0Dao5RpBtqBlYoFIFCK+6Ulqp4T4UxVvGwVmzb5s6VY+Y60u+Tx4u+8IJyAgal3txggtqWzc3enocM4nFg/Xoxpx/74mpcF9YJqs6fQqFQKKzwo9aVyCK7UbTg889Pd3xsLZlSr8tt/KKbe065lw0NN2Dz5oHiZH5+DhYvvgK5udmOHCcioqMIfi2GD4a6cl64uMyOY+eeNIMLyGYiemHhCNTVFePMmbin1zBYcRot/fDD1wJwL9Ry0XHlyh2k87V74IA6Xmtr2x3VRzU7vpsxkM5zjGJwoYQ/hUKhUKQlZvGwVqxcKe7G47Gezz0H3HknzXWUSLA/lZXKCZip9eaCDLUt164Ndn/k7tqaGvprvKgLq/qwQqFQKKzYvfs4aTu3EY8iTjW9u6G09CJLwYdKJtXrchO/6La+GeVeasXJ6uorkJ+fja6uU1i7difJ3WMERXS8554rhPapxevF8EyvK2fk4rrssqc8OZade9III1eYXkRfsaIYiUQvamvbyU40BR030dIzZox37XYWdciFwyF0dZ2y3Mar8WrnYnQyBjjpOscoBh9K+FMoFApF2sLjYbduBXJzaa/hbjyK4KGN9bz1VqCrS+z8zJyAQRZbZFNSAuT9/+zdeXhU5dk/8O8wLAkErAlhywSjbEq1rRYtItEE1NYlRoYQwaXQStDXSglWay1UwGLdUBJ5258GrVYtUcRoQLEqmGgAUXGptaAQCkIGkCRgMRAEJuf3x3nPZJazPGeZJZPv57q4SDLPnHnmnGcmOeee+74z9MdkZDiXnUXyvhQtheviLjyfAACnsElEQVRk70snvfgiMHGiuUw/IDp9YbmGiYhIi9/fhoqKfxqO83ic6XWlXGRfs2YS5s4djblzR+Opp36KwsKhIXMKzxgSCfhkZKR0in5dTmRUOdHfTCTr0O3uggMHjqK8/OOI3mtG2T16j6t38X/OnNGWg8TRvhhuZr/HKnPOKVoBlT175GDqqlX1jj6e2SCtXlaYEkTv0cON+fM3wOcL3bbVtUqR7Ja7tZPtbCVDzu+XcM01q3SPvdHr2gqRLEYrH1RIpt+F1Dkw8EdERB2a2w2MHw8sXSr/IWb0B2P7J+H0Ax5aZT3tUDIBS0rslx0l0qKUwhU5KUvE/oorVsjZsmZkZMgfAGBfWCIiiqW6uoaIi9xqSkrOcqzXVXV1PaZNex0LF27EwoUbcfHFKwIZNXp9n/QCPi+9dBUqKi4FkNz9uqz0xVLjVH8zo6xDO9k9evQu/us9Ny2xuhgePDe1OQDyfq+urnfkOMeKyHH+3e/qHA1emg3SGmWFRWutKtvuSEHcaHKi3K3b3QW5uR4MHNgLe/ceRl1dg9A+tZMhp3fsRd5PzRLJYjT7Gkim34XUeXClEhFRUjBT+lP+JJx6wMPvl4NyJSVigRMrDhwALr44/qU/lTKm0exBWFcHNDfrj2luTrzgU0fn9crBbRGJ1JuuqgqYNEl8LSrB/ooK+QMA0egLyzVMRERaRC/CDht2siOPp9fbaeLElZg4Ub/vk17AR6T8ZEe+AG+1L5YWrf2Vnp6C+fPHhGRhWmU3u0ePXtBR67mpicfF8PT0yD6E6ekpWLHiKgBw9DjHgkhApaGhxdEeiiLZk5mZqXjuucuFssKitVadCtYnCyfK3Vrdp1ZL+Yoce73fPwsWjBF6nMWL80xlMZrNNDRTEpUoUXSN9wSIiIic4vUChYXA/PlyPz8ja9fK5fmUYEFVFTBrlrNZfnqU0p8vvABkZsoBmIEDQ+fkJL9fDk7s3Qts2yZnSQY/V49HzhRzMmNKNKiUSMGnZFFYKPe6M7JtW9SnIsTvl19/Zng88nOMZpYf1zAREWmJZc8xkYwaNZIkX8QvLa1BYeHQQMBHjdc7HIWFQ1FX14C9ew9j4MBeyM31wO3ugqqqrZg16+2Qi/seTxrKy8cl/IVQo30Xvn9EKfvr3ns3orz8Ixw48B2am49i3rwNWLr0M5SXj0NBwamW5+1Edo9VamuhqakVpaVvh2S5ZmXFbg0owVu149jcfBR+v4Tbbqtx/DhHWzyOs5JlVVS0Ei5X6HuIEgh57LFLdDP8gteGzyeWCWbmOWgdbyWI2xmDMEqwyudrUV3nLpd+aWk7+9Tu7zGjY6/1+wcAli79zPA5z5x5jqnXtdFrQJKABQvGYNiwk0N+FxJ1JAz8ERFRUlFKf4oE/hYuBJ5+Wg52AXIQLlpZfmqUx5oyJTTDKTgAFxysMxMUVLa3YoV8v6YmYPZs/aCmEoh0skeaaFBp4EBnHo/aKb3+fD79dT1vHnDmmUBBQezmpqauzlzQffFiYObM6ATJg3ENExGRFrsXYc2wU2YtOONCK+inUAsMdvQL8GaykYz2T7jq6nrMn79BZ99cYflvFdEL7f369bT2AAbC10JV1Va4nGzEZYJRfzGXC/jVr9agsbFVcxt2jnM0xfIDBMGULKvIgH5vlJXla76m1T4EkJmZKvSYos8hWsH6jk4kYKuVfWt3nxr9vjMicuy1Pphi9jmHB6a1gnZWXwNEHUXneXckIiJHxKI8pF1KwEPkvNTnAyZOBGbMsB70Cz+ZN3tyH74PlQDcb38rlwPNzweuvVb+P7g8qNaxqKoCzjpL/vrGG+X7TZpkHFQR7X8oqqpKDirpkXuCyMeMnKX0+jMin+TF/7VsJmMuOzs2QT+/X86MNeLxcA0TEXVGTvV6E+FEto+Vbdjt3ZUI5UGjlVEl2pvNKtFSdFOnro566UOnS6WaJRK81Qv6BauurndqWprMrHuR4+zxpEWlh6Je+V81WuugqUl/35vtAxnNMrcdnUhZZjXvvbfH1j610v9TGWu3B6iZ52y2lKnZ1wBRR8KMPyIiEqZWCjMa5SHtUgIeRUWI+FRYOOU2ox5e4TIz5YyjrCxgzBhgw4b2rLymJqC4OHT7Zij3eeihyNuUoODtt8sBv/BjMWUKsGgRkBLZ+kL4sZX+h3l51rYBmCvbWFYW/QBOZ+X1yqVv9QKwyjF/772YTUuVmYy5WK0Z0SzEkhKuYSKizipWGQNOZPtY2YadbLlEKQ8arYwqkX0j394/4jaRjBS97J5ge/YcjmrmZbyyr4L30ebNJk/WdPz971uwaFFe1DLFzK57kSyu++/Pjdp89cr/BrNablh5DtOnn4Xly78UKpsYzzK38SKapQbol2XWsm+f/X2q9fsuIyMFzc1HTWchmiHynK1mp4u+Bog6Ggb+iIhISFWVeinMhgY5Y27BAmDOnMS5+O31yiUrne7Z197zIDTYGR4ki8ZjA/pBwYYG9Z9bYbdfmWjAZP78xAoaJ6Nhw8TG7dsH9IxOpSghIqVJ3W454B2rNSP6OhDdx0RElJysXIQ1y06ZNTslR0UvrK9duyvkuVdX1ydMedDcXE/gwrQaq/vHatDBTGBI60J7sGiXPoxmqVQtavtIxEkn9cB///ud7pjGxtaolfu0GnjQOs5KhlNBwVDH52qWaLnhvn1T0NTU/lpLT5c/kTpv3obAz4LXu1rAK17lT+PFyockzAarBgxwZp9q/b6rrq539AMwWoFQreds5gMKAKL6+5ooUTDwR0REhpTsLaM+YUuXAo88ImfDhfek0+pVp/ZzwPrPlMCj3w+kpwP33w/84x/Ac885sy88HjnbyCjw4PUChYVyCc7iYuDAAWceP1bs9itjwCRxiB7LAQOAQ4eiOxc9Ipm6zz8v3x4rovuO/f2IiCjaGQNGWUHK905nXIheWF+4cGPg66ysXjh61J8w/bmqq+s1g37KnKzsHytBByuBIa93OE46qTsuvniF5naj2b8u1tlXWvtIjxK89XqHobz8Y8PxTmeKKaU9S0retLzu1QIqo0f3xxtv/MPRuVolus/KysYhKysNe/cexrZtB0MCfgplvd9++yhUVn4REfBavDg/Zv1T4y1WPVTPP3+QY/tU7fedkx+AsRIIFf2Awr33bsTSpZ/FPROdKBYY+CMi6oS0gnBaRLO3GhraS1wqlPKTWmUpw3+ekSH/H1x6U/RnStlRwPlsu/R0YPlyObNPNKvR7QbGj5cDokqwwmofwViR/+C336+MAZPEIZpJ19QEdO8e27mF08rUzc4WC7g7zWjfOfV6ISIiEmFUVhSA4yVHrWQa+nz6AYJoBqnCKVkgejIyUgJZIGYY7Rv574T2nlR2Smbu3y/Wvy4apQ9jmX2lt4+0BAe309NThAJ/TmaKiWYnhq97kYym48ePOzZPu0T3WVZWWuD55eRUqI5pr2KzKeI2n68FxcWrcPvto7Bo0aaolo+MN5H3hFmz3sZJJ/XA/v1HbAXTRErK2t2nTnwAxmogVPS9Ty8QHctMdKJYYOCPiCjBhAflRo/Wvs0oYKd2v23bgIoK+UK2wqhPn52yj1rlJ7V+rtZrT/RnPp9cdtRpLpccvBs/3tr9tYIZSsZjomj/g99+yVYGTBJHcCadFr8fmDYNWLYsZtPSpGTLWnmvc5peFqKTrxciIiJRwVkVPl8LGhuPIDOzJ9LTU5Cb63G85KhonzkrYtGfS6Q8YXPzUUtBSNHebMBWobnoBUTjWfpQLMDpTPaVaDnJYMHBbb+/DR5Pmu42srOdyxSzkp24d+9hR/pfmukJ5wSRDwFkZKTA728LzM3ssQTaA17PP/8lXnihALfdVhPV/qnxJNon9OKLXwz8zE52Wqx60lpl58MRdt774pGJThQLDPwREcVJcDCuXz/5Z6++KpekbGpqHzd0KLBoEbBqVWTgSAnYqV0kB+SfVVdHbjOczydf2F6xQj3411GysqKRTedyAXffLe9jO9SCGU1N7RmSiZAJKFrGVES0AyZWg+CdldcrZ6xOnmwcbPb7gW7dYjMvLW53ZN/MeNEK3Dv5eiEiIjISfpG/qakVv/vduzEpVybSZ86KWPTninaZSqML6QUFp2L16q225xLL4Fu4WGQKKUT30dy5ozFyZEZEwMvt7oIpU05XzSRTTJ48wpG5WslOBIBt2w5i/vwNtko7OhE4NEN5/ykqGo6yMu2Myubmo7j44hXweNJQVGR9HkoQPDMzFTt3zkjafmxW3neUdbJ8eQH69k1V3S/Bvy8GDEgJuX8setJaZefDEXb64Bptm6ijYuCPiChGjLLutOzZI/9//fVAa1iFFyXDLSPDuAymnvZPOMnBqfAAikipwGQlScCCBcCTT+pnRYpQC2ZolTWcPFkO+CpzMEs5Cdfj8QAlJXKfvWgEz6IVMKmq0g6CMwijrW9f/aCfss7eew/Iz4/NnDqKRMpCJCKizke0lGA0y5WFXyzevLk5pK+fWbHqzxWLTDm9C+nBpRrtzCWWwTc1scoUEt1H48cPVr047/e3obLyC937Pv/8l7jvvgtt7yuzGW0uF5CV1RsVFf+01f8yVj3hgh8v/Li73S74/donqT5fi26AUNTevYej3j81nqy87yjHffLkV0OOgRL4BUJLPqemdkFl5RCsWlUPr/cMANHvSWuVnQ9HiPbBdWoORB0BA39ERDGgFqgQpfcHinJbeIBPNOAXvq3du+UL2+HBKZFSgR3J3LnAyJHA5s3AwoVi9zHKirRKL6AwerS5oKBy0n/77cDLL4c+TnY28PDDQGZmbAMXTgdMqqrk4xB5oht5fJgVGEq0ZO++fdGdR0eVSFmIRETUeZgpJRjtcmXBF4tra3fZCvy1th5HdXV91EvLxSpTTuRCut25xLtMn1GmkBOlJ+3uI5FgnFNZPWYCBMp5WknJWao9xhRGWUd2SiFaofX+09Ym/yAtrStaWk5ozqVLF/0AoZFYZAXHk50stfD96vO1YOLElZrjb7jhdQDuuJfz1GP3gxp675HTp+u/9szOgagjYOCPiCjKtAIViUorOKBkb/3612KZiols/Hj5An5trXjgzygr0g6tgILZoGBwJt099wBvvCFnKsY76OVUwMTvl5+z/omuvM+qq5kVGE60ZO+AAdGdBxEREYmxUkowVuXKlAvWekGWjAy5xFxz89GI2w4cOBq17MRg8c6Uc3ou8S7TpxXgdKr0pN19FO3SrsHMBAiU4Ox334k1eNean51SiGYZBRkBqAb9gscowSmzGVjRLF2bSJzsoSpy30TvYefEBzW03iMBYOnSz+JSLpkoXhLzlU5E1EH5/XIwqbJS/v/YMe1ARaLSCw54vcBXX8mlLzsil0vOfFN6IColTEXKYgKhWZGxogTNpkyR/1eCd14vsHMnUFMDLFsm/79jR3tQSxlXVNQedAtfm8Hf+/2R69eoF1ys1dXpZ80qx+fee+XnHT5WyQqsqoruPBOVst6N6PUDJSIiotgxW0owWLTLlSm91PT84hdnIiVF/ZNnyvlRaWkN/P42p6cXQskCycpKC/m5x9M76oHHaMxFCb5NmXIG8vIGx/0ivpIVFr5WldKTVVVbTW3Pzj6KZmlXv78NtbW7UFm5BbW1uzBmzCB4PGm655Lp6SlYs2YSduwogdc73Pb87AY2w5+D3mvPzvtPsNLSc1SP5R13jILLFXkuHuuAvFPM7NtgWuvdacFB4USlBEIBe+tC7T3SqW0TdSTM+CMicohaOc/MTKCxMX5zMkP+hFN7UEyL2w3cfTdw5pnWy5dGS/Cn5LQ/IdoeFAsuYWrmE3Zr1yZG+cjwTDolcLd3b2jWltradLtDA3tqfSETLUNOtFRleblYVmBnK/vpdgOLFwOTJumPmzNHPuadbf8QERElGjvBO6vlykTLNYr0Uvvb3/6NxsZWzdtjlZ0IxD9TLlHnYle0Sk9a3UfRKu2qldE4ZcrpWLRok+a559Kll2L8+FNMz2/MmEGord2FvXsPoWdPeT9362YvsGk2K9OpDw8UFg7FokV5qsdy9OhBcStd6yS7Ga/Ker/33o0oL/8YBw5EZkk7JdF72EWzpHG8yyUTxRoDf0REDtAq59mRgn5AaFDMiFoZyqYmYPZs9Z50lZViP1cLQIn+TCl1CeiXwQx/HitWmAtiBpcHTZTgWHhwLzVV3rd33w088EDk2gzP5lPrCxmtvoZWiZaqPHBA+za9XpadQd++xmMaGjrv/iEiIkokVoJ3ZgIb4UG+xsZW3HZbjdDFa5FsIL2gXzC97CQng2MiffhiJZHmYkc0S09a2UfRKO2q1efO52vBokWbcPvto1BZ+YVQIEFkfpMnj8CQIU+goaEFqaldUFk5BGed9TQeeCAfhYVDLQU29Z6DVsldu73OgueidSyTIQhuZd+qqa6ux/z5G6JeLaoj9LCL5rpIhjVHJIqBPyIim/T6jjnNbt13LVpBMSNqvdsmTFDvSXfffeI/B6z/TAlcavXGU6MEMWtrgeJi/cBRuFgHx/z+yOdVXa3dR1Ir+01EomXI5ebKAV+1IKUiLQ1oEahII5o9mGxEn3dn3T9ERESJxCg7KJyZwIZahooarYvXTmaNOJGdZIbTAcXOLJY99UQ5mdUjktH4/PNfYvv26diwYY/QmtKb3+TJI7Bo0aaIx9uz53DgdWg2sGk1K1MkOzE9PUW1h6eVsowdkVMZr2b6ubrdrkDvRDPktifqHwqJ9XuiyONFc1105DVHZAYDf0REFikBmLVro1vuUunJ9dxzkVlpShDEbEDQ4wFKSoBhw5wvV6kWDLTyczs/09uuFrcbGD8eWLpUDqIBYvs0WsExrQBf+BrIygKOHo1e4LmjZch1ETw/6dcvuvNIVKJZk6LjiIiIKHr0soPUiAY2tDJU1GhdvBbNGunbVw4MRDs7SVQ0A4qdUTR76tnhVFaPaEbjhg17TAUS1OY3ZswgDBnyhGYQCZBfhzt2lJgKbFrNyjTKTtR7/+gspROdyngV7ae4eHEesrJ645prVgW2r9Bre6JQC8TG+j2R78FEscPAHxGRBWo905yUmQlcd50cSBo9GnjjDaCgQD2LTS0YpFYGM3ib8exLl+islP60GxwLD/KplUzVynTz+cw/nhWJkAFWV6ef7QcAhw7J5Sybm/VPRqdOBR59NDFKmMZSbq4c+Dda2x2lTDEREVGy08oOys7ujYcfzkNmZqqpwIaZzBKF2sVr0V5lDz+ch2uuWRX17CQR0Qwo2tGRMxCj1VPPCU5k9UQzozF8frW1u4SDSFqBTWU7wT+z8xy03n+UTD+1bD8AePjhvE4RxHFqfYhup3//Xpg0aQTcbpdm4BeAajb3s89eFnFMYv2emKjvwUTJioE/IiKTtPr5GenbVw7oKIKz7pTso/37IzPwjh9vv49aFptarz2jMpikL3yfbt4c2tdPy9q1+vtZNItPjVHAK9oSIQNMNPh4/fVyiVO9T6Lu2ZNY/Qtjxe0GFi8GJk3SH/eb38j7he8ZRERE8edkTyLRzBI1wRenRXupeb3DdS9SO5WdZMROQDGagbmOnv2irIOJE1eq3i5J5nvqJZJYZjSaDSKFBw611lJJyQ+Etqv1HMLff/r164mpU1drbsflAn7zm1p4vcM67HEX5dT6MLsdvcBvXV0D7r//QjQ2HkFmZk8MGpSKQ4c+Q0HB0JBtRfNDFmpi/XhExMAfEZEpVvr5yZ9yBOrrgQ0bohOIM1Muk8QE79PaWrHA38KFwNNPy0Gn8GCsmSy+RKKsXyWYHE+iwUclq1UvoJpo/QtjqW9f4zEdqbwrERFRZ+BUTyI7vdbCL06L9lIzE7iMVoaVaECxtnYXxo/PCfw8moE5Zr8kFrUAbywzGkWDP/36pUb8TG8tzZu3ARkZKThwwFzJ3WDB7z+1tbvg82m//qwG5zsip9aHle2IBn7Lyy9SPdeN1ocstMT68YiIgT8iIlNqa82V92z/tCvQvTsvondUSnlEn8846OvzARMnigX1Yhn0M9sHUrkPIK/fRAiM5ebq79fgIKXbDZx0EnDxxdrb62j9C50imjmZCOVdiYiIyFlWMpP0Ll6LBvX0ApfBAZevvxYL6Ik8j+Dtbt4s9od3cfGrWLr0Uni9w6MamEuW7BfleWgJfx6JWtZUL8A7ZcrpeOihTZr3dSqj0Sj4o5g27R8hgWeRtaQwU3JX6zhFs/xpRyOa+Wy0PuxuR++96oYbXseyZUMi7hPr48h1QxR7DPwREQmqqpJLc5rh8chBk85USjAZud1yFl9RkXEATbktUTL5XC7gjjuAysrQoLXbLWewKtT6Qiba+q2u1t+vcimh9iDl/v1i2+1sAS7RzMlEKO9KREREzhINLihELjrbyUZUC7i43S74/eqTE82gUduuiAMHjqKoaCVeeKEAt91WE7XAXEfNfgkPCPn9kvDzOHDgaEKWNdULmmiVMFXcfvsox+ZuVDY1eF7BgWeRtdTcfBQLFozB0qWfGZbcNcpyjWX5045ANPPZ6e0or0WfrwWlpdqB3+Dx3bq130/0wxBOHUeuG6LYY+CPiEiA2b5+c+cC48ezr14y8XrlfnAi/fhizeUC0tOB1NTIuT37rDz3++4LLT06Zkxk6VkgcftCKmV29WRkyGU7FaKBq23brM+rI2psNB6TnZ0Y5V2JiIjIWXqZJWrMXrw2Qyvgohf0A0KDkGqZSdXV9arbNeNXv1qDxsZWzdvbS4PuhtvtMp3B1hGzX9QCQunpPYTuW11dj/LyjxOurKlRtpyR55//Evfdd6GjWYsZGSlobj6qeXt44Fl0jQwbdjJ27pyhm3EpkuVaWDg0ZuVPOwqn+rCKbsfMBxuUY/Tee3tw8OBx4fs5fRxjWTaXiGQM/BERGTDT108pNTh/fuIETMg5Xq8cWJo/X6znXywoF0AqKkL7Cg4YABw6BBQUyLer9YF0si+k3x/doGFdnXHAtbk5tGynaInWefOAM89MnMzGaPL7gdtuMx73yCN8DyMiIkpWWpkl2dm98cgjeejbNzXqpRj1Ai6K8My/8CCk2sXvrKxeOHrUbyvoJ0nQDfoFKy5eiQMHvguao1gGW0fLftEKCAU/dz3PPbc5IcuaGmXLGXEyK1NrH6sJzqQ0s5aMSu6Klp91orxlsnGqD6vRdsysk2CvvfYfPPLIJ45lepvlVFlUIhLHwB8RkQGRgEOwROmHRtHhdsvZnLEO/Cl/HIf3uAsvx6kEvY4fB1avjs3cqqoiMyE9Hrk8qlPBNCt96YJLtOqRT2LlwGmyv3ZF38/69o3+XIiIiCh+nMpQsUok4OL3S1i8OA/9+/eKmJ92ZlJsM+TCA1+iGWwdKftFJEirxeUC+vZNFcqejEdZUycyKp3YhtV9vHfvYRQXj3BkLZkpP+tUeUsyx85r8YUXvhC+X7SOI9cNUWwx8EdEZKC6WmxcejqwdGnnyBrq7EQzyZykBPiCs/oSoRynVhlcn0/++YoVzrwmrPal83rlDM1587TvI5/EhmYLJisrAVQiIiJKTk5lqFghGizp378Xpkw5I+Rndi5+m5GZmYqmplZTjxOeGaWlI2W/WM2KU57HddedgbKyjw3Hx6OsqRMZlU5sw+o+VrL4nFhLZsvPxvvDA52RlXWirIHmZuPs3LlzR2P8+MFRPY5cN0Sxw1cVEZGOqio52CJi+XIG/ToLJZMMaP9D2grlvhkZoT/PzpbXU00NsGyZ/P+OHfL6Ukp2Tpki/x/PoJ9eGVzlZ6Wl8ji7cnMj91O4jAz1vnTDhok9RmcIdn35pdi4fv2iOw8iIiLq3OyUurRbnhEA+vZN0fw73uWSy57+5S8XB743IzgzSo+S/ZKVlRbyc4+nd9x63qkRDQilp6eEfK88D70AaLB4lDVVMi+tnNMp68SJrEyzQc/wx3ZiLVl5TSofHpgy5Qzk5Q1m8CbKrKwTM0aOzIjJceS6IYoNZvwREWlQghoisrOTP1OIQnm9cjZbeIlLpRRn+Kct1SRqFp8oo7KRiZJJZzVbMFqi3Q9RS1UVsGBB9B+HiIiIyIidUpd2MsOU7T78cB6uuWaVboaUHExxRZSly8hIQXPzUcPHEplnIme/+P1tqKtrwObNzcaDASxffiXc7i4Rz8Pvb0vYsqZG2XLK99HOyjQT9NR6bLtrKZblZ5W1lWhrPtGZDY7LJTQvBLA1KtsnosTGwB8RkQYzvf3Y169z8nrVg3bV1ZEBwexs4OGHgcxM9YBPRwwcx7JsZF1daG9DNc3N6kFGkdKsbjfQ2Gh/nkbU+iH27Qtcf728lqIVBDTzQQYA2L/f+TkQERERKeyUJ7R6cTo8qOd2Rwb1gntN+f1tSE9Pwf33X4jGxiPIzOyJrKw0+P1tuPjiFYaPJzrPeJZc1VJVtTVi32hRAkJamTuJXtbUqO8YgKj3JDMKugXTe2w7aylWx0ltbXk8aSgvH5cwWa6iYh3AFAnO9u2bisWL85GVlYbcXA/a2vxYvXorsrJ6Yfv2bzXXV2ZmKny+FtTW7tJ9HgzaEnUcDPwREWkQDVaUlrLEZ2emlN4MphUQTLbgcCwz6ewEGZXSrEVF2vfz+4FrrpHHRuv1rNUPsalJ/vBAWZkcoCwvd34OZj7IAMQu+5GIiIg6L6OAi1YQQOTid3p6ClJTu+puVy9DSi84UVg4VDgzqq3NgZr3MVZVtRVFRSuFehuKBoSsHutYMcqWi3ZWpl7QTVFaeg4KC4c6/tjhgZzlywswe3ZNVI6T1try+VpQVLQyoUrcGolHADN4nYRTXouPPXZJyOMr70EPPHAhiope01xfjY2tuP761QC0n0cyBW2JOgMG/oiINIhe+C4sjO48qGNSCwgmG5EMuexs9b57Zom+HrdtU/+51yv3TZw8Wb/nYGmp/Jp2Okir1w8xmM8HTJwol+QcNsyZoLHfD6xdKz7e43HmmBEREREZsVKeUCQzqaLiUqHtqmVIiQQnRDOjOlrgz+9vw6xZbwsF/QBzAaFELmsK6GfLxSIrUys4CgDPPXcZvN4zHH9MrUDOI4/kIzMz1fZxCg4q9uvXE7/+9VrN/vAuF1BaWoPCwqEJsya0xDuAmZ4eWW44PT0FFRWXaj5uQcFQzfUVTu15xPs5E5F5DPwREWkYM0a+2K4XJHC75XFEnY3fD9x2m/G4Rx5xJoimlOs0ylpbuhSYM0f9Mfv21X89R7MnoWjGnXIiNW9e+8/sZAGqlRY1cv/9yZedSkRERInLSlBFNIPM7Hb1Al/Kz26++S0sXpyP+fPHYOnSzxIyg82quroGofKec+eOxvjxg00HhBKxrKmT7JZBDA+ODhiQgkOHPkNBwVDH56oXyLnmmlVYseIqTJliPdhoplwsoJyLfYu6ugbbaySa5SiN3iOiGcDUy8YV6TsavL58vhbMnl2DxsbWiHHhzwNA3J4zEVnHwB8RkYYNG/SDBIB8+4YNyZ/ZRRRONJDVt68zj+d2AyUloQExNQ0N2oG7WPYkdHKbZrIA/f72ErPbtgHz5xtnGSqU7RUUWJ8rERERUaxEI4NMJPAVXBIvK6sXFiwYg2HDTk64DDYr9u49LDRu5MgMS0HVRM32MyIyd6fKIAYHR48fP47Vqz9z5kkEiXbwyky52HCia1DvsaNZjtLoPcLJAGYwo2xc0WOmrK/a2l2qQT9F8PMAEJfnTET2MPBHRKQhnkECahccyEjWXnkdUTxeH8OG2XvMWPYkdHKbWlmAjzwCZGa2vzaamoDZs81l9wX761+tz5GIiIgoHpzOIDMbdNiz5zDmz9+AFSuuSooL3gMH9nJ0nKIj9wYTmXtHK4PoRPBKKxhqtlxsOLNrK1gsjoPoe4TdAGY4pwOO0XgeTj/naOrIH0QgEsXAHxGRhn79nB1H5qmVKbRT9pCco9VLL5yTQTS7gTulXKjPp50F53aL9S40S+SxzWhoAIqL7W8HkPswlpXJmX6rVzuzTSIiIiIjiXjh1WzQIdnK3OXmeuDxpMHna1H9m9XlksuZ5uZ6hLfZ0YJiwUTmXlg4tMOVQbQb9NELhqanpwiX9wxmZW0Fi1UJzmgFx404Hagz8zz8frET2H79egqNi7eO/EEEIjMS4zcOERFRmKoqoKgoMnvJ55N/XlUVn3mRnIVZUWE8zuORA15OUYJnLpf2mIwM7cd0u+WgsR6/H7jmGufXl8hjx8PcucCOHQykExERUWxVVW1FTk4F8vOX49prX0N+/nLk5FSgqmprTB7f729Dbe0uVFZuQW3tLvj9bQDaA196f2+GCy+JZ+Zxjx07oTqPeHG7u6C8fByAyL+5le8feSQPdXUNQnMW6ZlYWloT9+etRnTutbW7hTOxEoWd4JUSDA1/zkowtLq63vR8lLVVVpZvOShnJiPODqP3CJcLyM62FsDUel8CnA84mnseop9cdeATrlFmtH5j9TuIKBYY+CMi0rB/v7PjSJzfL2f66Z9kGfdgpOioq5MDsEZKSpwty6oEz/Qy5pqbgepq7du9XmD5cuN5RWN9eb3AihVy8DJRjB/P0rlEREQUW/G+8KoXdNQLfBkxyrRRe9yePcvjFvzU4vUOx4oVVyErKy3k5x5Pb9x++yjMnl0jPOdYBWOiQXTutbW7hbaXSGUQrQavRIKhf//7FtPz8Xh62878jFUJTpHguJUAptGHIZwOOJp5Hvv3a/cCDCY6Ll468gcRiKxg4I+ISINoWUGW+nReXZ1+nzL5JEseR7En2rdPtCefGYWFclafFrmEi37Qrm9f/dujub68XmDnTqCmRp5nZqbzjyFCPjF0NiOTiIiIyEi8L7yKBB21Al9G9DJtVq2qV33c8BJ6iZJ14vUOx86dM1BTU4xly65ATU0xHn44D4sWbTIVsI1XPzQnOD0nO6Uf9TLBrLAavBIJhjY2tqJv3xTdAJXH0xtr1hQF1taOHSW2SyzGsgSnXnBcL4CpdRxF3peMjpkkAdOnn4Xly78UXiOizyNe5U3V2HktdOQPIhBZwR5/REQaRHtyTZvGnnNOEw0siY4jZ8Wjv5+irk7O6tMSHLTLy1MfE+/15XbLc8vLAxYtkue6d6+8X+fPl8c40QdQS/vJPLP9iIiIKLbMXHjNyxvs6GOb6QHm9Q5HYeFQ1NU1wOdrwezZNWhqarXc9+7OO98V+vsukXrCud1dAsfA729DTk6F4b678srTsGHDnkDfxn79UoUeKxYBA7NE55SX58HTTzvbFzHcWWc9jfr6bwPfK/3IlDVqpU+mEvSJ7HXWG2Vl+arBK9Fg6PXXj0R5+ceBgJRCOQ8pL8/H+PE5QtsSNWbMIGRmpqKxUT3rzInjECz4PUJk/2v1lVu8OB+zZ9cIvy+pHbP09BQAwLx5G0K2XV4+DgUFp9p+HtHo/WmF3d58HfmDCERWMPBHRKRBKStYVISIP1iDKT3nVqxg8M8pogGjaASWSF+8+vspnAjaJdL6UoKAijPPlMvc6mW82uXxyEE/vl8RERFRrJm58Or3t1kOaqgxG3QMDnylpnZFUdFKzUCGVmk/JRvF5xO/kBzN4KdVovsuK+sxNDUdDfzc40lDRkYKDhw4qhswGDNmEGprdzl2rJ0gGuzIyxuM8vJxltZHMLX1vmpVPdzuyPXj87Vg4sSVyMhIQXNz6P4WDYIA5oNXosHQwsKhyM31mAoq2qEEhPSCfoC9HoJqgt8jjOZXVLQyYh35fC2YNGmV7n3D3w/Cj9m2bQcxf/4G1W0XFa3EihVXwO2W19f69eqvMaPnoWQb2l3jdujtQ/l5qmdaBr+uvv5a7H04ET+IQGQFA39ERDqUnly//rV2TzPlD49Zs+QyhMygsU/JtjQKfjQ1xWY+1C5e/f0UTgTtRNdXY6P4vJzi9crvI05lASonZgsWyKVXBw6Unz/fp4iIiCha9AJ2ohdUt207iJycCsuZHWrsZHtYyY6qqtqKO++swaJFA6I631gQnUtw0A9ASNBMK2AwefIIDBnyhKPH2glmgh1W1kcwrUwmSfLjz3+OzKJS5hIc9AOMgyBaz1M0wGwm88vt7mIrI1GUVkAoWLQCjiJEyhuLCH4NKsdMJBP3d7+rw0MP9dfMGjUTJLazxkVo/e4wk60dvL7UXldutyuixLIiVpmLRLHCwB8RkQGvFzjpJODii/XHNTQA994L3H13bOaVzNxu4JFHgOJi/XG33QZMmMAgRixVV4uNi0Z/P8C4BK/8x7p+tqHbDSxeDEyapP9Yv/mN/PqP9fpyMguQ2X1EREQUS0al2EQCB+npKSEl6xRWghrB7PapMpMdpQQjUlKsBzkGDuzleNajnblYoVyUT09PQUqKOyRzzePpjcmTR2DRok2ms3hixUyww2z2nEIrcNXQ0ILUVHPHOtqlYs1mfpkJKlqhFxBSZGamor7+RnTvHp9L4EbZsqKU12B4BptRJq58e3/VrFGzrzGra1yE3u+O9PQU0yWitV5XekE/IPqZi0SxxMAfEZGA/fvFxs2bJ1+k50V2+zIzjccY9XIjZ/n9wHPPiY2NVpnM4BK8aiQJmDzZOFjXt6/xYyXK+grPAhw4UM52nT07NBiYnQ08/LD82lHGMbuPiIiIYkW0FJtR4ECL3aCGE32qRAIZIsEIPco8GhtbHc96tMpo3+mRJDkzbc2aSXC7XYGAwZgxgzBkyBOms3hizUyww2ygy+5aURPtUrGxyPwSJRJUa2xsxYYNe+JWNtdu5m7w+5JacMwqq6+xaARzjX53zJp1jtB2lH0t8roKz/yLZ1YoUbQw8EdEJMBMEKO0lCU/neBELzdyVl2dWHnVzMzo9PdTeL3A7bcDDz2kfvuiRcDo0foB+I62vsKzAAE52zU4GMggHxEREcWLmVJseoGD6dPPUs32C96W1aBGrPpU2cnwCS5/ec01qxImE05v34nav/8Ipkw5I/B9be0u01k88RKtzDWnssHURLNUbDQzv8ywU743Vsxky+q9L1VX1xuWNDUrEV5jIr87/v73LULbUva1yOvK75eweHEe+vfvlTB9RYmcxhVNRCRAKS8oQskSInuc6OVGzhINgl13XXQDUH4/UFmpP6a0VB6nRXTdbNsmPK2YU4KBU6bI/zPoR0RERPFidKE1+AIzIAcOdu6cgZqaYixbdgVqaoqxY0cJhg07WejxqqvrLc1TCTpmZaWF/Nzj6e1YMM1MkMHtDk1z9Hh6Y/nyAlRWfqHbE6y0tAbHjp1Abe0uVFZuQW3tLvj9bXambUhr32VmpgrdPzwA0hGCNtEWzedmtTyrKCUYOmXKGcjLG5zQJWijvS/0KNmyWhnNLheQnS2/7rXelwoLhzqeGRosmuvQ72/TfZ8S+d3R2NiKzMxUw32oZGuLPp/+/XvFdf0SRRsz/oiIBCjlBSdOFBu/di2zb+xSgq1Gfc1EMtDIGaJBsMLC6M6jrk5/XcgXlvTLdBr1ClSwfC8RERGRMStBHLUsKtEL9GVlHyM312MpUBftbCXR57B4cR5uueVH2LBhT8g8RIOoWVmPoanpaODnsSgDqrbv9u8/gmuvfU23d5ZaCdWOELSJFqVP2+bNzY5vW6RkbbJwonxvtIlmGnu9w+H1DlN9XzLKjrUrWq8xo56vgPjvjuuuOwPl5R8LZWt35vcWomAMZxMRCfJ6gQULxMYuXAjk5ABVVVGdUlJzu4FHHjEed9tt+pld5Ay/H6ioMB7n8US3zCfgTJlOJZhvRC5LxTVGREREpMepC63KhXwjSulQq1lu0cxWEs3wmTnzHHTv3jViHqIXwoODfkB7GdCqqq12n4Ku4H134MBRTJ78qmbQT6FWQlV0PyVbAKuqaityciqQn78cCxdu1B2r7JtBg3qG/DwjIyXk9vDxTpSstcoow8tJSlBN64OckhTffaHQypZNT0/B/PljUFg4FID2+1K0MvKsvMZEj6/Sty88YBn8PuX3t+Hrr8WeW2HhUOFsbZH3Fo+nN/z+tphlTBPFAwN/REQmzJkjXvLT5wOKihj8syMz03gMS6vGRl2dvKaNlJREP9PVqTKwXi8wf77+mODsQSIiIiJS51QQR7mQbyS8dGgiCX4OVgIzVrNQgsuAxuIitl5vLoXb7cILLxTA6x0eETAAYGs/dURawRA1wfvk889/EVIW9+uvb8FLL0W3ZK0VwUHNa699Dfn5y5GTUxH1YHRHoJQ3XrBgDNLTewAAmpuPYt68DYb7aNu2g7Yf34nXmOjxNerbBwAzZryJnJwKzJ5dazhv5XeHVono8PVu9B4sSUBr63FcfPEKrlNKasnz25OIKAaULCGXK/IPiHDtJ17MFrLKicyuZOD3A7W1cl+72tr4rCfRfTxsWHTnAcgZhRkZ2rfLJwdimYei8032NUZERERkh1HATpKAyZNHCF1g9nqHo7T0HKHHTdT+b0qGz6BBoUE8kcCMURBVTywDokYlSQHA75eQmZmqGTAAEPWei4lCJFAazOPpjWefvQyAeiaYaBAkVkQyvJym7FMtdjODnVZdXY/58zfgwIHvQn6ut4/8/jYsXfqZ7ce28l4UzMzxFSlX3Nx81PD9Qy04KZqtrZdlCciPb/Q8iDo69vgjIjLJ6wVWrABmzTLuP6dkCy1ZAsycyZ5/ZjmV2dWRVVVFrjWPRy6DmpkpB6QGDox+T8lEOhbV1UCzTjsMuaSL2P4QnW+/fmLjiIiIiDorr3c4br99FB56aJPq7YsWbcLo0YOELjQXFg5FWdnHhuPMZMcpfdWi0ddPjdc7HJdffgreeOMfePLJSzFwYB+hx9TrCSYqFgFR0ceorq5HefnHEc9DudC+YsVV2LlzRkyPjRV2149IoBQA5s4djfHjByM314O2Nj9Wr9YORKj1yYwHowwvJQBXWDjU0eMq2g+zrq4h7vvJ6j4SXTdq5JKWcuDrX/+aho0bv7a0fs3O3an3n/T0FFRUXGo5mB3ek7Rfv56YOnW16thorlOieOEqJiKywOsFdu4E5s4VGz97Nnv+WZGbK1ZatanJucdMhOw6RVWVXC42PMDc0AAUFwP5+cC118r/R3t9KcdCv3xT9Pv7+f1yIFRPRgZQWCi2PaPnpZg6la9fIiIiIj1yv6QvdMeIZt843f/NbglCq33LlIvHRUUjTPUS1MpWycxMFbq/1XKhZog+xpNP/ku35F9paQ0ARK3nohOcKGEpGgwZOTJDaB/EspeeETMBOCeZCT7ricW+tLqPrAbRlPfO+++XT9Dt9DU1O3en3n/Cs/KsCH7ebrcLPp/2/kzkEtJEViTWb1Iiog7E7QbGjxcfz55/5rndcmabkdtusxagCw/yrVghB9BiGVDTm9usWeKf8PX5gIkTgXvukZ/PunXOzkcpcwvo9QeIflZrXZ1xpm1zs3hPPr3nFWzPHr5+iYiIiPTU1u527OK/3T55weyWIIxX3zK1Uo4NDTc5GhC1Q7Qk6bffHte8TVkTS5Z8nBABLDVOlbAUDYaIjEu0XnqiwSmnM1FF92lZ2cea+8bsvrQaJLS6j0SfY9++KSHfK6U8CwqGCt3fzJyMxtkpVxzM6VKt8VqnRPHCwB8RkQ2i2UJAcvT8i0c2XGam8Zjdu8UDPYqqqsgg36RJkUGleAVsRQJcwZT1NW+e/HyuuEL+/oEHnDteSpnbrKzQn3s88s+9XnvbF1FdLTbOTE8+recVLBlev0RERETRUlW1FcXFK4XGil5U1cp6M9ObyqhEnSQBN9/8Fo4dO6F6/3j0LQsWnqXTvXtXxwKiTsxNay5mzZ5dmxABrHBG6wcIDUzoBYWcymKN95pU069ffDJRzQSYZs2qwdq1O0OOjdl9aSfgajXwK7pufL6bo9bvsV+/nqbGOfXe4HQGnpPBd6KOgIE/IiIbRLOFFErPP7NBqkSgFiiLRTacaADHTKBHq4SmmngFfMw8Hz1/+pOzx0spc1tTAyxbJv+/Y0dsgn5+P/Dcc2JjzfYa9HqBp5/WH9ORX79ERERE0aJcPD9w4Duh8WYuqqplvZm5oC3SH6uxsRUez+MRF+/NBn1ixYmAaLTnYkc8A1jhzJQ4NAoKOZHFmohrsqpqK6ZN+4fumGhloir7VKRKTkPDt7j44hUhx2bGjDeF96XdgKvVwK/ouunevWsUy+WKlSH65z/3B/aX9vtUGjIyUkwFBIM/LGKnLKvTJaSJEh0Df0RENolkC4V76aX4948zQ6/X3MSJcg/DaD0f0QCO6DizJTSB+AR8zAauRDiVveh2A3l5wJQp8v/RLu+pqKsT6+eYmWmt1+D+/WLjRLMOiYiIiJKdXiAinNWLqnZ6U4lmFzY2tkZcvI9X3zIRdgOiTlAuwH/3nR9PP30Z1qwpwty5o21vN55B1XBmesiJBIXsBm0TbU1qBcOCRTsT1esdjtLSc0zfr6GhRbeHXHAZ2mPHTtgOuNoJ/MY72L9/f6vQuN/85p2QYLfa+9TOnTNQUXGpqcdXPiyiFlw/5ZTHsWDBevzhD+vwhz+sw9q1OzWPg5ljkEg9NIms6hrvCRARJQOvFygsBJYskYNgRv73f+V/Ho+cMRiLbCmrRAJlZWXyv2g8H6Wcqs+nPQe3WywgBJgvoRnMqSw8ESLP2yxJUurky+s1VgE7p4ju/+uus/bcRIOtZWXy8Unk1y0RERFRLIhk1AUTyWiqq2vA3r2HMXBgL+TmemwFC8yWbCstrUFh4VC43V0Svh+UEhCNh6qqrZg16+2QY+/xpKGoyJkARHAAK17PERBfP889t1kzKKT0KVPWldc7HIWFQy2tc9G15vOJvyatEg36Z2Wlobx8XFSDU4WFQ1FW9nFUtj17di3+9Kf30dioHfwSXa9e73DcfvsoPPLIR/D723dcly4u3Hbbj3X3kZ11Y5eZ91El2K0EJNXep5T98NBDm3S35XLJwc3cXE8gyBy+3ny+w5g//73A9wsXAhkZKaiouBRe7/CI3ymFhUOxYsVVKu9fvVFWlg+vd7jm+1u01zGR0xj4IyJyiNsNzJwJPPyweLBGyZhbsACYMydxAjF+vxwg27sX+Ppr8UCZz9f+fIYNkwMpubn2npdSTrWoSH++xcVifebsBO+ikYWnJfh5u1zOBv+U7MW8PGe2GSvbtomNKyy0tn0zwdaOGjwlIiIicpJoICL4QqyWaFxsVUq7+Xwthn/fhV+8Zz8oddoX4FscD77EK6iqGDNmEDIzUzWDPi4X0Lev9u2AelDIatBWdK2Vlr6N1NSuUQtS+P1tWLLkY6Gg/9NPX4bx40+JyjwUZl7nVugd32BG67WqaisWLdoUMUe/X8JDD21CWlp3DBt2smZQL17BfrPvo+HB7nB+fxsqK78wfFxJkj8sAkA4sxwAmpuPYuLElbjjjlGorPxC9XfKzp0zVIOoeu9vwQFNoo6ApT6JiBxktuefYt682PTLExHey08kg1Gh/HE0b57zfeVeeME4yCLSh89K8E4uS2StfKQdVsrIiopl9qITqqrkdWXEznFSXr8iJxTs9UdEREQkHoh44YUrDYN+dvpnaQku7SZKuXjPflCRjHrMuVyA261/IpyRkYKHH75I6PHiGVStqtqKIUOe0A36AcB1150htD0ngphGa1LR1HQ0an0SlXKLs2fXCo3fv/+I43MIp1fCMZb01qtIhuS8eRtU+0Na5fe3Yd06+VPc69Y1WC5XaXb/GpWcFc0UX7BgDLze4aYzyxUPPbRJ83dKdXV9RAnpROyhSWQHA39ERA6zGqxpaHCm/5odWr387FD6yr34otwHsLJS/v/YsdDvjQJ2mZn6Y0T78ClZXaInBO213uOT3eX1Ajt3AjU1wLJl8v8vvig/Bztimb1ol1Ju1ojLZf84eb1yAFkEe/0RERFRZycaHNPLUon2xValP1bfvilC4zdvbkZt7S4AsNyTK1mJ9JhTShiq7TOXC6iouBSzZv04oYOqIr3rlP5qhYVDhbbpRBDTbADG6SCFyH4JF6vgrVYfvFgQWa9mg1d2P/SgBGivuOJlAMAVV7xsK5hoZf9qBbtFg+DDhp1sarwIvd8pidZDk8iuzvPXCRFRDAUHa269Vfx+kgTcfLMcFIs1kV5+VkiS/G/KlPYswvx8oGfP0O+VzEC/Xz0gKJqhZjTObFamxyNWQjSa3G65LOeUKfL/RUWhwcAFC9pPpI3EK3vRjtpasWD0/PnOHCfRUqFlZYmRpUtEREQUL3qBCNHgWCwutnq9w+Hz3YzMzFTDsQsXbgxk3ABQvditBH06W8k30QvwpaXn6O4zJ9ZNtIhkZmVmpqK+/kZ4vcMD5UC1OB3ELCwcivnzxyAtrZvuOKeDFKI9/RTxCN56vcOxc+cM1NQUY9myK7BmzSRkZfXSDTBnZKQgK8t6cFJrvfr9bait3YXKyi2ord1luu+inQ89RCuDWtm/ixfnCY3XCvqaLaO8bdtBofGitF4bid7Xlcgs9vgjIooSJVgDAP/7v+L3a2yUg02PPRbbYFNdnbOZfuHCs/XCv1f6A2ZkAM3N7T/3eORAnWiGmsg4JStz1qzQ55ydLfdozMyUA4hO9CiMluD1BQBnnhn5fMLFO3vRiqoqoKREbOywYc48pplef7NmsdcfERERdW5KJkhkf77eKCvLNwyOxepia/fuXfHYY5egqGglAOO/84J7Omn1g+psRC/YFxYOxaJFebr7zO66iRaRzKzGxlZs2LAHBw4cxaxZbxuWA1ULYvr9babXlFofTCNOBSnMZKzFM3gb3gfv0UfHo6hoJVyu0Ne8MseKiktRWDgUS5Z8LFS+tG/fFDQ1HQ18r7Ze1Y6TyIcOwqn1hzQiUo7XqP+e3rp0u7tg5sxz8PDDmzR7/rlc8n7RCvoa9QwMvn9V1VbMn79B6LmbFf7aYF9XSjYM/BERRZmZIIKisVHO6lqxAigoiO78FPHu+absm+CgH9BeKvSFF4z3Y3q6HFD0+40DMV6vHLCpqxML8vn94mPjIfz5bN8eOcbjkYN+8cxeNEMpPSv6unGqfKmSFTpxovHYhgbg3nuBu+925rGJiIiIOiKvdzgKC4daCo7F8mKrVrBJTfhFctEL78nMzAX78ACMGjvrJlpEA2XV1fUoL/9Y91xFK4ipFhjyeNJQXj5OM+CpZHGZrdDjVJDCTAAx3sHbYKIBZtFgVn39jdiwYY/metU6Tk1N6sFhEWb2/b33bhTOoA5/fYquSyVjVy+gqhf0Fb0/AFNZpmaFvzbMvL8RdQQM/BERRZkSRCgqMnc/pexnayuQliYHnrrpV/OwxUzQ5MorgVdfRcQfadGgnHD/5jfA4sVAcbH24x44AFx8cXuWoFGAKzxrLlhwoG/bNmDp0tBsOo8HeOSRxMoODH4+x48Dq1cDr70G7NuXGPMTpZR7LSkRW1/yH+DOli9Vev2VlRmPnTdPzrjsKAFVIiIiomgQCfSoifXF1uBg09q1u7Bw4UbNsVYybpKZ3Qv+WttMpH0rGih77rnNQuVAu3cPvfSqFRgKzjAND5iZLbMJOP+6Ed0vixfnYebMcxIqI1YkwCy6trt376q5XkX6lVohuu+rqrZi3jyx7LjwYKLZdWk3Y1fk/rW1u0xlt4rSem1E4/2NKJ64UomIYkApLZmVZe5+jY3tZQ7POiu6/cSUzEQjLhfwz38Cy5ebfz5WySfcQN++YvtRyRK0ur+qquSeg0oPwnnzIktoNjTIQUgzfQrjYezY9t6AiRr0C95f99wj78eLL5YDuaKiUb5UtNcfIAcJ43mciYiIiDqqePR7U4JNI0dmCI1nT6d2ygX7ZO17qASi9frCZWamhpR7VKOUAw0mEhhS6+n23nt7TAVAovG6Edkv2dm9Ey7op1Be81OmnIG8vMGqc7S7tkXLofbtmyI0ZzN9EpW1JSo4mGh1XYb3VKypKcaOHSXC7wFG97f6vpuRkYI77hgFl8v875Rkf3+jzoUZf0REMaKUYrz3XjmQZNaePe3lP6ORWSRa3lAJwmVmAjt3hmbFzZ/fPiYa9u6Vg1iFhXKgqLhYPTjUXpbHfP81s+Ulgxn1KWRGWKSqKuPehHoyMoCKiujsWyUYLjK33bvl14JWBikRERERaYtXv7fO3tPJSp85IDFLdDpFJOvnuuvOQFnZx4bbCg9cGAWGtDJM9+0zFwCJxuums2RD2VnbooGqsrJxyMpKw969h7Ft28FAD7vwfSpJwPTpZ2H58i8N52GmB2N4MNHqugSim7G7bdtBoXGLFl2Eb775DgCQl+cJBHZHjx5k6XdKMr+/UefCwB8RUQy53XIvsDPPBG66CWhqEr+vJMn/SkqAk06KTgaXmfKG1dXyHIIDHWeeGRnEcbudy4RSypG63fI/vYwwJUBpJhjj98vztxq41OpT2NAgBwSVQGRHKbkZbXaCrIoXXgDGj3duTsHM9PoD4t8nk4iIiKgjU7vYOmbMIGzYsAeVlVuicvG1M/d0stJnLliileh0klEgOj09RSjwFx4wFg0MhY8bMEAs8Dx37miMHz84akGKeAXoY83q2hb9gEBWVlrI9s88s2/EPk1Pl7MCg0t36r0+zWTHhQdora5LhdUPEOi9BxUWDsXSpZ8ZbsPjSUNp6Y81s/esBvCS+f2NOg8G/oiI4sDrlfvkeTxyOU8zzPaxM6uwUCzwV1YmB7CCH1/JalSyAAcOlIObxcXy7VYDPGo93ESDLD6f+OPU1VnPPBNRVib/Ywag/SCrsiainWHn9QILFohl6Zrpk0lEREREkYIvtlZVbcWQIU9YDkyJPl5nyGIKZ6XPXGejFzTw+9ssBYytZpief/4gocebP39M1Ncqs6G0Wf0gQfg+VbIAzbw+RdfWggVjLN9XbZzVDxAYvQfNnz9GKIOxpOQHmmvPakCSKFlwtRMRxUn37sBjj0G17rgIu33stJjp9afW18ztloMxSl85pTxpeF++8Iy3jIz27YY/DhDZw000yDJ7tvg+ilXGVrSOXUdiJ8iqtSaiZc4c/b6Scu+F0MA0EREREVmnXBQOv/Dr87Vg4sSVmD37bdTW7oroOWVFZ+vpZLWfV2ek1RfOal9K0T554YGhePTB1CPSL68zsnOclH1aXDwCS5d+Zvr1abS2ADkgN2fO6IifW12Xeu/TRUUrUVW1VXV7Iu9B5eXGGbUAMGzYyao/r6raipycCuTnL8e1176G/PzlyMmp0JwTUTLiOzMRURx5vepBMRHBpT/XrnWunKZS3lDk8ZVSmka8XrkfYE0NsGyZ/P+RI6Hff/018NJLkfvC41Hva6gEKI2Cpk1N4kG2WGVsRevYdSR2gqxaayJa3G7g0UfVg/SxDkISERERJTuRi8JlZR87eiHX6x2OnTtnoKamGMuWXYGammLs2FES96Cf39+G2tpdqKzc4lig00w/LwoVfDzS01OwfHmBqYCxncCQVoA6K0vO9PvuO79ja4Sss/tBAquvT721pfysvHycZtDR7Lq08wECked44MBRzduDaWUhWglIEiUblvo0oaWlBR9//DE++OADfPDBB/jwww+xc+dOAMApp5wS+FrU559/jiVLlmDNmjXYs2cP0tLScPrpp+O6667D9OnT0bWr2OF5/fXXUVFRgQ8//BCNjY3IzMzEueeeixkzZuCyyy4z+SyJKNaCy2P6fHKGWlOTeAnEaJT+NNPrTzSAo2QCBgv/Xq1UqFY/PCVAWVSk/7iS1J6dWFioH5xRgok+n72+c6KiXbY1kVkJsqanA8uXR6e/pRElSB/ew9LjkV8nnenYEREREUWT0UXhYKKlKUVKviVaTye7Pfi02O3n1VlpHY9HHslHZmaq5toKX3uFhUM1++Q9/HAe0tNTAj0tR4/uH7Kd9PQU3H//hWhsPILMzJ7Yvv0bVFT8U7gPHMWGnXKodl6fWj0YAeDZZy/TXRNm+zeaCVCGv6+KPsf09BQcPHjUVNlUo4CkfG2oBoWFQ5mpSkmPgT8TCgoKUFtb68i2li5diltvvRXHjh0L/Ozo0aNYt24d1q1bh6eeegqvvfYa+vbtq7mNtrY2zJgxA08++WTIz30+H3w+H1555RVMnz4djz/+OLp04ZsZUSILDoqlpsrBrPAeE0aU8pFOZUKJ9vrbts3+YwVTCxBqUYIxN90kB0u1BGcn6m07OJhodv/b0dAATJzYHpzUCnYmEzNBVuVThkuXAuPHR39uWswEpomIiIjIGjMBJ5ELudEKoEVTNHvw2enn1VnpHY9rrlmFFSuuwpQpZ6jeT2vt7dw5IyQw1NTUitmza0LGDh3aG4sWDcCqVfWYNeudkNsyMlLQ3ByZFcU+jYnB6gcJ7L4+w4OOAwak4NChz1BQMNRwm2YClmYDlMEB8K+/FrvvrFnnYP78Dab6r9oJSBIlG0aDTJCC3mXS09Nx6aWXIi0tTece6lavXo2bb74Zx44dQ//+/fHoo4/i/fffx+uvvw7v/12t/+CDDzBhwgT4deq/zZkzJxD0O/vss1FZWYkPPvgAlZWVOPvsswEATzzxBObOnWt6jkQUP1bLfyrlI2++Gfj734HaWnslJEVLac6fH99edV6vWIASEMtO1Nr/Hg+wYEF7adIXX4zshajVp1BUWRmQnw/k5Mjbr60FKivtH8tEFFxS1mh/xbq0p57wHpYM+hERERE5y2zASa80ZUcs+RbtHnxW+3l1VlaPh9Haq66uD/TJO3DgKIqLV0WM3bNHDpBcf/3rEbepBf2M5kSJz4nXZ3APxrFjzb2ORfs3mglQhvfbmz27Fm639kUA5TnOmTPadNlUZjQTtWPgz4Rrr70Wy5Ytw7Zt29Dc3Iw33ngDGcpVXkHHjx/HzJkz0dbWhj59+mD9+vWYOXMmzjvvPPzsZz/DSy+9hFtuuQUAsG7dOjz77LOq29m6dSsWLVoEABg1ahTWr1+PyZMn49xzz8XkyZOxbt06jBo1CgDw0EMPob6+3sYzJ6JYU3rirVkDnKzeq1hTYyNw/fXtASSrQTklMCOS9VZaGt/AlGiQtF8/sXFqPQl37gTuvrs94FNUFDlGq0+hWQ0NQHGxfAyvvdb+sUxUokHWHTsSI+hHRERERNFndOFbS/iF3GgH0KIl2j34lH5eWuXzAO0+c52RleNhZu2JjDVLmdP8+RvY96+DsdMHMpZEA5RNTa2qAXC/X31xhz9Hs/1XmdFM1I6/xU2YMWMGpkyZgqFDjdOjtbz88sv4z3/+AwC46667MGTIkIgxDz30EE7+vyv9Dz30kOp2ysrKcOLECQDAkiVLkJqaGnJ7z549sWTJEgDAiRMnsHjxYstzJqL4cLvlsob/91K2lEWmlP+0GjDyeuUAjJ7gMprxIpqdOG2a+L4QyexSGxMcNCwtlcdZzQAMZvdYJiqRICuz6oiIiIg6D70L33rCL+RGO4AWLbHIWPH7JfTp0y3i5+npKSwRGcbK8TCz9sz0tDRr4cKNyM9fjpycioTMbiV1Sr89tUy35csLAn0g4xnUFQlQPvxwHmbPrtENYIdn/qll84lmIQLMaCYKxsBfjL3yyiuBr6dNm6Y6pmfPniguLgYAbN68GVu3hv5yliQJ1dXVAIDTTz8do0ePVt3O6NGjMWLECABAdXV1SKlSIuo4Cgrk/wcNMn/f4PKfQS1FTRk2TGycSBnNaBEtGxmr4JkSEFy82JkMQCD4k6HJWfaT5TOJiIiISKF14VuN1oXcjlryLdoZK7/9bS2Ki1fh0KHjEbcdOKBePrIzs3I8zKy9WKy/RC5tS+rUMt0efjgPpaVvB0pm5ucvxymnPB6346oXoFyx4ipkZqYaBrX9fgmLF+cJZfOJ6CgZk0SxwFUeY+vWrQMAjBgxAgMGDNAcd9FFFwW+Xr9+fchtO3bswJ49eyLG6W3H5/Nh586dVqZMRAniX/+SS3+mp5u/b2OjnBFnJeA1cKCz46JFKRupFyCNR/AsuGyrlWMXLBGyK4mIiIiIYiH4wndp6TmqY8Iv5Pr9bait3YXKyi14662dQo+TaCXfcnM9yMhI0bzdTsbKihVf4qGHNmneLkmJWf40nqxkEJkJFsZi/SVyadtEF/yeEusMu+BMN6UPpM8XGij2+Q5j4sT4BXX1SnGKBrX79+8llM1nZk5mewMSJaOu8Z5AZ9LS0oLdu3cDkDP19ATfvmXLlpDbNm/erDpOZDunnnqq8HyJKLEopT+XLpWz1gBzNf8bG4GJE+XSncOGyYG63Fzj7CqljKbPp/14Ho88Lt68XuCkk4CLL9YeExw8y8uLzbzsHrtw8cyuJCIiIiKKFeXCd17eYOTmejBr1tshGSQeT2+UleXD6x2OqqqtEbcb8XjSEq7kW3V1PZqbtTPvJMk4Y8Xvb0NdXQP27j2MgQN7BZ7jLbesMXx8pQRlXt5g85NPQkoGUVHRSrhcoedxWhlESrDQ52vR7KXo8bQHC/XGOiW4vCiPrRi19xSPJw3l5eNMBY/UXo9mAlx+fxtmzHhTd8yMGW+isHBoXDLZlPfpcPHst+f1Dkdh4VBb+52oo2PgL4YaGtrrxns8+n9YZmdnB75WgoVObyfYd999h++++y7w/aFDhwAAx48fx/HjkeUfyDplf3K/kqjwNVNQIGe23XmnHIwz6/7727/OygIeeKC9nKiW8nLghhvkr7WajldXG28nFvbvB8Lanqp69VXggguiP59gdo+dYsAAwOgthO81ZBbXDFnBdZNYeByIKJnpXcitqtqKoqKVpgMnJSU/SKgLwX5/G2bNelt3TJ8+3dDaegK1tbtUL2RrBStKSn6AxsZWoXn4fC2ord3FC+b/R8kg0gs8BzMbLDQaq3wdfpskARkZKbqB4nCJVto2UWm9pzQ0tGDixJV48cUCFBWNENqO3eBhbe0uw2Pc3HwUtbW7MH58jtA2Y8FsANxpWgFJos6Cgb8Y+vbbbwNfp6Xp16nv1av90w4tLaGfVnNqO8Huu+8+LFiwIOLnb775Jnr27Kn7GGTNW2+9Fe8pUAcTvGbcbmDRIue2vXq1/u1uN7Bsmf3txELPnkBlpdjYeMzXiWN36JD43PleQ2ZxzZAVXDeJ4ciRI/GeAhFRVKldyFWCZVaypYYNO9mhmTmjrq7BMGPx0KHjuP56+WQgPICgFazw+Vowb94G4XnMnl0TEiS0kuWUbMxmEJkJFmqNVUoVPvfcZZg1652w23qjvDw/MKe1a3dh4cKNhs8j0UrbJiKR95TJk19FZSUwaZJ28E/v9VhUtFK47GRtbYPhGGVcIgX+rGTLEpFzGPiLoaNH2z+d0b17d92xPXr0CHzd2hr6iSynthPsrrvuwm233Rb4/tChQ8jOzsall16KPn366D4GmXP8+HG89dZbuOSSS9CtW7d4T4c6AJE1s2qVnJFn5WTX5ZIz/z77TL/sp98PnHWWdqaa6HaizWieikSZ76pVYhmAyh/Gzz4rllnJ9xoyi2uGrOC6SSxK1Q4ios5EJFimJZGCIH5/G9au3WXqPsEBhMLCoZrBCrPnieGZgWYDFcnKbAaRmWCh2tjRo/vjjTf+AQCQwg6iJLWFzCk314Onn/48btlVyUTkPcXvl1BcvAovveRSfU3oBQ+Dey7GqzxnrJjNliUi5yRd4M+l1W3XhKeeegrTpk2zP5kwKSntzZmPHTumOza47GZqWM06p7YTrEePHiFBQkW3bt14ESdKuG/JLL014/XK/990E9DUZH7b27YBGzfq97xbvx6or7e/nWjr1k0uXzpxovHYRJiv1wsUFso9B/fulXsvNjUBs2cDQZWdkZ0NlJW1H2tRfK8hs7hmyAqum8TAY0BEnZGV0oWJFgSx0p8QkAMILpccQDjppO6WA6BmHifZAxXxFB5YVEp433DD6zhypC1k7J49h0OCscyuco6Z9xSt14RI8FC052JeXrZQNmdeXrbhmHjQCoADYElhoihKusBfIuvdu3fga72ymwBw+HD7L5nwcp5ObYeIkovXC1x5JeDxAI2N5u+/d6+92xV2etc5xesFSkvlQJkR0ecVTW53ZPBxwoTQYGBubnwzE4mIiIiIEpHZrL1EC4JY7U+okCQ5gCBaDtAq5XFEAhUks9rfze9vQ11dA3y+/yItTT1jUy0Yy+wqZ5h5T9F6Tfh8YkF4kXF5edmGvRwzMlIASKis3JKQQbTwoLYTvQ+JSF/SBf62bNliexsDBw50YCaRsrKyAl83NOj/QbZ79+7A19nZoZ/Y8HjaP5FmZztElHy6dwceewwoKpK/N3PyaPTWJ/rWOHs2kJpqPjPNaYWFYoG/KL3l26YWDCQiIiIiolC5uR54PGmaJQ7DJVIQxE5/QqsWLBiDpUs/C7ngnpmZimuvPQPl5R8b3t9KhmVnoATrlOylpqZWFBevMt3fLTggkpraBZWVQzQfUy0Ya7YXIUVS3lNEM2jVXhONjWJ9l0XGud1dUFFxKSZOXKk77uKLVwS+VoJoBQWnCs0jWsJfF7m5HlRX1zvS+5CI9CVd4O/000+P9xQ09e7dG9nZ2di9eze++OIL3bHBt59xxhkht40cOVJ1nNntEFFy8nqBFSuAWbNCS0VqkcvcyBllenJz5XE+n35AsalJDjyuWBHf4J/RfEWfNxERERERJS69EoeKBQvGYNiwkxMuCGKnP2G4vLxsoR5vc+aMxpw5oyMuxtfVNQgF/hKpL2KiUMtecrtdwpl6wduxkv0ZHngy24uQQinvKUaBNoXaayIzs6fQfUXHeb3D8dJLkdmcSiZgeDZgexDtirhVDlJ7XWRl9cLRo37Trw0iMo+voBgbO3YsAODLL7/Evn37NMe98847ga8vuOCCkNtOPfVUDBo0KGKcmnfffReAnG2Yk5NjZcpE1AF5vcDOnUBNDbBsGbBggfwHVHgb1PYyN8ZlJN1uoLzc+LHbG1UDfr/JiTsoeL5qz1uSgOnTgeXLgdra+M6ViIiIiIisU0ocpqenRNyWkZGCM8/siylTzkBe3uCEupgsmj3Xu3e3iHMahcsFZGf3Rl5eNsrLxwV+Fj4GaC9vqgSGgveJkuVk9DiJ0hcxUSjBuvAArt+vHb0LztRrH289+5PBWOd5vcPx4osFcLs1XhDQf01kZYm1WxIdp8xp584ZqKkpxrJlV+DNNycCUF8wyjr63e/qhLfvJK3Xhc93WLdkqfLamD9/A2prd8Hvb9McS0T6EuevnU7i6quvDnz99NNPq445cuQIli9fDkDO7hs+PDS92eVyobCwEICc0bdxo3qD140bNwYy/goLC+HS+uuNiJKSUipyyhTg7rvlDLygisMA5Iw3M5l5SjZh37764+Q/1uQedfGkzDf8eaenAxkZwLx5wLXXAvn5QE4OUFUVl2kSEREREZFNfr+kekH5wIGjKCpaiaqqrXGYlT7RgM3tt58LwDigpwRAw4MJHk9vw/J5SpaTyOOQzG6p1uDAr5XsTwZjo6uoaAQqK69Uvc3oNaEE0vV4PGmmj50StO/Rw43rrluN5ubvNMdKEhzLKFbj97ehtnYXKiu3hATpnChhvHDhRuTnL0dOTkVCvncTdQT8bR1jEyZMwGmnnQYAuO+++7B9+/aIMXfccQcOHjwY+FpNaWkp3P+XnjNz5ky0traG3N7a2oqZM2cCALp27YrS0lKnngIRdVDhWYA1NcCOHebLcXq9Yr3zAGDtWqCyMr4ZdWrZjwcOAM3NoeN8PrlEKYN/RERERESJL/ii84IF6zF58irVce0VSWoSLntENMtuzpzRwgG98Kygmppi7NhRItQzy07gsDMID3TU1u62FVgJDvya7Z3IYGxsTJo0Ai+9dFVEEM/oNaEE0vVyMFpbT6C6ut70nJRsusbGVuPBUVJVtRU5ORXIz1+Oa699LSRI52QJY6VkKYN/ROYlXY+/aKqvr8e6detCftbS0hL4PzyD72c/+xkGDBgQ8rNu3bphyZIlKCgowKFDh3DBBRdg7ty5OO+883Dw4EEsXboUL730EgC5LOgNN9ygOpfhw4fjjjvuwP33349NmzbhggsuwJ133okhQ4Zg+/bteOCBB/DJJ58AkIOHw4YNc2IXEFEHp2QB2hWeQadl4cL2rz0eufRmPPr+Kc/b75cz+/TryQOFhcalT4mIiIiIKD7UekfpCS6tmEi9z/T6E6pl8xUWDo3ozacW9LHT483M43QmamsuPb2HpW0p/RaDs73Mluv0eHqjrCy/0wdjY8Hqa0IJpM+Y8aZuNrKZoLoT2XR2afWiVIJ0s2ad49hjse8fkXUM/Jmwbt06/OIXv1C9rbm5OeK2mpqaiMAfAFx++eV47LHHcOutt+Lrr78OZOYFO++88/Dyyy8HsvrU3Hvvvdi/fz/++te/4pNPPsHkyZMjxtx4441YGHzlnYjIAbm5ciDP51MPoqlRMurMlBZ1Wl0d0NCgfbtSonTJEmDmTAb/iIiIiIgSjdZFZxFms6piQQkOhAeV1AI7dgJ6ZsTqcToKrTV34IB2mUUtWpl6Svanz9eiurZdLqBv31QsXpyPrKw0BmMd4ve3RTWYXlg4FLNmva16m5WglplsOjnALN5DUIRe4FF5Pn//+xZHHzNRP7hBlOj4GyJOSkpK8NFHH6GkpASnnXYaUlJSkJGRgbFjx+L//b//h/Xr16OvQROtLl264Mknn8Rrr72GwsJCDBo0CN27d8egQYNQWFiI1atX44knnkCXLjzMROQst1vO3gMi+z9okST5X0mJXAI0HqU/9+4VGzd7Nnv+ERERERElGrvZLmazqmLFTnlOii67a87tDj1h1ioRKdJj8bHHLsF1141EXt5gBv0coFeu0ilGgbrgoJYepczsSy+Zm9v99+eaGm9E5Pk0NrYiMzNV+FqRqET84AZRImPGnwnTpk3DtGnTHNvemWeeiYqKCtvbufzyy3H55Zc7MCMiInFer5y9N2uWfhZduAMHgIsvjk/pz4EDxccmQoYiERERERG1s9M7Kjs7tLRiomGWXWKyuuaUoEdl5ZXIzEwVKhGplf2ZlZWG++/PYyDYQUblKp3qaSkarNIbZ7a0MQBkZqbisccuQUHBqVi92rlApujzue66M1Be/nFECWM7EvWDG0SJioE/IiKyzOuV++HV1cnZdJs3h/b10xOPwJqZEqXs+UdERERElFjsZHyEl1YkEiG65tLTU3DgQHsfN6s9+EL7yR0CsB2ffTYVKSnW+glSJJFylU71lBMNVmmNs1LaODMzFQ0NN6F79644fvy4+B0FiD6fwsKhyM31RAQsMzNT0djYauox1XpiEpExBv6IiMgWtxvIy5O/rq0VD/wpf7iWlAAnnSRvI9rBNaVEaVERhD55xp5/RERERESJw0rGh9vtQmXllQmTLSXaU4wSg+ia+/3vz8M33xwDAOTleViOM4GJlt+srd0Ft7uL0GtV63Ut0rtRK6hltsxscEnY7t2jc8nfzPNxu7sEBbHl/TJmzCAMGfKE5v3VtgfwgxtEVvAVQ0REjlEy6szUcldKf8aqp55SojQrS/w+7PlHRERERBR/ykVnM+cbzz9/JSZNGhG9SZkQi55i5CyRNed2u3D77e9i4cKNWLhwI6ZN+weqq+stPV7wGrnxxjcBAGed9TTXiINEsziLi18Veq3qva5FejdqBbXMlpnV6h/pJLPPRylhPGXKGcjLG4zu3btq3l9NLJ4TUbJi4I+IiByjZNQB5oJ/QHvpzxdflDMHKyvl//1+p2cpB/927gQWLzY/Pwb/iIiIiIjiQ++ic7js7N546aWrUFSUOEG/oqKVERfylZ5iDOwkJpE15/eHpi5ZPaZaa2TPnsNcIw4SzeIMLt0KqB9Xkde10rsxKystZIxRUEs0QHnrrT9CTU0xduwoiUmAzOrzMbp/dnZvvPhiAWpqirFs2RUxfU5EyYilPomIyFFKRt2sWUBDg/j9lDIPU6aEBvs8HjmY6HQfQLdbLt/58MPiPf8A4OabgdZWOWMwN5flP4mIiIiIYkm5aBzeO8rj6Y2SkrMwbNjJCVdCM5Y9xch5WmvO7XZFBP0Aa8fUaI0AXCNOMSpXqSX8uAIQfl2H9m4UK/MrGqCcOHE48vIGiz8RB1h5Pk7en4iMMfBHRESO83qBwkI5Y6+4WC7nKSo8w8/nAyZOBBYsAIYNAwYOdC7gZrbnHwA0NgLXXy9/Ha2gJBERERERaetoF43fe2+PUE+xurqGmF/AJzHha+7rrw9j9uxazfFmj6lo3zmuEfuULM6iopXC1wEUwccBgKljppS9FGWnP6ARJ3qNmn0+Tt+fiPQx8EdERFHhdgPjxwNLl8qBNcDcH9QK5T7z5rX/zOMBHnkEyMwE9u61Fwy0mqEItJf/XLGiPfjn9wN1dfbnRURERERE2jrSReN9+8RK9omW9qP4CF5zlZVbhO4jekydHkf6tLI409NTIkp8qjFzHKweM70ApVF/QD1VVVtVMqbTUF4+jmU1iZJIYn4UioiIkoYSWMvKcm6bDQ1yJmF+PnDttfL/OTnW++9Z6fkHBJdckQN+VVXyPMLnpdW30O+Pfj9DIiIiIiKKrwEDxEr2iZb2o/gTPVbxGkfGvN7h2LlzRkhPueXLC4TuO3Bgr5gcM7v99MKx1yhR58GMPyIiijo7pT9FKdl3L7xgLRPQbM8/hVy+A7j3XmD+/Mj7KUHKYB6P3MuwsjI0y9Aok5HZhEREREREHc/55w+KWsk+ig8nyjAGl1vs168nsrJ6Yc+ew1wjMRSeOez3t5k6rk68ro3KbjpV2pi9Rok6Fwb+iIgoJpwq/alF2daUKaGZc2bKglrp+acoLxcf39AAPPSQ+s/VgoTl5fLX4eVIRZ7bunXAvn0MFBIRERERxYtSsm/ixJURt9kp2UfxVVLyA8ybtyHi5yLHVK3cYkZGSiAA41RZR4qkF2gzU17T72+ztQYA9XWQnp6CmTPPRm5uFvbvbw3M0W5p49raXewjSdSJMPBHREQxpdVTz+12ptRl+Db0gmlKXz6R+RmJRhYjIGcfTpyofptRoNDtBq64Amhtlb/PygJmzACGDWMgkIiIiIgo1jIyUtDcHNo/LD09BRUVl7K3VgeiFqwJ5vH0RllZvuYxVcothn9wVOktl54euk6ystJw//15XCMOEOlvp9X/L/i42l0Dyly01sGCBe+Fbc9eD75Vq+pRUrJWaCz7SBIlBwb+iIgo5pTSn8FlK5ua2oNYTmYCqmlokINppaXyPMIDYMHz8/mA2bPl+WmV7zj55OgF/szuCyVQmJoqlxINv23evPbv9QKgRERERETkjFWr6lFU9Jrq3/ZKsIc6Bq1gjWLBgjGYM2e0ZpaXUblFAEhN7Yo1a4qwf38LgO347LOpSEnp4cwT6MS0jp3S3y64Z55eeU27awDQXwdq1OZoxg03vI4jR9qExrKPJFFyYH44ERHFhdsN5OXJpTnz8uTymitWyFlpsVJWBuTnAzk5QFWV+vyuuw547DH5Z0q5DoXy/axZUZ6oCWYChUpfxPDnTkREREREzrnzznd1/04vLa2B3y92UZ7ixyhY43IBTzzxL91t1NU16JZbBICGhhasX78HRUUjAIDlPR0gEnANfx0q/f+mTDkDeXmDA+U97a4BQGwdiMzRiDJW5DqBywVkZ7OPJFGy4G8OIiJKGF4vsHMnUFMDLFsGLFgg//EZHnBzmlEATCn/GR6U9Hjkn8+ZI38d7Xk6TZLkfzffDBw7Fu/ZEBERERElJ59Pu3RecF8tSmxGwRqRYylaRnHevA1Ytare9BxJnZVj5/e3obZ2Fyort6C2dlegN6DdNQAA1dXmj62V94r33ttj6jHYR5IoebDUJxERJRQl005x5pnm++2ZpTRQV0p/qvW9UytPGlwitLxcDh6GNwDvCBob5cDlY4+x7CcRERERUTywr1biEz1GeuPMlFH83e/q8NBD/YXHkzazx06rF2BRkViZTb3H8/vb8Nxzm4W2Y3bb4fbtO4yePY3HpaenYOlS9holSiYM4RMRUUILzwKsqQFefFEOVAVTC9aZIX96Tg7saQkvTxreFzDWpUqd1NjIsp9ERERERPHCvlqJT/QY6Y3LzfXA40kT2o6ZUpCkz8yxU3r4he9/n68FZWUf2368uroGNDVZ7+1p5r1iwACxscuXFzDoR5RkGPgjIqKEp9YPMDwY+PzzzpQF3bvX+n1Fg5TZ2cAdd0T+XE3w84lFKdHSUsDvj/7jEBERERF1FllZvTT/lmdfrY5DCdrZOZZudxeUl4+L0gxJi+ixGzNmkGEvQLfbZWsNWM3utfJecf75gwL31dtmXl62pTkRUeJiqU8iIuqQwkuCAnLGnd2yoAMH2pqW6rwmTFAvEXrffaE/b2oCZs8Onb/HA5SVyV+LPDc7pUaDsx7DnwMREREREVnzwAMXoqjotYi/1ZWL8eyr1TEoQbuiopWmjuWxYyfwl798iu3bv8GQId/DLbf8CAsWjMG8eRtiOPvOTfTYbdiwxzDT0u+XAvdT287DD+ehrq4Be/cexsCBvZCb6wlZE1aye7XWl9J3UOuxgr/m+w9R58LAHxERJQ21PnxqwTQ1LpccZMvNdX5easFArZ9rBQkBsecWHCi0yk7WIxERERERhSooGIoVK65S6RnWG2Vl+Syx14F4vcNNHcvf/rYWjzzyUSBYBAC33/4OSkt/jKysXvD51LO/5PNTsZKgJEbk2FVWbhHaVmnpOVixYmvEdiZPHoHbbquJ6A1YXj4usDaU7EOfr0X4Q7tq60urD2HwYymeffYyzJr1Dt9/iDoRBv6IiCip6AXTqqvloJj2J93s9wq0SytIqHWbVqDw+HFg9WrgtdeAffuAbduAJUvkYKERu1mPREREREQUyusdjsLCobrZOZQ49DKpRI/lb39bi4ce2qSybQkPP7wJhYVDsGfPdgDq56f3358LYGtUnl9nZXTstm07KLSdwsKhWLQoNLOvqakVxcWrIoJ5Pl8LiopWYsWKq+D1DtfNPlRMnToS1157Bpqbj6quL6UPodFjKQoKhqKwcATff4g6EQb+iIgo6SkBs7w8OTAWXjJTyZLzeuM0QRv0AoUAMHYs0K2b/PXvfic/18ZG7fHRynokIiIiIurs3O4uyMsbHO9pxJRRKcJEZCaTSsuxYyfwyCMf6Y559dX/oLLyStx+e61qJlZBwalYvZqBP6dpvQ79/jYsXfqZ4f09nrTAOla24/e3ISenQrM3oMsFlJbWoLBwKNzuLprZh4q//W0z1q7dhfLycRFz9fvbdPsQBj+WyPMmouTEwB8REXUqauVAg8tpJrPu3YHHHgOKiuTv1U4UWlvlzMiOGAQlIiIiIqLE4UQALdZEMqkAGD6vv/zl05Dynmr8fgl797Zg584ZqsHR48ePO/vkSFddXYNhfz8AKCn5QUTw2ui+kgTs3v0t6uoaAsE3Jfvw3ns3qvZ71MreM/NYF1zAcj5EnVVif8SGiIgoCpQsuSlT5P87Q9BP4fUCK1YA6enqtx84IAcGq6piOy8iIiIiIkoeSgAtPEChBDOqqhIvk80okwoAZsx4ExMnRj6vhoYWTJy4Ei+++CUAYPv2b4Qec/v2bwKZWFOmnIG8vMEJnxGZrPbuVe+3GG7YsJMt31dtnFaWobLmSktr4Pe3OfJYRNR58DcJERFRJ1NYCKSmqt/WfnIB+P0xmxIRERERESUJkQBaeDAjEYhkUjU3H9XdxpQpr2LFii8xZMj3hB5TdBxF38CBvUyP8/vbUFu7C5s3N1t6DDPZe3bmSUSdDwN/REREnUxdXWiPw3DyyYU8joiIiIiIyAwrwYxE4ESGlN8vYdKkVRg4MA1ut0t3rNvtwi23/Mj2Y5IzcnM98HjS4NI4bC4XkJ3dG7m5HgByVmtOTgXy85dj4cKNutsOv6/CSvae2XkSUefEwB8REVEns3evs+OIiIiIiIgUiVCKUMnEqqzcgtraXULZhU5mSN1xxzsoLf2x7pjbbvsxunfv6thjkj1udxeUl48DgIigmvJ9WVk+3O4umqVs1YTfN5iV7D0z8ySizovvAERERJ3MQMH+3tu2RXceRERERESUfPr10+grYHGcWcGZWNde+xry85cjJ6fCsK+gkknlhN27v8WVV56GO+4YFZH553a7cMcdo/Dgg3mOPBY5x+sdjhUrrkJWVug68Hh6Y8WKq+D1DtctZasm+L7hjNacVvaeyDyJqHPjx0qIiIg6mdxcICsL8Pn0xy1dCsyZA7jdsZkXERERERElA/0Sl+bHiVMyscKDMj5fC4qKVoYEb+rqGrB372EMHNgLubkeVFfXo7X1hPpM/2+q6ekphn3+FHv3HsaDD+Zh4cKx+MtfPsX27d9gyJDv4ZZbfsRMvwTm9Q5HYeHQiPWhZNAZlbJVzJ07GuPHDw65bziRNaeVvWc0TyLq3PhbhoiIqJNxu4EZM4B58/THNTTIff7y8mIyLSIiIiIiSgL79x9xdJwovUwsSZIDKaWlNfD7Jdx2W01I8CYjQz+gl56egoqKSwEAEyeuFJqPUp6xe/euKC0dZeKZULy53V2QlzdY9TbRErXDh38PALB8+ZeqQTmtILVCWXN62Xt68ySizo2BPyIiok5o2DCxcezzR0REREREZljpW+YEo0wsSZJLcBYXr4q4zSiLLzW1KwoLh8Lt7oLlywswZcqr8PvVIzYul1xyMbw8IyUH0XU7bdo/0BbUWtLjSUN5+TjhcqHKmiMisoKBPyIiok5ItM+f6DgiIiIiIiIAGDNmEDIzU9HY2Kp6uxOBseBSnXKvQBdeeSV6TcobGlpQV9eAvLzBmDRpBFwuYNKkyACiUXlG6viUvnw+X4tu4C446AeElptNT08xLBcavOaIiMxi4I+IiKgTys0FMjKA5mb12+WTcXkcERERERGRiKqqrZg1623doB9gLzCmPIZInzUnBZd4LCoagZdeckXMw+PpjbKyfN3yjNSxud1dUF4+DkVFK+FyQTf4Fyy43Ox994mdaIuWFSUiCsfAHxERUSdUXa0d9APkk5KyMrkfIBERERERkRGjnmWA/cCYyGNES3iJR693OAoLhwYyD9X6uFFy8nqHY8WKq3DzzW9pBrnVKOVmGxvF+ls6XQ6XiDoPBv6IiIg6Gb8fmDVLf0xGBlBYGJv5EBERERFRxybSsywzMxX19Teie3drlyNFHkOLmcwstftqlSZ1u7uwFGMn5fUOR2vrCVx//WrT983M7KlbLpR9IonILn4EhYiIqJOpqwMaGvTHNDfL44iIiIiIiIzU1TUYlt5sbGzFhg17ovoYWjye3njxxQJ4PGmBcqMi2LOP9GRlpVm+X3n5OACIWI9cc0TkBL57EBERdTJ79zo7joiIiIiIOjfRXmR2epZZue+tt/4INTXF2LGjBEVFIwyDLRkZKSE/93h6Y8WKq9izj1Tl5npMBZNdLiA7W87kU8qFhgcPueaIyAks9UlERNTJ9OsnNm7gwOjOg4iIiIiIkoNoLzK1cX5/m1CfPCv9ziZOHB5SilMJtsya9XZI9qDSe5A9+8gMt7sLysvHoahopWE5WbVMPvaJJKJoYeCPiIioE6mqMu7vJ/cTAHJzYzMnIiIiIiLq2JTMJ7M9y6qqtqoE4eQyiOEZT0aPIfJ4gHGwhT37yAytYLLb7YLf375QleBy+Lpmn0giigYG/oiIiKLI75d75e3dK2fQ5eYCbnd85lJVBRQViX4KMX7zJCIiioeWlhZ8/PHH+OCDD/DBBx/gww8/xM6dOwEAp5xySuBrUZ9//jmWLFmCNWvWYM+ePUhLS8Ppp5+O6667DtOnT0fXrmKn46+//joqKirw4YcforGxEZmZmTj33HMxY8YMXHbZZSafJRFRdBhlPklSZM+yqqqtKCpaGTHW52tBUdHKiHKHotlVIj3SGGwhJ6kFk8eMGYQNG/Ywk4+I4oKBPyIioihRsusaGtp/5vEA5eWA1xvbufj98lyMPhmblRWf+REREcVbQUEBamtrHdnW0qVLceutt+LYsWOBnx09ehTr1q3DunXr8NRTT+G1115D3759NbfR1taGGTNm4Mknnwz5uc/ng8/nwyuvvILp06fj8ccfR5cuvJBIRPGnZD7NmPEmmpuPhtwW3jvP72/DrFlvq56fSJIcvCstrUFh4dCQYIlWdlUwrcwqomhSCyYzuExE8cKzAyIioihQsuuCg34A4PPJP6+qiu18amsj56Lm6acZ9CMios5JCrr6nJ6ejksvvRRpaWmmt7N69WrcfPPNOHbsGPr3749HH30U77//Pl5//XV4/++X7AcffIAJEybA7/drbmfOnDmBoN/ZZ5+NyspKfPDBB6isrMTZZ58NAHjiiScwd+5c03MkIoqmAweOqv6sqGglqqq2AgDq6ho0A3eAHPzbvftb1NVFnsR4vcOxc+cM1NQUY9myK7BmTRHWrJmEZcuuQE1NMXbsKGHQj4iIOjVm/BERETlML7uu/dOrQGFhbMppVlUBJSViY/fvj+5ciIiIEtW1116Lm266Ceeeey6GDh0KAMjJyUFLi/aF6XDHjx/HzJkz0dbWhj59+mD9+vUYMmRI4Paf/exn+NWvfoW//OUvWLduHZ599llMmzYtYjtbt27FokWLAACjRo3Cu+++i9TUVADAueeei6uuugoXXXQRNm3ahIceegi//OUvA3MmIooXM1l8e/ceFtqm1jiW6iQiItLGjD8iIiKH1dXpZ9fJn16Vs/CibdUqOcPwwAGx8QMHRnc+REREiWrGjBmYMmWKrQDayy+/jP/85z8AgLvuuisk6Kd46KGHcPLJJwe+VlNWVoYTJ04AAJYsWRII+il69uyJJUuWAABOnDiBxYsXW54zEZFTzGTxDRzYS2ibouOIiIioHQN/REREDtu7V2xccXH0Sn4qlcNmzjTu6wfIn77NzgZyc6MzHyIios7glVdeCXytlskHyEG74uJiAMDmzZuxdevWkNslSUJ1dTUA4PTTT8fo0aNVtzN69GiMGDECAFBdXR1SqpSIKB5Es/h8vhbk5nrg8aTB5dIe5/GkITfX49DsiIiIOg8G/oiIiBwmmjV34EB0+v1VVQFnnSV/ffCg+P3KymJTepSIiChZrVu3DgAwYsQIDBgwQHPcRRddFPh6/fr1Ibft2LEDe/bsiRintx2fz4edO3damTIRkW1+fxtqa3dh8+ZmofGzZ9eguroe5eXjAEAz+NfaegLV1fVOTZOIiKjTYOCPiIjIYbm5gMejfQIbTJKAm28Gjh1z5rGrquRgos8nfp/0dGDFCsDrdWYOREREnVFLSwt2794NQM7U0xN8+5YtW0Ju27x5s+o4s9shIoqFqqqtyMmpQH7+cixcuFHoPk1NrSgqWgkAWLHiKqSnp6iOO3DgKIqKVqKqaqvq7URERKSua7wnQERElGzcbqC8XA7AiWhsBLKygMcftxZ88/vlvoI+H1BaKlbaM9jy5cD48eYfl4iIiNo1BDX49Xj0S9NlZ2cHvlaChU5vJ9h3332H7777LvD9oUOHAADHjx/H8ePHdR+jM1P2DfcRWZXsa2jVqnrccMPrkCQgNdVcboHLBfzud7X45JMbcPLJ3XDkiPonIZVxl19+CtzuzpW/kOzrh6KPa4js4PpJPGaOBQN/REREUeD1yll0JSVySU8jTU1yoNBs5l1VFTBrFhB0jVCYyyVnJublmb8vERERhfr2228DX6elpemO7dWrV+DrlpaWqGwn2H333YcFCxZE/PzNN99Ez549dR+DgLfeeiveU6AOLlnXkNsNLFs2xNY21qx5E4sWaZdGVrzxxj9sPU5Hlqzrh2KHa4js4PpJHEeOHBEey8AfERFRlHi9wEknARdfLDZekoAZM4C0NPkkev9+uV9gbq58e10dsHdv+8+qq+VgodkMP6C9DCn7+hERETnj6NGjga+7d++uO7ZHjx6Br1tbW6OynWB33XUXbrvttsD3hw4dQnZ2Ni699FL06dNH9zE6s+PHj+Ott97CJZdcgm7dusV7OtQBJfMaWreuAVdc8bLt7Vx55Wl49dX/GI578slLUVQ0wvbjdSTJvH4oNriGyA6un8SjVO0QwcAfERFRFOXlyVl1Pp9YgK65GfjpT0N/lpHRfpvC4wFaW60F/ZT7l5Wxrx8REXUsLpEGugaeeuopTJs2zf5kwqSktPeoOmbQvDe47GZqampUthOsR48eIUFCRbdu3XghRwD3E9mVjGto376jaG1ts72dF1+sFxo3cGCfpNuHopJx/VBscQ2RHVw/icPMcehcxbGJiIhiTOn3Z0dzc2jQD5BLe4b/TERGBrBmDbBjB4N+RERETurdu3fga72ymwBw+PDhwNfh5Tyd2g4RUTQNHNjLeJADXC4gO7s3cnP1e54SERFRO2b8ERERRZnS7+/mm4HGxvjMQUmQqKgAxo+PzxyIiIjs2rJli+1tDBw40IGZRMrKygp83WDQfHf37t2Br7Ozs0Nu83jaL27b2Q4RUTTl5nrg8aTB52uxXIXESHt7gny43cxdICIiEsXAHxERUQx4vcCVVwJZWUBTU+wfn6U9iYgoGZx++unxnoKm3r17Izs7G7t378YXX3yhOzb49jPOOCPktpEjR6qOM7sdIqJocru7oLx8HIqKVsLlst6CQI/H0xtlZfnweoc7v3EiIqIkxo/LEBERxUj37sDjj8ufXHWgRZEuZftLlwI1NSztSUREFAtjx44FAHz55ZfYt2+f5rh33nkn8PUFF1wQctupp56KQYMGRYxT8+677wKQsw1zcnKsTJmIyDKvdzhWrLgKWVnOlxqeO3c0duwoYdCPiIjIAgb+iIiIYkgp+xlUDcxxwUHF4mIgL0/uNUhERETRdfXVVwe+fvrpp1XHHDlyBMuXLwcgZ/cNHx56UdvlcqGwsBCAnNG3ceNG1e1s3LgxkPFXWFgIV7Q/VUREpMLrHY6dO2egpqYYc+eOdmy748cPZnlPIiIii/gblIiIKMa8XmDnTmDNGiA93fp2XC4gIyMyiOjxAM8+a2uKREREZMGECRNw2mmnAQDuu+8+bN++PWLMHXfcgYMHDwa+VlNaWgr3/31qZ+bMmWhtbQ25vbW1FTNnzgQAdO3aFaWlpU49BSIi09zuLsjLG4z588fA40nTrG7icgEeT5rhmOzs3sjN9agPICIiIkPs8UdERBQHbjcwfrxcirOoSP6Zmb4YyolyRQVQWAjU1QF79wIDBwK5uUBbG7B6tfPzJiIiSlb19fVYt25dyM9aWloC/4dn8P3sZz/DgAEDQn7WrVs3LFmyBAUFBTh06BAuuOACzJ07F+eddx4OHjyIpUuX4qWXXgIglwW94YYbVOcyfPhw3HHHHbj//vuxadMmXHDBBbjzzjsxZMgQbN++HQ888AA++eQTAHLwcNiwYU7sAiIiW/T6/innL+Xl4wBAd0xZWT6z/YiIiGxg4I+IiCiOlNKfs2YBDQ3qYzIy5P+bm9t/5vEAZWXtffvy8kLv09bm9EyJiIiS27p16/CLX/xC9bbm5uaI22pqaiICfwBw+eWX47HHHsOtt96Kr7/+OpCZF+y8887Dyy+/HMjqU3Pvvfdi//79+Otf/4pPPvkEkydPjhhz4403YuHChUZPjYgoZpS+f7NmvY2GhpbAzz2e3igryw/07BMZQ0RERNYw8EdERBRnXm9o1l6/fvLP9+9vz+ADIrP62LePiIgoMZWUlOD888/Ho48+irVr12LPnj3o1asXzjjjDFx33XWYPn06unbVPx3v0qULnnzySUycOBEVFRX48MMP0dTUhL59++Lcc8/FTTfdhMsuuyxGz4iISJzXOxyFhUNRV9eAvXsPY+DAXsjN9YRk8YmMISIiImsY+CMiIkoAbndk1l44o9uJiIjIumnTpmHatGmObe/MM89ERUWF7e1cfvnluPzyyx2YERFR7Ch9/+yOISIiIvP4MRoiIiIiIiIiIiIiIiKiJMDAHxEREREREREREREREVESYOCPiIiIiIiIiIiIiIiIKAkw8EdERERERERERERERESUBBj4IyIiIiIiIiIiIiIiIkoCDPwRERERERERERERERERJQEG/oiIiIiIiIiIiIiIiIiSAAN/REREREREREREREREREmAgT8iIiIiIiIiIiIiIiKiJMDAHxEREREREREREREREVESYOCPiIiIiIiIiIiIiIiIKAkw8EdERERERERERERERESUBBj4IyIiIiIiIiIiIiIiIkoCDPwRERERERERERERERERJQEG/oiIiIiIiIiIiIiIiIiSAAN/REREREREREREREREREmAgT8iIiIiIiIiIiIiIiKiJMDAHxEREREREREREREREVESYOCPiIiIiIiIiIiIiIiIKAkw8EdERERERERERERERESUBBj4IyIiIiIiIiIiIiIiIkoCDPwRERERERERERERERERJQEG/oiIiIiIiIiIiIiIiIiSAAN/REREREREREREREREREmAgT8iIiIiIiIiIiIiIiKiJMDAHxEREREREREREREREVESYOCPiIiIiIiIiIiIiIiIKAl0jfcEKDFJkgQAOHToUJxnknyOHz+OI0eO4NChQ+jWrVu8p0MdANcMWcF1Q2ZxzZAVXDeJRfnbXflbnkgLz/fE8D2O7OIaIju4fsguriGyg+sn8Zg532Pgj1R9++23AIDs7Ow4z4SIiIiIiMz49ttvcdJJJ8V7GpTAeL5HRERERNQxiZzvuSR+HJRUtLW1Yc+ePejduzdcLle8p5NUDh06hOzsbOzevRt9+vSJ93SoA+CaISu4bsgsrhmygusmsUiShG+//RaDBg1Cly7s6kDaeL4nhu9xZBfXENnB9UN2cQ2RHVw/icfM+R4z/khVly5d4PF44j2NpNanTx++aZIpXDNkBdcNmcU1Q1Zw3SQOZvqRCJ7vmcP3OLKLa4js4Pohu7iGyA6un8Qier7Hj4ESERERERERERERERERJQEG/oiIiIiIiIiIiIiIiIiSAAN/RDHWo0cPzJs3Dz169Ij3VKiD4JohK7huyCyuGbKC64aIkhnf48guriGyg+uH7OIaIju4fjo2lyRJUrwnQURERERERERERERERET2MOOPiIiIiIiIiIiIiIiIKAkw8EdERERERERERERERESUBBj4IyIiIiIiIiIiIiIiIkoCDPwRERERERERERERERERJQEG/ohsamlpwbvvvotFixahuLgYp556KlwuF1wuF3Jyckxv7/PPP8dNN92EIUOGIDU1FZmZmcjNzcVjjz2GEydOCG/n9ddfx4QJE+DxeNCjRw94PB5MmDABr7/+uuk5UXzk5eUF1pLRPxFOrS1KbF999RV+85vf4PTTT0evXr2Qnp6Oc889Fw899BCOHDkS7+lRjIi+d+Tl5Rlui79POr79+/fj1Vdfxd13343LLrsMffv2DayBadOmmd6eE2vixIkTeOyxx5Cbm4vMzEykpqZiyJAhuOmmm/Dvf//b9JyIiETx/I1igedyZAfP6Sgcz+9ID8/3SJVERLbk5eVJAFT/nXLKKaa2VVFRIXXv3l1ze+edd57U2Niouw2/3y/deOONmtsAIE2fPl3y+/02njXFwkUXXaR7HIP/GXFibVHiW7lypdSnTx/N4zx8+HBp27Zt8Z4mxYDoe8dFF12kuQ3+Pkkeesdw6tSpwttxak00NjZK5557ruY2evToIS1dutTmsyYiUsfzN4oFnsuRVTynIzU8vyM9PN8jNQz8EdkU/Ad9enq6dOmll0ppaWmmTxxfe+01qUuXLhIAqX///tKjjz4qvf/++9Lrr78ueb3ewGOMHTtWOnHihOZ2fve73wXGnn322VJlZaX0wQcfSJWVldLZZ58duO2uu+5y4NlTNClra9SoUdK//vUv3X96nFpblNg+/vhjKTU1VQIgpaWlSffee6+0YcMGae3atVJJSUnIieKhQ4fiPV2KMuV4/8///I/ue8d//vMfzW3w90nyCD7JGjx4sHTppZdaOhF0Yk2cOHFCGjt2bGCs1+uVXn/9den999+XHn30Ualfv34SAKlLly7S6tWrHXj2RESheP5GscBzObKC53Skhed3pIfne6SGgT8imx5//HFp2bJlIZ+4OuWUU0ydOB47dkw67bTTJABSnz59pPr6+ogxt9xyS+BN86mnnlLdzpdffil17do1cIJx5MiRkNsPHz4sjRo1SgIgde3alZ8SS3DKyaLeJ7aMOLW2KPHl5uYGXtsbNmyIuP3BBx8MHOd58+bFfoIUU3aPNX+fJJe7775bWrVqlbRv3z5JkiRpx44dpk8EnVoTTz75ZOCxb7nllojbt23bFviU+9ChQ6Xjx4+be7JERAZ4/kaxwHM5soLndKSF53ekh+d7pIaBP6IoMHvi+MILLwTeFO+77z7VMYcPH5ZOPvlkCYA0cuRI1TH/8z//E9jOe++9pzrmvffe030DpsThxMmiU2uLEtv7778fOM433XST6hi/3y+dccYZEgDpe9/7nnTs2LEYz5Jiye6JIX+fJDcrJ4JOrQnlfSg9PV06fPiw6pj77rsvsJ3ly5cLzY+IyA6ev5HTeC5HZvGcjvTw/I7M4PkeSZIkdQERxd0rr7wS+Fqr6WrPnj1RXFwMANi8eTO2bt0acrskSaiurgYAnH766Rg9erTqdkaPHo0RI0YAAKqrqyFJks3ZUyJzYm1R4gs+zr/4xS9Ux3Tp0gU///nPAQDffPMNampqYjE16oD4+4TCObUmtm7dii1btgAAiouL0bNnT9XtBP++evnll+1On4jIcTx/o1jguVznwnM6ihb+viEjPN9LTgz8ESWAdevWAQBGjBiBAQMGaI676KKLAl+vX78+5LYdO3Zgz549EeP0tuPz+bBz504rU6YOwom1RYlPOc69evXCj3/8Y81xPM4kgr9PKJxTa0J5rzLazoABAzB8+HAAfK8iosTE8zeKBZ7LdS48p6No4e8bMsLzveTEwB9RnLW0tGD37t0A5E9V6Am+XfkEhWLz5s2q48xuhxLPF198gZ/85Cf43ve+h5SUFHg8HhQWFuKZZ57B8ePHNe/n1NqixKccs6FDh6Jr166a43icO58XX3wRI0eORM+ePdG7d28MGzYMU6dO1f10MH+fUDin1oSV7ezevRuHDx8WnisRUbTx/I3M4LkcieI5HYng+R1FA8/3khMDf0Rx1tDQEPja4/Hojs3Ozg58rZwEOL0dSjxff/01PvjgA/z3v//Fd999B5/Ph5UrV2Lq1Kn40Y9+pPnHGNdE53D06FE0NTUBMD7OJ598Mnr16gWAx7mz2Lx5M7Zs2YLW1la0tLSgvr4ezzzzDMaNG4cJEybgv//9b8R9+N5B4eL5t4okSSH3IyKKN56/kRk8lyMRPKcjUTy/o2jg+V5y0v4ICRHFxLfffhv4Oi0tTXes8scdIH8CMBrbocTRpUsXjB8/Hpdffjl++MMfIiMjA99++y0+/vhjPP7449iyZQs2b96M/Px8fPDBBxg8eHDI/bkmOgczxxmQj/Xhw4d5nJNcz549cdVVV2H8+PE4/fTTkZaWhsbGRrzzzjt47LHH0NzcjFdeeQWFhYV466230K1bt8B9+d5B4fi3ChFRO74nkgiey5EZPKcjIzy/o2ji3zbJiYE/ojg7evRo4Ovu3bvrju3Ro0fg69bW1qhshxJHVVUVvve970X8PDc3F7fccgtKSkrwt7/9DV9//TVKS0tRVVUVMo5ronMwc5yB9mPN45zcfD6f6vvHJZdcgpkzZ+Kyyy7DJ598gnfeeQf/7//9P/z6178OjOF7B4Xj3ypERO34nkgieC5HZvCcjozw/I6iiX/bJCeW+qROweVy2f739NNPR2VuKSkpga+PHTumO/a7774LfJ2amhqV7ZA50Vxban/UKbp164YnnngCI0aMAAC8/PLL8Pl8IWO4JjoHM8cZaD/WPM7JTe/9o3///lixYkXgU6BLliwJuZ3vHRSOf6sQUazx/E18O2Qdz+UoUfCcjozw/I6iiX/bJCcG/ojirHfv3oGvjVKbg5udhqdMO7Ud6ji6du2KG2+8MfD9O++8E3I710TnYOY4A+3Hmse5czvttNNwySWXAADq6+uxZ8+ewG1876Bw/FuFiKgd3xPJCTyXo2A8pyO7eH5HdvBvm+TEUp/UKWg1zDZj4MCBDswkUlZWVuBro2amwU1Tg5upAqFNU+1sh8yJ99oaOXJk4OvwT4k6tbYosaWkpCAjIwPNzc2Gx/ngwYOBP654nGnkyJFYvXo1APn9Y9CgQQD4+4QiObUmwrfTt29fw+24XC7DxvBElHzi/Te2Hp6/JY94rzOey5GC53TkBJ7fkVU830tODPxRp3D66afHewqaevfujezsbOzevRtffPGF7tjg288444yQ24JPGuxsh8yJ99pyuVyatzm1tijxjRw5EnV1daivr8eJEyfQtav6r3ceZwqm9f7B3ycUzqk1Eb6dH/3oR4bbyc7ODmn8TkSdQ7z/xtbD87fkEe91xnM5CsZzOrKL53dkFc/3khNLfRIlgLFjxwIAvvzyS+zbt09zXHD5jwsuuCDktlNPPTXwaZ7wMiHh3n33XQDypwhzcnKsTJkSxObNmwNfK8c/mBNrixKfcpwPHz6Mjz76SHMcjzMF03r/4O8TCufUmlDeq4y2s2/fPmzduhUA36uIKDHx/I2cwHM5CsZzOrKL53dkFc/3khMDf0QJ4Oqrrw58rdUc/MiRI1i+fDkA+RMUw4cPD7nd5XKhsLAQgPypiY0bN6puZ+PGjYFPVRQWFup+ypAS24kTJ/DXv/418P2FF14YMcaJtUWJL/g4P/XUU6pj2tra8MwzzwCQG4Pn5+fHYmqUoHbs2IG33noLADBkyJCQclL8fULhnFoTw4cPD3wqdPny5Thy5IjqdoJ/X02YMMHu9ImIHMfzN7KL53IUjud0ZAfP78gOnu8lKYmIHHfKKadIAKRTTjlFaPyxY8ek0047TQIg9enTR6qvr48Yc8stt0gAJADSU089pbqdL7/8UnK73RIAadSoUdKRI0dCbj9y5Ig0atQoCYDUtWtXaevWrWafGsXI22+/LR08eFDz9mPHjklTp04NrImCggLNcU6sLUp8ubm5gdf2hg0bIm5/8MEHA8d53rx5sZ8gxczKlSul48ePa96+b98+6eyzzw6sh4cffjhiDH+fJLcdO3YEjv/UqVOF7uPUmnjyyScDj/2rX/0q4vb6+nqpT58+EgBp6NChumuZiMgpPH8jJ/FcjqziOR2p4fkdmcXzPZIkSXJJkiQ5HUwk6kzq6+uxbt26kJ/dfvvtaG5uRkZGBhYtWhRy289+9jMMGDAgYjurV69GQUEB2tra0L9/f8ydOxfnnXceDh48iKVLl+Kll14CIKdN19bWwu12q87nrrvuwv333w8AOPvss3HnnXdiyJAh2L59Ox544AF88skngXF/+tOfbD9/io5p06bhpZdewlVXXYW8vDyMGDECffr0QUtLCz766CNUVFQEyjj069cPGzduxKmnnqq6LafWFiW2Tz75BBdccAFaW1uRlpaG3//+98jPz0drayuef/55VFRUAJA/gbVp0yb07t07zjOmaMnJycHx48cxceJEnH/++cjJyUFqaiqamppQW1uLxx9/HE1NTQDk1/2aNWvQo0ePiO3w90nyWLduHerr6wPfNzU14Y477gAgl1aZPn16yPhp06apbseJNeH3+3HRRRdh/fr1AICJEyeipKQEJ598Mj744AP88Y9/xP79+9GlSxe8+uqruOyyy2w9dyKicDx/o2jjuRxZxXM6UsPzOzLC8z1SFe/II1FH99RTTwU+ySDyr6amRnNbFRUVUvfu3TXve95550mNjY268/H7/dIvf/lL3TnceOONkt/vd3hPkJOCPwGq9++ss86S/v3vfxtuz4m1RYlv5cqVgU9Oqf0bPny4tG3btnhPk6JMyVow+jdx4kTdT6Pz90nyEP2dovzT4tSaaGxslM4991zNbfTo0UNaunSp07uBiEiSJJ6/UfTxXI7s4DkdheP5HRnh+R6pYcYfkU1PP/00fvGLXwiPr6mpQV5enubtn3/+OR599FGsXbsWe/bsQa9evXDGGWfguuuuw/Tp09G1a1ehx1m9ejUqKirw4YcfoqmpCX379sW5556Lm266iZ+m6AC2bNmCN954A++99x42b96MxsZGHDhwAD169ED//v0xatQoFBUVYcKECcKf6nRqbVFi++qrr1BeXo7XXnsNDQ0N6N69O4YOHYpJkybh1ltvRc+ePeM9RYqyd955B++88w7ee+89/Oc//0FTUxMOHTqEtLQ0ZGdnY8yYMZg6dSrOP/98oe3x90nHN23aNPztb38THm90euDEmjhx4gSWLl2KZcuWYcuWLTh8+DAGDRqE8ePHY9asWfj+978vPF8iIjN4/kbRxnM5sovndBSM53dkhOd7pIaBPyIiIiIiIiIiIiIiIqIk0CXeEyAiIiIiIiIiIiIiIiIi+xj4IyIiIiIiIiIiIiIiIkoCDPwRERERERERERERERERJQEG/oiIiIiIiIiIiIiIiIiSAAN/REREREREREREREREREmAgT8iIiIiIiIiIiIiIiKiJMDAHxEREREREREREREREVESYOCPiIiIiIiIiIiIiIiIKAkw8EdERERERERERERERESUBBj4IyIiIiIiIiIiIiIiIkoCDPwRERERERERERERERERJQEG/oiIiIiIiIiIiIiIiIiSAAN/RERJrra2FrfccgtGjRqFzMxMdO/eHampqejXrx9GjRqFa6+9FosXL8amTZsgSZLmdubPnw+XyxX453a78fnnnwvPQbnfgAEDhB/DzL+cnByzu0bIoUOH8MILL2D69On40Y9+hKysLPTo0QO9e/fG4MGDcfHFF+Ouu+7Ce++9F5XHJ0p0TU1N+Mc//oE//vGPuOqqqzBo0KCQ12ZtbW28p0hERESUtHi+Zw/P94j08XyPqGPqGu8JEBF1Njk5Ofjqq68AADt27IjaCcyWLVvwy1/+Ehs3boy47fjx4zh69CgaGxvx0UcfobKyEgDw/e9/X/jkrq2tDXfffTeqqqocnXeiOHLkCMrKyrBo0SIcPHgw4vZjx46hpaUFu3fvxtq1a3H//fdj+PDhmD9/PiZPngyXyxWHWROFCl6Hehd6rBozZgwvghAREREF4flex8DzPUoGPN8jIi0M/BERJaFPPvkE48aNwzfffBP4Wf/+/TFq1CgMGDAALpcLzc3N+Pzzz1FfXx/4AzF4vIiXX34ZmzZtwqhRoxycvWzQoEGYMGGC8PiMjAzHHnvXrl0oKCjAZ599FvLzwYMH4wc/+AEyMzPh9/uxb98+/POf/8TXX38NANi6dSuuvfZa7N69G7/97W8dmw9RotqzZ0+8p0BERETU6fB8zx6e7xGJ4fkeUcfFwB8RUZI5fvw4rr322sBJ3aBBg/DnP/8ZV111Fbp0iazw3NjYiOrqajz77LP4z3/+Y/rx5s6di3/84x92px1h2LBh+N///V/Ht2tk586dOP/887Fv3z4A8ifopkyZgt///vf4/ve/HzFekiRs2rQJS5Yswd///ne0tbXhyJEjsZ42Udx069YNZ555Js4999zAvx/96EfxnhYRERFRUuL5nj083yMyh+d7RB0TA39EREnmlVdewRdffAEASE1NRU1NDYYPH645PjMzE9OnT8f06dOxfft2ocf48Y9/jH/+8584ceIE3njjDaxbtw5jx451ZP7xdOzYMUyaNClwEpiSkoLKykpcffXVmvdxuVw499xz8cwzz+C3v/0tpkyZEqPZEsXfypUrMXz4cKSkpMR7KkRERESdAs/3rOP5HpE5PN8j6rgiPwpEREQd2ptvvhn4urCwUPckMNyQIUOExg0dOhTTpk0LfD9nzhzhx0hkDz74IDZt2hT4/m9/+5vuSWC4M888Exs3bsQll1wShdkRJZ4f/OAHPAkkIiIiiiGe71nH8z0ic3i+R9RxMfBHRBQDO3fuhMvlgsvlCjR6B4BTTz018PPgf7W1tZYfy+fzBb4+5ZRT7Exb1x/+8Ad0794dAPDuu++GnIB2RK2trXj00UcD33u9XhQXF5veTq9evXDBBRfojvnqq69w9913Y/To0ejfvz+6d++O/v37Y/To0Zg3bx52795t+Di1tbWB9ZKXlxf4+auvvgqv14ucnBykpKQgIyMDl112GVavXh2xjba2NlRXV+PKK6/EqaeeipSUFAwcOBCTJk3Cxo0bDecwbdq0wByefvppAEBzczMeeOABnHfeecjMzERqaiqGDBmCGTNm4JNPPjHcZrDjx4/jqaeewtVXX41TTjkFqamp6NOnD0aMGIEbb7wRb731ltB2cnJyAvPcuXMnAKChoQF/+MMf8MMf/hDf+9730KtXL5x++umYOXNmyGtUdJ7PPvssiouLcdppp6F3797o1asXTj31VEyZMgUvv/yyYaN1reP59ttvY/LkyTjttNMCx/PCCy/E//7v/+L48eOG2wqm9l4TvE+IiIiIyBqe7yU+nu/xfI/ne0TUqUhERBR1O3bskAAI/6upqbH8WFdccUVgO8XFxY49h3nz5gW2e80110iSJEkzZ84M/Oy8887TvG9NTU1gXP/+/YUe46KLLnJs7iKeeeaZkGOwbt26qDzOwoULpZSUFN3jn5KSIt1///262wnepxdddJF0+PBhafLkybrbnTdvXuD++/fvl8aMGaM51uVySUuWLNGdw9SpUwPjn3rqKWnDhg3SoEGDNLfpdrtD5qBn48aN0pAhQwxfK5dcconU2Niou61TTjklMH7Hjh3Syy+/LJ100kma20xNTZVeffVVoXnW1NQIzXP06NFSQ0OD7naCj+d3330nlZSU6G7znHPOUX3uwdsS+bdjxw6h52qGU+9nRERERB0Bz/d4vqfg+d483W0qeL7H8z0iii72+CMiioE+ffrgV7/6FQDgmWeewbfffgsA+PnPf47evXtHjM/KyrL8WMHlW1atWoXNmzdj5MiRlren5/e//z2efPJJHDlyBB988AGqq6tRWFgYlceKtrfffjvw9eDBgw0/xWnFrbfeij//+c+B79PS0pCfn48BAwZg3759qKmpQUtLC44ePYrf/e532LdvHxYvXiy07RtvvBHPP/88unbtigsuuABDhw7FkSNH8Pbbb+Prr78GACxYsAAjRozA1VdfjUsvvRSffvopUlJScOGFF2Lw4MH45ptvsHbtWhw8eBCSJOHXv/41fvzjH+P88883fPyvvvoKt912Gw4ePIi0tDSMGzcO/fv3x549e1BTU4MjR47A7/djwYIFaGtrwz333KO5rXfffReXXXYZjhw5AkD+5OJ5552HkSNH4tixY9i4cWOgP8lbb72FCy64AOvWrUNmZqbhPNesWYObb74Zfr8fgwcPxvnnn48+ffpgx44dqK2txYkTJ9Da2ori4mJ8/vnnOPXUUzW39eKLL+K6664LfBIzNTUVo0ePRk5ODrp06YKtW7fivffew4kTJ7Bx40acf/75+PDDD9G/f3/Dec6YMQN/+9vf0KVLF/zkJz/B6aefjra2NmzcuBFffvklAODjjz/Gz3/+84hP92ZlZQXeb4LXm/KzcH369DGcDxERERFp4/le4uP5Hs/3eL5HRJ1KvCOPRESdTfin0Zz29ttvh3z6KiMjQ3rwwQd1P30mQu0ToJIkSb/97W8DPz/rrLOktra2iPt2hE+ABn+Kb9KkSY5v/4UXXgg5LtOmTZP++9//hoz573//K11//fUh41566SXV7QXv0x49ekgApDFjxkjbt28PGXfkyBFp0qRJgbHDhg0LfHJ3woQJ0tdffx0y/sCBA9KFF14YGJ+fn6/5nII/Adq9e3cJgHTddddFPK8DBw5IXq83MLZLly7S+vXrVbd54MABKSsrK2S+mzZtihj33HPPSampqYFxBQUFmvMMfs316NFD6tWrl/Tss89GrNXPP/885LF/8YtfaG7z888/Dzy+y+WSbr/9dungwYMR47Zv3y6NHTs2sM3LLrtMdXtqx/Pcc8+VtmzZEjKura1NKisrC1kj77zzjuY8g8fFUvDj8hOgRERE1JnwfI/nezzf4/leOJ7vEVGsMfBHRBRj0T4RlCRJKigoiCjv4HK5pBEjRkg33HCDVF5eLr3//vvS8ePHhbepdSLY3Nws9enTJ3BbZWVlxH2tnAgOGjRI+tWvfiX8b+PGjeZ2UpiuXbsGHnv+/Pm2thXO7/dLp556asiJptoJsyTJf+gXFhYGxg4ZMkTy+/0R48LLe4wYMUJqaWlR3eahQ4ek9PT0kPHjxo1T3a4kSdLOnTslt9sdWDd79+5VHRd8IghAuvzyyzW3efz4cSkvLy8wNjc3V3Xc3XffHRhz8sknS7t27VIdJ0mSVFVVJXRCFPyac7lc0uuvv665zVdffTUwNi0tTfM1Mm7cuMC4Rx55RHN7kiRJLS0t0siRIwPj1dZq+PEcNmyY9O2332pus6ioKDD25ptv1hzHE0EiIiKi2OL5Hs/3eL7H871wPN8jolhj4I+IKMZicSL47bffShMmTIg4GQz/16tXL+maa66R3n77bcNtap0ISpIkzZ8/P3Db8OHDpRMnToTcbuVE0Oy/p556ytK+kiT5k5fB2yorK7O8LTWvv/56YNvdu3fXPLFSNDQ0SN26dQvc5x//+EfEmPATh5dffll3mzfccEPI+E8//VR3fG5ubmDsqlWrVMcEnwi6XC6pvr5ed5ufffZZyBy++OKLkNvb2tqkAQMGCJ9gSZIkXXbZZYHxkydPVh0T/JrT+6So2hw+++yziDGffvpp4Pazzz5b86Q+WGVlZeA+M2fOjLg9/HhqffJXsXr16sDYc845R3McTwSJiIiIYovnezzf4/kez/fC8XyPiGKtC4iIKOmkpaWhqqoKr732Gi655BJ06aL+dn/48GG88MILGDduHAoLC3Hw4EFLjzd79mykp6cDALZu3Yq//e1vluceD0oPDkVaWpqj2w/uJ3H55ZdjwIABuuOzsrLws5/9LPB9TU2N7vjU1FRcccUVumPOOuuswNdDhw7FD3/4Q93xZ555ZuDrHTt26I4FgDFjxoT0G9Gaw9lnnx34Pvx5bdmyBfv27QMAuN1u/PznPzd83OnTpwe+rq2tNRw/adIk3dtdLlfIvtm5c2fEmOAeC1OmTIHL5TJ83HHjxgW+Xrdune7YlJQUFBQU6I4J3o9qcyQiIiKi5MXzPXN4vheJ53synu8RUbLqGu8JEBFR9Fx++eW4/PLL0djYiNraWmzYsAEfffQRPvnkE7S0tISMXblyJXJzc/Hee++pNqDX06dPH9x555248847AQD33HMPrr/+enTv3t3y3C+66CKhP+ydEP58w/eNXZ988kng6zFjxgjd54ILLsCqVasAyE299QwfPhzdunXTHXPyyScHvv7+979v+PjKiT0AHDp0yHC8SEN4ZZyyP4L3S/j3I0aMQEZGhuH2LrjggsDX+/btw549ezBo0CDN8cEnxFqCH1ftub/33nuBr2tqavDVV18ZblOSpMDXu3fv1h07YsQIw+NpNEciIiIiSn483xPD871IPN+T8XyPiJIVA39ERAns/fffx7PPPqs75oYbbsBPfvIT3TGZmZmYNGlS4NNvJ06cwMaNG/HUU0/hmWeewYkTJwAA//73vzFnzhw8+uijpud66623YvHixdi3bx+++uorLF26FL/61a9Mbyce+vTpg65duwb2wzfffOPo9hsbGwNfn3LKKUL3ycnJCXzd1NSkO/akk04y3F7Xru2/8s2OP378uOH4wYMHG44JHxe8X8K/F91P/fv3R0pKCo4ePQpA3ld6J4Iizz34JEztue/Zsyfw9euvvy40z2BGn7Q2O0dl3RIRERFRx8Lzvdjg+Z7+eJ7vheL5HhElAwb+iIgS2JYtW/DnP/9Zd8yoUaMMTwTDde3aFWPHjsXYsWNx44034qc//WngU49Lly7FAw88gNTUVFPb7NmzJ37/+9/j17/+NQDg3nvvxS9/+UvT24mXU045Bdu3bwcAbN682dFtB3+itFevXkL3CR4XXpomnEjpETvjRfTs2VNonN7zsrKflLHKiaDT+0rNf//7X1v39/v9urdH4/gQERERUeLh+V7s8HzPHp7vieP5HhElAvb4IyLq5MaMGYPf//73ge+PHj2KDz/80NK2brrppsAn/Pbu3Wt4EptIxo4dG/j6/fffd3TbwT0kDh8+LHSf4HFmS/HEw5EjR4TG6T0vK/vJaJvREHySWlVVBUmSTP8jIiIiIooFnu/JeL5nD8/3eL5HRB0LA39ERAls2rRphn9QTps2zfbjBDcWB+STOCu6d++Ou+++O/D9Aw88YPiJvEQR3Iz7q6++woYNGxzbdmZmZuDrXbt2Cd0nuIF33759HZtLtIg+r+B+B+HPy8p+2r9/f+DTn2rbjIb+/fsHvlaa0xMRERERmcXzvdjh+Z49PN8jIupYGPgjIoqxRCzrkJKSEvJ9jx49LG9r6tSpGDZsGAC5/v7ixYttzS1WJk2aFHIS8cgjjzi27bPPPjvwtegJZvC4c845x7G5RMvGjRuFxgU3Sg9/XsH76YsvvsCBAwcMt7d+/frA1wMGDNDt9+CU4FJLwY9PRERERMTzvcTE8z17eL5HRNSxMPBHRBRjwSddIk20Y+Gf//xnyPeijbvVdO3aFfPnzw98/8gjjxg2t04EqampgX4VAPDSSy/hpZdeMr2dw4cPR5zsBX+6dPXq1di/f7/uNvbs2RPSRDz4/olq/fr12LFjh+6Yf//73/j4448D3+fl5YXcfsYZZ2DAgAEA5L4Izz33nOHjPvnkk4Gv8/PzTczYuiuvvDLwdVVVFb7++uuYPK4Vifh+Q0RERJTMEvHvL57v8XzPLp7vJaZEfL8hosTAwB8RUYxlZGQEvvb5fI5v/5FHHsGaNWuExx85cgR/+tOfAt/3798fP/rRj2zNYfLkyTjzzDMByI2xH3zwQVvbi5Xf/va3IZ9KvOGGG7Bq1Srh+3/++ecYPXo03nzzzZCfX3rppTj11FMBAN999x1KS0s1tyFJEmbOnBn4o33IkCG4+OKLTTyL+JAkCbNmzdLsZ+D3+0NOtMeOHYvTTz89ZIzL5cKMGTMC399zzz26r5GVK1fitddeC3x/8803W52+Keedd17gJLa1tRU33HADjh07JnTfY8eOxfTCSLTfb4iIiIgoFM/3EhfP96zj+R7P94ioY2Hgj4goxpQTJAB48cUXHd/+Bx98gEsuuQTnnnsu/vKXv+h+Ou3999/HRRddhH/961+Bn915553o0sXer4cuXbrgnnvuCXwvWhYk3nr06IEXX3wR/fr1AyD/kX/11Vfj5z//ObZs2aJ6H0mS8OGHH2Lq1Kn44Q9/iM8//zxiTJcuXXD//fcHvq+srERJSQlaWlpCxn377bf4xS9+gaqqqsDPHnzwQdvHIxa6d++OVatWYdq0aRF9Pg4ePIgpU6bg7bffBiCf8N13332q2yktLUVWVhYAoLm5GePHj8enn34aMe7555/HlClTAt8XFBTgwgsvdOjZGFuyZEmgOf1bb72FCy+8EO+//77m+K1bt+KPf/wjcnJyYlouJtrvN0REREQUiud7iYvne9bxfI/ne0TUsXSN9wSIiDqbiRMn4vHHHwcA/OUvf8FHH32Ec845Bz179gyM+Z//+R8MGTLE1uNs2rQJmzZtwq9+9SsMGTIE3//+99G3b1907doVjY2N+PTTTyNKdUyYMAEzZ8609bjB2xo1ahQ2bdpk6f7btm3Drbfeauo+d911V+AkwqrTTjsN77//PgoKCvD555+jra0Nzz77LJ599lnk5OTgBz/4Afr27Qu/3499+/bh008/jTjZ7t27d8R2i4uL8e677+LPf/4zAOCJJ57ACy+8gPz8fPTv3x/79+/H2rVrQ04OS0tL4fV6bT2fWLnrrrtQXl6OZ555Bi+//DLGjRuHfv36Yd++fXj77bdx+PDhkLFjx45V3c7JJ5+MZcuW4bLLLsORI0fw5Zdf4pxzzsFPfvITjBw5EseOHcPGjRtRX18fuM+wYcNCSsDEwplnnonKykpcc801OHLkCN5//32MHj0aQ4YMwTnnnIP09HQcPXoU+/fvx2effRa3T19OnDgRb7zxBgD5Is/rr7+O73//+yF9XebMmYOTTz7Z0vZXrlyJu+++W3fM9OnTAyfNiquuuirkYhERERFRsuD5nhie7/F8j+d79vF8j4g0SUREFHNTpkyRAGj+q6mpsbztiooK6dRTT9Xdfvi/1NRU6Z577pGOHz+uud158+YFxl9zzTVCc/nHP/4R8Vj9+/cXegwr/z755BOzu0vTt99+K91zzz3S9773PeHH/+EPfyi9/PLLutv94x//KPXo0UN3OykpKdKf/vQn3e3U1NQExl900UWGz+epp54KjJ86darh+OBjMW/ePNUxU6dODYx56qmnpPXr10sDBw7UfF5ut1uaM2eO4WNLkiS999570mmnnWa4zy+++GJp//79uts65ZRTAuN37Nhh+Njhz0vPp59+Kv34xz8WXiM5OTmq69Ts8ZQkKWS7Wo4dOyZdeOGFunMS2SdagteVmX8ia5CIiIioo+L5nvFj8HyP53s839PH8z0isoMZf0REcfD3v/8dV155JSorK/Hpp5+iqakJR48edWTbJSUlKCkpweeff4533nkHGzduxBdffIGvvvoK//3vfyFJEnr37o0BAwbgBz/4AfLz8zFp0iTLnwDT89Of/hS5ubmoq6tzfNvRlpaWhj/84Q/49a9/jdWrV+Ott97CRx99hP379+PAgQPo3r070tPTcfrpp+MnP/kJrr766pB+EVrmzp2LG264AU888QTeeOMN7NixA9988w2+973v4bTTTsNPf/pTTJ8+HYMHD47Bs3TWmDFj8M9//hMVFRV4+eWXsXPnTrS0tGDQoEEYN24cbrnlFqF9BACjR4/Gli1b8Nxzz+GVV17Bp59+iv3796Nbt24YMGAAxo4diylTpuDSSy+N8rPS98Mf/hCbNm3Cm2++iVdeeQXr16/Hnj178M0336BHjx7IzMzEiBEj8JOf/AQ//elPcf7558PlcsVsft26dcOaNWvw5JNP/v/27q0GQhiKoujFaZ2RCqgbdGCho2AehEmAk7UU9Pdkp7k1xqht22rf959vVAAAcJy9d3/23nH2nr0HPMcy55urrAAAH7TWqvdeVVXrulZr7doHAQAA8Bf2HsBz3f96LAAAAAAAAPCV8AcAAAAAAAABhD8AAAAAAAAIIPwBAAAAAABAAOEPAAAAAAAAAgh/AAAAAAAAEGCZc86rHwEAAAAAAACc48cfAAAAAAAABBD+AAAAAAAAIIDwBwAAAAAAAAGEPwAAAAAAAAgg/AEAAAAAAEAA4Q8AAAAAAAACCH8AAAAAAAAQQPgDAAAAAACAAC8RAoZfkTvMBQAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 1800x900 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "from sklearn.manifold import TSNE\n",
    "import numpy as np\n",
    "\n",
    "\n",
    "# Set global style for the plots\n",
    "# plt.style.use('dark_background')\n",
    "# plt.rcParams['text.color'] = 'white'\n",
    "# plt.rcParams['axes.labelcolor'] = 'white'\n",
    "# plt.rcParams['xtick.color'] = 'white'\n",
    "# plt.rcParams['ytick.color'] = 'white'\n",
    "# plt.rcParams['axes.facecolor'] = 'none'\n",
    "# plt.rcParams['figure.facecolor'] = 'none'\n",
    "plt.style.use('default')\n",
    "plt.rcParams['text.color'] = 'black'\n",
    "plt.rcParams['axes.labelcolor'] = 'black'\n",
    "plt.rcParams['xtick.color'] = 'black'\n",
    "plt.rcParams['ytick.color'] = 'black'\n",
    "plt.rcParams['axes.facecolor'] = 'white'\n",
    "plt.rcParams['figure.facecolor'] = 'white'\n",
    "plt.rcParams['xtick.labelsize'] = 20\n",
    "plt.rcParams['ytick.labelsize'] = 20\n",
    "\n",
    "fig, axs = plt.subplots(1, 2, figsize=(18, 9))  # Create two subplots side by side\n",
    "\n",
    "# Global Coordinate Frame plot\n",
    "axs[0].scatter(\n",
    "    global_activations_tsne[::10, 0],\n",
    "    global_activations_tsne[::10, 1],\n",
    "    color=\"blue\"\n",
    ")\n",
    "axs[0].set_xlabel('t-SNE Component 1',fontsize=24)\n",
    "axs[0].set_ylabel('t-SNE Component 2',fontsize=24)\n",
    "axs[0].set_title(\"Global Coordinate Frame\",fontsize=25, fontweight='bold')\n",
    "axs[0].grid(True)\n",
    "\n",
    "# Body Coordinate Frame plot\n",
    "axs[1].scatter(\n",
    "    body_activations_tsne[::10, 0],\n",
    "    body_activations_tsne[::10, 1],\n",
    "    color=\"darkblue\"\n",
    ")\n",
    "axs[1].set_xlabel('t-SNE Component 1',fontsize=24)\n",
    "axs[1].set_ylabel('t-SNE Component 2',fontsize=24)\n",
    "axs[1].set_title(\"Body Coordinate Frame\",fontsize=25, fontweight='bold')\n",
    "axs[1].grid(True)\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"tsne.pdf\", format='pdf', bbox_inches='tight')\n",
    "\n",
    "plt.show()\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.16 | packaged by conda-forge | (main, Feb  1 2023, 21:38:11) \n[Clang 14.0.6 ]"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "06f78c3fb11c812038c5700fd0ef69715070158633c768be85eb20ff8bb301d2"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> src/color_latex_table.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\\cellcolor{g9!100} 23.872 & \\cellcolor{g7!100} 3.458 & \\cellcolor{g8!100} 17.892 & \\cellcolor{g5!100} 3.069 & \\cellcolor{g7!100} 7.84 & \\cellcolor{g9!100} 5.18 & \\cellcolor{g4!100} 4.005 & \\cellcolor{g6!100} 3.381 & \\cellcolor{g3!100} 2.333 & \\cellcolor{g3!100} 2.291 & \\cellcolor{g5!100} 4.632 & \\cellcolor{g4!100} 2.723 & \\cellcolor{g6!100} 4.972 & \\cellcolor{g8!100} 3.483 & \\cellcolor{g2!100} 0.826 & \\cellcolor{g1!100} 0.533 & \\cellcolor{g1!100} 0.81 & \\cellcolor{g2!100} 0.552 \\\\\n"
     ]
    }
   ],
   "source": [
    "import re\n",
    "import numpy as np\n",
    "\n",
    "latex_s = r\"\"\"\n",
    "      \\textbf{Avg.} &  23.872 &  3.458 & 17.892 & 3.069 & 7.840 & 5.180 & 4.005\t & 3.381 &2.333\t & 2.291 & 4.632 &2.723 & 4.972 &  3.483 & 0.826 & 0.533 &  0.81 & 0.552 \\\\  \n",
    "\"\"\"\n",
    "\n",
    "\n",
    "# color_gradients = [\n",
    "#     \"g1\",  \"g3\", \n",
    "#     \"g5\",  \"g7\"\n",
    "# ]\n",
    "color_gradients = [\n",
    "    \"g1\", \"g2\", \"g3\", \"g4\",\n",
    "    \"g5\",\"g6\",  \"g7\",\"g8\",\"g9\"\n",
    "]\n",
    "\n",
    "values = [float(v) for v in re.findall(r\"\\d+\\.\\d+\", latex_s)]\n",
    "\n",
    "\n",
    "ate_values = values[::2]\n",
    "rte_values = values[1::2]\n",
    "\n",
    "\n",
    "sorted_ate_indices = np.argsort(ate_values)\n",
    "sorted_rte_indices = np.argsort(rte_values)\n",
    "\n",
    "\n",
    "def assign_color_by_index(index, sorted_indices):\n",
    "    color_index = np.where(sorted_indices == index)[0][0]\n",
    "    return color_gradients[min(color_index, len(color_gradients) - 1)]\n",
    "\n",
    "\n",
    "new_latex_row = \"\"\n",
    "for i, value in enumerate(values):\n",
    "    if i % 2 == 0:  # ATE\n",
    "        color = assign_color_by_index(i // 2, sorted_ate_indices)\n",
    "    else:  # RTE\n",
    "        color = assign_color_by_index(i // 2, sorted_rte_indices)\n",
    "    \n",
    "    new_latex_row += f\"\\\\cellcolor{{{color}!100}} {value} & \"\n",
    "\n",
    "\n",
    "new_latex_row = new_latex_row.rstrip(\" & \") + r\" \\\\\"\n",
    "\n",
    "\n",
    "print(new_latex_row)\n",
    "\n",
    "\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.16"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "06f78c3fb11c812038c5700fd0ef69715070158633c768be85eb20ff8bb301d2"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> src/flight_operate_visual/plot_vel_pitch.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy.spatial.transform import Rotation as R

gt_data_path = "/Users/can/Downloads/ground_truth_whole.csv"
imu_data_path = "/Users/can/Downloads/imu_data_straight.csv"

gt_data = np.loadtxt(gt_data_path, dtype=float, delimiter=",", skiprows=1)
imu_data = np.loadtxt(imu_data_path, dtype=float, delimiter=",", skiprows=1)

fig, ax1 = plt.subplots(figsize=(15, 2))

# Velocity plot
vel = gt_data[200:, 5:8]
vel_m = np.linalg.norm(vel, axis=1)
x = np.arange(vel_m.shape[0]) * 0.004

ax1.plot(x, vel_m, color='black', linewidth=3.5)

# ax1.set_xlabel('Time (s)', fontsize=16)
# ax1.set_ylabel('Velocity (m/s)', fontsize=16, fontweight='bold')
ax1.tick_params(axis='y')

# Orientation plot
ax2 = ax1.twinx()  # instantiate a second axes that shares the same x-axis
quat = gt_data[200:, 1:5]
r = R.from_quat(quat)
euler = r.as_euler('xyz', degrees=True)

ax2.plot(x, euler[:, 1], color='red', linestyle='--', linewidth=3.5)
# ax2.set_ylabel('Pitch (degrees)', fontsize=16, fontweight='bold')
ax2.tick_params(axis='y')

# Add legend
ax1.legend(['Velocity magnitude'], loc='upper left', fontsize=14)
ax2.legend(['Pitch (degree)'], loc='upper right', fontsize=14)
ax1.tick_params(axis='x', labelsize=14) 
ax1.tick_params(axis='y', labelsize=14) 
ax2.tick_params(axis='x', labelsize=14) 
ax2.tick_params(axis='y', labelsize=14) 


ax1.set_ylim(bottom=-2)

ax1.grid(True, which='both', axis='both')
import matplotlib.ticker as ticker
ax1.xaxis.set_minor_locator(ticker.MultipleLocator(2)) 
ax1.grid(which='minor', linestyle='-', linewidth=0.5) 
ax1.tick_params(axis='x', which='both', length=0)
plt.tight_layout()
# plt.show()
plt.savefig('/Users/can/23fall_research/DIO/velocity_plot_pitch.svg', transparent=True, dpi=300) 
# plt.savefig('/Users/can/23fall_research/DIO/velocity_plot.png', transparent=True, dpi=300) 
